Basis Decompositions and a Mathematica Package for Modular Graph Forms

Modular graph forms (MGFs) are a class of non-holomorphic modular forms which naturally appear in the low-energy expansion of closed-string genus-one amplitudes and have generated considerable interest from pure mathematicians. MGFs satisfy numerous non-trivial algebraic- and differential relations which have been studied extensively in the literature and lead to significant simplifications. In this paper, we systematically combine these relations to obtain basis decompositions of all two- and three-point MGFs of total modular weight $w+\bar{w}\leq12$, starting from just two well-known identities for banana graphs. Furthermore, we study previously known relations in the integral representation of MGFs, leading to a new understanding of holomorphic subgraph reduction as Fay identities of Kronecker--Eisenstein series and opening the door towards decomposing divergent graphs. We provide a computer implementation for the manipulation of MGFs in the form of the $\texttt{Mathematica}$ package $\texttt{ModularGraphForms}$ which includes the basis decompositions obtained.

==> anc/DiIds.txt <==
{c[{{0, 1, 9}, {1, 1, 0}}] -> c[{{5, 0}, {1, 0}}]^2/2 + 
   c[{{3, 0}, {1, 0}}]*c[{{7, 0}, {1, 0}}] - (7*c[{{10, 0}, {2, 0}}])/2, 
 c[{{0, 2, 8}, {1, 0, 1}}] -> (-10*c[{{5, 0}, {1, 0}}]^2)/7 - 
   2*c[{{3, 0}, {1, 0}}]*c[{{7, 0}, {1, 0}}] + (48*c[{{10, 0}, {2, 0}}])/7 - 
   (2*c[{{0, 4, 6}, {1, 1, 0}}])/7, c[{{0, 2, 8}, {1, 1, 0}}] -> 
  (10*c[{{5, 0}, {1, 0}}]^2)/7 + 2*c[{{3, 0}, {1, 0}}]*c[{{7, 0}, {1, 0}}] - 
   (55*c[{{10, 0}, {2, 0}}])/7 + (2*c[{{0, 4, 6}, {1, 1, 0}}])/7, 
 c[{{0, 3, 7}, {1, 0, 1}}] -> -c[{{5, 0}, {1, 0}}]^2 - 
   c[{{3, 0}, {1, 0}}]*c[{{7, 0}, {1, 0}}] + 3*c[{{10, 0}, {2, 0}}] - 
   c[{{0, 4, 6}, {1, 1, 0}}], c[{{0, 3, 7}, {1, 1, 0}}] -> 
  c[{{5, 0}, {1, 0}}]^2 - 2*c[{{10, 0}, {2, 0}}] + c[{{0, 4, 6}, {1, 1, 0}}], 
 c[{{0, 4, 6}, {1, 0, 1}}] -> -c[{{10, 0}, {2, 0}}] - 
   c[{{0, 4, 6}, {1, 1, 0}}], c[{{0, 5, 5}, {1, 0, 1}}] -> 
  -c[{{5, 0}, {1, 0}}]^2/2 + c[{{10, 0}, {2, 0}}]/2, 
 c[{{1, 1, 8}, {0, 1, 1}}] -> c[{{5, 0}, {1, 0}}]^2/2 + 
   c[{{3, 0}, {1, 0}}]*c[{{7, 0}, {1, 0}}] - (7*c[{{10, 0}, {2, 0}}])/2, 
 c[{{1, 1, 8}, {1, 1, 0}}] -> -c[{{5, 0}, {1, 0}}]^2 - 
   2*c[{{3, 0}, {1, 0}}]*c[{{7, 0}, {1, 0}}] + 7*c[{{10, 0}, {2, 0}}], 
 c[{{1, 2, 7}, {0, 1, 1}}] -> -c[{{5, 0}, {1, 0}}]^2/2 - 
   c[{{3, 0}, {1, 0}}]*c[{{7, 0}, {1, 0}}] + (5*c[{{10, 0}, {2, 0}}])/2, 
 c[{{1, 2, 7}, {1, 0, 1}}] -> (13*c[{{5, 0}, {1, 0}}]^2)/14 + 
   c[{{3, 0}, {1, 0}}]*c[{{7, 0}, {1, 0}}] - (47*c[{{10, 0}, {2, 0}}])/14 + 
   (2*c[{{0, 4, 6}, {1, 1, 0}}])/7, c[{{1, 2, 7}, {1, 1, 0}}] -> 
  (-3*c[{{5, 0}, {1, 0}}]^2)/7 + (6*c[{{10, 0}, {2, 0}}])/7 - 
   (2*c[{{0, 4, 6}, {1, 1, 0}}])/7, c[{{1, 3, 6}, {0, 1, 1}}] -> 
  c[{{5, 0}, {1, 0}}]^2/2 - (3*c[{{10, 0}, {2, 0}}])/2, 
 c[{{1, 3, 6}, {1, 0, 1}}] -> c[{{5, 0}, {1, 0}}]^2/14 + 
   (5*c[{{10, 0}, {2, 0}}])/14 + (5*c[{{0, 4, 6}, {1, 1, 0}}])/7, 
 c[{{1, 3, 6}, {1, 1, 0}}] -> (-4*c[{{5, 0}, {1, 0}}]^2)/7 + 
   (8*c[{{10, 0}, {2, 0}}])/7 - (5*c[{{0, 4, 6}, {1, 1, 0}}])/7, 
 c[{{1, 4, 5}, {0, 1, 1}}] -> -c[{{5, 0}, {1, 0}}]^2/2 + 
   c[{{10, 0}, {2, 0}}]/2, c[{{1, 4, 5}, {1, 0, 1}}] -> 
  -c[{{5, 0}, {1, 0}}]^2/14 + (9*c[{{10, 0}, {2, 0}}])/14 + 
   (2*c[{{0, 4, 6}, {1, 1, 0}}])/7, c[{{1, 4, 5}, {1, 1, 0}}] -> 
  (4*c[{{5, 0}, {1, 0}}]^2)/7 - (8*c[{{10, 0}, {2, 0}}])/7 - 
   (2*c[{{0, 4, 6}, {1, 1, 0}}])/7, c[{{2, 2, 6}, {0, 1, 1}}] -> 
  (-3*c[{{5, 0}, {1, 0}}]^2)/7 + (6*c[{{10, 0}, {2, 0}}])/7 - 
   (2*c[{{0, 4, 6}, {1, 1, 0}}])/7, c[{{2, 2, 6}, {1, 1, 0}}] -> 
  (6*c[{{5, 0}, {1, 0}}]^2)/7 - (12*c[{{10, 0}, {2, 0}}])/7 + 
   (4*c[{{0, 4, 6}, {1, 1, 0}}])/7, c[{{2, 3, 5}, {0, 1, 1}}] -> 
  -c[{{5, 0}, {1, 0}}]^2/14 + (9*c[{{10, 0}, {2, 0}}])/14 + 
   (2*c[{{0, 4, 6}, {1, 1, 0}}])/7, c[{{2, 3, 5}, {1, 0, 1}}] -> 
  (5*c[{{5, 0}, {1, 0}}]^2)/14 - (17*c[{{10, 0}, {2, 0}}])/14 - 
   (3*c[{{0, 4, 6}, {1, 1, 0}}])/7, c[{{2, 3, 5}, {1, 1, 0}}] -> 
  (-2*c[{{5, 0}, {1, 0}}]^2)/7 + (4*c[{{10, 0}, {2, 0}}])/7 + 
   c[{{0, 4, 6}, {1, 1, 0}}]/7, c[{{2, 4, 4}, {0, 1, 1}}] -> 
  (4*c[{{5, 0}, {1, 0}}]^2)/7 - (8*c[{{10, 0}, {2, 0}}])/7 - 
   (2*c[{{0, 4, 6}, {1, 1, 0}}])/7, c[{{2, 4, 4}, {1, 0, 1}}] -> 
  (-2*c[{{5, 0}, {1, 0}}]^2)/7 + (4*c[{{10, 0}, {2, 0}}])/7 + 
   c[{{0, 4, 6}, {1, 1, 0}}]/7, c[{{3, 3, 4}, {0, 1, 1}}] -> 
  (-2*c[{{5, 0}, {1, 0}}]^2)/7 + (4*c[{{10, 0}, {2, 0}}])/7 + 
   c[{{0, 4, 6}, {1, 1, 0}}]/7, c[{{3, 3, 4}, {1, 1, 0}}] -> 
  (4*c[{{5, 0}, {1, 0}}]^2)/7 - (8*c[{{10, 0}, {2, 0}}])/7 - 
   (2*c[{{0, 4, 6}, {1, 1, 0}}])/7, c[{{0, 1, 1}, {1, 1, 8}}] -> 
  c[{{1, 0}, {5, 0}}]^2/2 + c[{{1, 0}, {3, 0}}]*c[{{1, 0}, {7, 0}}] - 
   (7*c[{{2, 0}, {10, 0}}])/2, c[{{0, 1, 1}, {1, 2, 7}}] -> 
  -c[{{1, 0}, {5, 0}}]^2/2 - c[{{1, 0}, {3, 0}}]*c[{{1, 0}, {7, 0}}] + 
   (5*c[{{2, 0}, {10, 0}}])/2, c[{{0, 1, 1}, {1, 3, 6}}] -> 
  c[{{1, 0}, {5, 0}}]^2/2 - (3*c[{{2, 0}, {10, 0}}])/2, 
 c[{{0, 1, 1}, {1, 4, 5}}] -> -c[{{1, 0}, {5, 0}}]^2/2 + 
   c[{{2, 0}, {10, 0}}]/2, c[{{0, 1, 1}, {2, 0, 8}}] -> 
  (-10*c[{{1, 0}, {5, 0}}]^2)/7 - 2*c[{{1, 0}, {3, 0}}]*c[{{1, 0}, {7, 0}}] + 
   (48*c[{{2, 0}, {10, 0}}])/7 - (2*c[{{0, 1, 1}, {6, 0, 4}}])/7, 
 c[{{0, 1, 1}, {2, 1, 7}}] -> (13*c[{{1, 0}, {5, 0}}]^2)/14 + 
   c[{{1, 0}, {3, 0}}]*c[{{1, 0}, {7, 0}}] - (47*c[{{2, 0}, {10, 0}}])/14 + 
   (2*c[{{0, 1, 1}, {6, 0, 4}}])/7, c[{{0, 1, 1}, {2, 2, 6}}] -> 
  (-3*c[{{1, 0}, {5, 0}}]^2)/7 + (6*c[{{2, 0}, {10, 0}}])/7 - 
   (2*c[{{0, 1, 1}, {6, 0, 4}}])/7, c[{{0, 1, 1}, {2, 3, 5}}] -> 
  -c[{{1, 0}, {5, 0}}]^2/14 + (9*c[{{2, 0}, {10, 0}}])/14 + 
   (2*c[{{0, 1, 1}, {6, 0, 4}}])/7, c[{{0, 1, 1}, {2, 4, 4}}] -> 
  (4*c[{{1, 0}, {5, 0}}]^2)/7 - (8*c[{{2, 0}, {10, 0}}])/7 - 
   (2*c[{{0, 1, 1}, {6, 0, 4}}])/7, c[{{0, 1, 1}, {3, 0, 7}}] -> 
  -c[{{1, 0}, {5, 0}}]^2 - c[{{1, 0}, {3, 0}}]*c[{{1, 0}, {7, 0}}] + 
   3*c[{{2, 0}, {10, 0}}] - c[{{0, 1, 1}, {6, 0, 4}}], 
 c[{{0, 1, 1}, {3, 1, 6}}] -> c[{{1, 0}, {5, 0}}]^2/14 + 
   (5*c[{{2, 0}, {10, 0}}])/14 + (5*c[{{0, 1, 1}, {6, 0, 4}}])/7, 
 c[{{0, 1, 1}, {3, 2, 5}}] -> (5*c[{{1, 0}, {5, 0}}]^2)/14 - 
   (17*c[{{2, 0}, {10, 0}}])/14 - (3*c[{{0, 1, 1}, {6, 0, 4}}])/7, 
 c[{{0, 1, 1}, {3, 3, 4}}] -> (-2*c[{{1, 0}, {5, 0}}]^2)/7 + 
   (4*c[{{2, 0}, {10, 0}}])/7 + c[{{0, 1, 1}, {6, 0, 4}}]/7, 
 c[{{0, 1, 1}, {4, 0, 6}}] -> -c[{{2, 0}, {10, 0}}] - 
   c[{{0, 1, 1}, {6, 0, 4}}], c[{{0, 1, 1}, {4, 1, 5}}] -> 
  -c[{{1, 0}, {5, 0}}]^2/14 + (9*c[{{2, 0}, {10, 0}}])/14 + 
   (2*c[{{0, 1, 1}, {6, 0, 4}}])/7, c[{{0, 1, 1}, {4, 2, 4}}] -> 
  (-2*c[{{1, 0}, {5, 0}}]^2)/7 + (4*c[{{2, 0}, {10, 0}}])/7 + 
   c[{{0, 1, 1}, {6, 0, 4}}]/7, c[{{0, 1, 1}, {4, 3, 3}}] -> 
  (4*c[{{1, 0}, {5, 0}}]^2)/7 - (8*c[{{2, 0}, {10, 0}}])/7 - 
   (2*c[{{0, 1, 1}, {6, 0, 4}}])/7, c[{{0, 1, 1}, {5, 0, 5}}] -> 
  -c[{{1, 0}, {5, 0}}]^2/2 + c[{{2, 0}, {10, 0}}]/2, 
 c[{{0, 1, 1}, {5, 1, 4}}] -> (4*c[{{1, 0}, {5, 0}}]^2)/7 - 
   (8*c[{{2, 0}, {10, 0}}])/7 - (2*c[{{0, 1, 1}, {6, 0, 4}}])/7, 
 c[{{0, 1, 1}, {5, 2, 3}}] -> (-2*c[{{1, 0}, {5, 0}}]^2)/7 + 
   (4*c[{{2, 0}, {10, 0}}])/7 + c[{{0, 1, 1}, {6, 0, 4}}]/7, 
 c[{{0, 1, 1}, {6, 1, 3}}] -> (-4*c[{{1, 0}, {5, 0}}]^2)/7 + 
   (8*c[{{2, 0}, {10, 0}}])/7 - (5*c[{{0, 1, 1}, {6, 0, 4}}])/7, 
 c[{{0, 1, 1}, {6, 2, 2}}] -> (6*c[{{1, 0}, {5, 0}}]^2)/7 - 
   (12*c[{{2, 0}, {10, 0}}])/7 + (4*c[{{0, 1, 1}, {6, 0, 4}}])/7, 
 c[{{0, 1, 1}, {7, 0, 3}}] -> c[{{1, 0}, {5, 0}}]^2 - 
   2*c[{{2, 0}, {10, 0}}] + c[{{0, 1, 1}, {6, 0, 4}}], 
 c[{{0, 1, 1}, {7, 1, 2}}] -> (-3*c[{{1, 0}, {5, 0}}]^2)/7 + 
   (6*c[{{2, 0}, {10, 0}}])/7 - (2*c[{{0, 1, 1}, {6, 0, 4}}])/7, 
 c[{{0, 1, 1}, {8, 0, 2}}] -> (10*c[{{1, 0}, {5, 0}}]^2)/7 + 
   2*c[{{1, 0}, {3, 0}}]*c[{{1, 0}, {7, 0}}] - (55*c[{{2, 0}, {10, 0}}])/7 + 
   (2*c[{{0, 1, 1}, {6, 0, 4}}])/7, c[{{0, 1, 1}, {8, 1, 1}}] -> 
  -c[{{1, 0}, {5, 0}}]^2 - 2*c[{{1, 0}, {3, 0}}]*c[{{1, 0}, {7, 0}}] + 
   7*c[{{2, 0}, {10, 0}}], c[{{0, 1, 1}, {9, 0, 1}}] -> 
  c[{{1, 0}, {5, 0}}]^2/2 + c[{{1, 0}, {3, 0}}]*c[{{1, 0}, {7, 0}}] - 
   (7*c[{{2, 0}, {10, 0}}])/2, c[{{0, 1, 1}, {1, 1, 2}}] -> 
  -c[{{2, 0}, {4, 0}}]/2, c[{{0, 1, 1}, {2, 0, 2}}] -> 
  -c[{{2, 0}, {4, 0}}]/2, c[{{0, 1, 1}, {2, 1, 1}}] -> c[{{2, 0}, {4, 0}}], 
 c[{{0, 1, 1}, {3, 0, 1}}] -> -c[{{2, 0}, {4, 0}}]/2, 
 c[{{0, 1, 1}, {1, 1, 4}}] -> c[{{1, 0}, {3, 0}}]^2/2 - 
   (3*c[{{2, 0}, {6, 0}}])/2, c[{{0, 1, 1}, {1, 2, 3}}] -> 
  -c[{{1, 0}, {3, 0}}]^2/2 + c[{{2, 0}, {6, 0}}]/2, 
 c[{{0, 1, 1}, {2, 0, 4}}] -> -c[{{1, 0}, {3, 0}}]^2 + 2*c[{{2, 0}, {6, 0}}], 
 c[{{0, 1, 1}, {2, 1, 3}}] -> c[{{1, 0}, {3, 0}}]^2/2 - 
   c[{{2, 0}, {6, 0}}]/2, c[{{0, 1, 1}, {2, 2, 2}}] -> 0, 
 c[{{0, 1, 1}, {3, 0, 3}}] -> -c[{{1, 0}, {3, 0}}]^2/2 + 
   c[{{2, 0}, {6, 0}}]/2, c[{{0, 1, 1}, {3, 1, 2}}] -> 0, 
 c[{{0, 1, 1}, {4, 0, 2}}] -> c[{{1, 0}, {3, 0}}]^2 - 3*c[{{2, 0}, {6, 0}}], 
 c[{{0, 1, 1}, {4, 1, 1}}] -> -c[{{1, 0}, {3, 0}}]^2 + 3*c[{{2, 0}, {6, 0}}], 
 c[{{0, 1, 1}, {5, 0, 1}}] -> c[{{1, 0}, {3, 0}}]^2/2 - 
   (3*c[{{2, 0}, {6, 0}}])/2, c[{{0, 1, 1}, {1, 1, 6}}] -> 
  c[{{1, 0}, {3, 0}}]*c[{{1, 0}, {5, 0}}] - (5*c[{{2, 0}, {8, 0}}])/2, 
 c[{{0, 1, 1}, {1, 2, 5}}] -> -(c[{{1, 0}, {3, 0}}]*c[{{1, 0}, {5, 0}}]) + 
   (3*c[{{2, 0}, {8, 0}}])/2, c[{{0, 1, 1}, {1, 3, 4}}] -> 
  -c[{{2, 0}, {8, 0}}]/2, c[{{0, 1, 1}, {2, 0, 6}}] -> 
  (-8*c[{{1, 0}, {3, 0}}]*c[{{1, 0}, {5, 0}}])/5 + 
   (7*c[{{2, 0}, {8, 0}}])/2 + (2*c[{{0, 1, 1}, {3, 0, 5}}])/5, 
 c[{{0, 1, 1}, {2, 1, 5}}] -> (3*c[{{1, 0}, {3, 0}}]*c[{{1, 0}, {5, 0}}])/5 - 
   c[{{2, 0}, {8, 0}}] - (2*c[{{0, 1, 1}, {3, 0, 5}}])/5, 
 c[{{0, 1, 1}, {2, 2, 4}}] -> (2*c[{{1, 0}, {3, 0}}]*c[{{1, 0}, {5, 0}}])/5 - 
   c[{{2, 0}, {8, 0}}]/2 + (2*c[{{0, 1, 1}, {3, 0, 5}}])/5, 
 c[{{0, 1, 1}, {2, 3, 3}}] -> (-2*c[{{1, 0}, {3, 0}}]*c[{{1, 0}, {5, 0}}])/
    5 + c[{{2, 0}, {8, 0}}] - (2*c[{{0, 1, 1}, {3, 0, 5}}])/5, 
 c[{{0, 1, 1}, {3, 1, 4}}] -> (-3*c[{{1, 0}, {3, 0}}]*c[{{1, 0}, {5, 0}}])/
    5 + c[{{2, 0}, {8, 0}}] - (3*c[{{0, 1, 1}, {3, 0, 5}}])/5, 
 c[{{0, 1, 1}, {3, 2, 3}}] -> (c[{{1, 0}, {3, 0}}]*c[{{1, 0}, {5, 0}}])/5 - 
   c[{{2, 0}, {8, 0}}]/2 + c[{{0, 1, 1}, {3, 0, 5}}]/5, 
 c[{{0, 1, 1}, {4, 0, 4}}] -> -c[{{2, 0}, {8, 0}}]/2, 
 c[{{0, 1, 1}, {4, 1, 3}}] -> (3*c[{{1, 0}, {3, 0}}]*c[{{1, 0}, {5, 0}}])/5 - 
   c[{{2, 0}, {8, 0}}]/2 + (3*c[{{0, 1, 1}, {3, 0, 5}}])/5, 
 c[{{0, 1, 1}, {4, 2, 2}}] -> (-4*c[{{1, 0}, {3, 0}}]*c[{{1, 0}, {5, 0}}])/
    5 + c[{{2, 0}, {8, 0}}] - (4*c[{{0, 1, 1}, {3, 0, 5}}])/5, 
 c[{{0, 1, 1}, {5, 0, 3}}] -> -(c[{{1, 0}, {3, 0}}]*c[{{1, 0}, {5, 0}}]) + 
   c[{{2, 0}, {8, 0}}] - c[{{0, 1, 1}, {3, 0, 5}}], 
 c[{{0, 1, 1}, {5, 1, 2}}] -> (2*c[{{1, 0}, {3, 0}}]*c[{{1, 0}, {5, 0}}])/5 - 
   c[{{2, 0}, {8, 0}}]/2 + (2*c[{{0, 1, 1}, {3, 0, 5}}])/5, 
 c[{{0, 1, 1}, {6, 0, 2}}] -> (8*c[{{1, 0}, {3, 0}}]*c[{{1, 0}, {5, 0}}])/5 - 
   (9*c[{{2, 0}, {8, 0}}])/2 - (2*c[{{0, 1, 1}, {3, 0, 5}}])/5, 
 c[{{0, 1, 1}, {6, 1, 1}}] -> -2*c[{{1, 0}, {3, 0}}]*c[{{1, 0}, {5, 0}}] + 
   5*c[{{2, 0}, {8, 0}}], c[{{0, 1, 1}, {7, 0, 1}}] -> 
  c[{{1, 0}, {3, 0}}]*c[{{1, 0}, {5, 0}}] - (5*c[{{2, 0}, {8, 0}}])/2, 
 c[{{0, 1, 2}, {1, 1, 1}}] -> -(Pi^3*e[3])/(2*tau[2]^3) - 
   (Pi^3*zeta[3])/(2*tau[2]^3), c[{{0, 1, 2}, {1, 2, 0}}] -> 
  -(Pi^3*e[3])/(2*tau[2]^3) + (Pi^3*zeta[3])/(2*tau[2]^3), 
 c[{{0, 1, 2}, {2, 0, 1}}] -> -(Pi^3*e[3])/(2*tau[2]^3) + 
   (Pi^3*zeta[3])/(2*tau[2]^3), c[{{0, 1, 2}, {2, 1, 0}}] -> 
  (Pi^3*e[3])/tau[2]^3, c[{{1, 1, 1}, {0, 1, 2}}] -> 
  -(Pi^3*e[3])/(2*tau[2]^3) - (Pi^3*zeta[3])/(2*tau[2]^3), 
 c[{{0, 1, 2}, {1, 1, 3}}] -> -c[{{1, 1, 1}, {1, 1, 3}}]/2, 
 c[{{0, 1, 2}, {1, 2, 2}}] -> -c[{{3, 0}, {5, 0}}] + 
   c[{{1, 1, 1}, {1, 1, 3}}]/2, c[{{0, 1, 2}, {1, 3, 1}}] -> 
  2*c[{{3, 0}, {5, 0}}] - c[{{1, 1, 1}, {1, 1, 3}}]/2 - 
   (Pi^2*c[{{1, 0}, {3, 0}}]*e[2])/tau[2]^2, c[{{0, 1, 2}, {1, 4, 0}}] -> 
  -3*c[{{3, 0}, {5, 0}}] + c[{{1, 1, 1}, {1, 1, 3}}]/2 + 
   (Pi^2*c[{{1, 0}, {3, 0}}]*e[2])/tau[2]^2, c[{{0, 1, 2}, {2, 0, 3}}] -> 
  -c[{{3, 0}, {5, 0}}] + c[{{1, 1, 1}, {1, 1, 3}}], 
 c[{{0, 1, 2}, {2, 1, 2}}] -> c[{{3, 0}, {5, 0}}] - 
   c[{{1, 1, 1}, {1, 1, 3}}]/2, c[{{0, 1, 2}, {2, 2, 1}}] -> 0, 
 c[{{0, 1, 2}, {2, 3, 0}}] -> -2*c[{{3, 0}, {5, 0}}] + 
   c[{{1, 1, 1}, {1, 1, 3}}]/2 + (Pi^2*c[{{1, 0}, {3, 0}}]*e[2])/tau[2]^2, 
 c[{{0, 1, 2}, {3, 0, 2}}] -> c[{{3, 0}, {5, 0}}] + 
   c[{{1, 1, 1}, {1, 1, 3}}] - (Pi^2*c[{{1, 0}, {3, 0}}]*e[2])/tau[2]^2, 
 c[{{0, 1, 2}, {3, 1, 1}}] -> -2*c[{{3, 0}, {5, 0}}] - 
   c[{{1, 1, 1}, {1, 1, 3}}]/2 + (Pi^2*c[{{1, 0}, {3, 0}}]*e[2])/tau[2]^2, 
 c[{{0, 1, 2}, {3, 2, 0}}] -> 2*c[{{3, 0}, {5, 0}}] + 
   c[{{1, 1, 1}, {1, 1, 3}}]/2 - (Pi^2*c[{{1, 0}, {3, 0}}]*e[2])/tau[2]^2, 
 c[{{0, 1, 2}, {4, 0, 1}}] -> -c[{{3, 0}, {5, 0}}] + 
   c[{{1, 1, 1}, {1, 1, 3}}]/2, c[{{0, 1, 2}, {4, 1, 0}}] -> 
  3*c[{{3, 0}, {5, 0}}] - (Pi^2*c[{{1, 0}, {3, 0}}]*e[2])/tau[2]^2, 
 c[{{1, 1, 1}, {0, 1, 4}}] -> -c[{{1, 1, 1}, {1, 1, 3}}]/2, 
 c[{{1, 1, 1}, {0, 2, 3}}] -> -c[{{1, 1, 1}, {1, 1, 3}}], 
 c[{{1, 1, 1}, {1, 2, 2}}] -> 0, c[{{0, 1, 1, 1}, {1, 1, 1, 2}}] -> 
  2*c[{{3, 0}, {5, 0}}] - 2*c[{{1, 1, 1}, {1, 1, 3}}] - 
   (Pi^2*c[{{1, 0}, {3, 0}}]*e[2])/tau[2]^2, 
 c[{{0, 1, 1, 1}, {2, 0, 1, 2}}] -> 2*c[{{3, 0}, {5, 0}}] - 
   2*c[{{1, 1, 1}, {1, 1, 3}}] - (Pi^2*c[{{1, 0}, {3, 0}}]*e[2])/tau[2]^2, 
 c[{{0, 1, 1, 1}, {2, 1, 1, 1}}] -> -6*c[{{3, 0}, {5, 0}}] + 
   6*c[{{1, 1, 1}, {1, 1, 3}}] + (3*Pi^2*c[{{1, 0}, {3, 0}}]*e[2])/tau[2]^2, 
 c[{{0, 1, 1, 1}, {3, 0, 1, 1}}] -> 2*c[{{3, 0}, {5, 0}}] - 
   2*c[{{1, 1, 1}, {1, 1, 3}}] - (Pi^2*c[{{1, 0}, {3, 0}}]*e[2])/tau[2]^2, 
 c[{{0, 1, 2}, {1, 1, 5}}] -> -c[{{1, 1, 1}, {1, 1, 5}}]/2, 
 c[{{0, 1, 2}, {1, 2, 4}}] -> -c[{{3, 0}, {7, 0}}] + 
   c[{{1, 1, 1}, {1, 1, 5}}]/2, c[{{0, 1, 2}, {1, 3, 3}}] -> 
  -(c[{{1, 0}, {3, 0}}]*c[{{2, 0}, {4, 0}}]) + 2*c[{{3, 0}, {7, 0}}] - 
   c[{{1, 1, 1}, {1, 1, 5}}]/2, c[{{0, 1, 2}, {1, 4, 2}}] -> 
  c[{{1, 0}, {3, 0}}]*c[{{2, 0}, {4, 0}}] - 3*c[{{3, 0}, {7, 0}}] + 
   c[{{1, 1, 1}, {1, 1, 5}}]/2, c[{{0, 1, 2}, {1, 5, 1}}] -> 
  -(c[{{1, 0}, {3, 0}}]*c[{{2, 0}, {4, 0}}]) + 4*c[{{3, 0}, {7, 0}}] - 
   c[{{1, 1, 1}, {1, 1, 5}}]/2 - (Pi^2*c[{{1, 0}, {5, 0}}]*e[2])/tau[2]^2, 
 c[{{0, 1, 2}, {1, 6, 0}}] -> c[{{1, 0}, {3, 0}}]*c[{{2, 0}, {4, 0}}] - 
   5*c[{{3, 0}, {7, 0}}] + c[{{1, 1, 1}, {1, 1, 5}}]/2 + 
   (Pi^2*c[{{1, 0}, {5, 0}}]*e[2])/tau[2]^2, c[{{0, 1, 2}, {2, 1, 4}}] -> 
  -c[{{0, 1, 2}, {2, 0, 5}}] + c[{{1, 1, 1}, {1, 1, 5}}]/2, 
 c[{{0, 1, 2}, {2, 2, 3}}] -> c[{{3, 0}, {7, 0}}] + 
   c[{{0, 1, 2}, {2, 0, 5}}] - c[{{1, 1, 1}, {1, 1, 5}}], 
 c[{{0, 1, 2}, {2, 3, 2}}] -> c[{{1, 0}, {3, 0}}]*c[{{2, 0}, {4, 0}}] - 
   3*c[{{3, 0}, {7, 0}}] - c[{{0, 1, 2}, {2, 0, 5}}] + 
   (3*c[{{1, 1, 1}, {1, 1, 5}}])/2, c[{{0, 1, 2}, {2, 4, 1}}] -> 
  -2*c[{{1, 0}, {3, 0}}]*c[{{2, 0}, {4, 0}}] + 6*c[{{3, 0}, {7, 0}}] + 
   c[{{0, 1, 2}, {2, 0, 5}}] - 2*c[{{1, 1, 1}, {1, 1, 5}}], 
 c[{{0, 1, 2}, {2, 5, 0}}] -> 3*c[{{1, 0}, {3, 0}}]*c[{{2, 0}, {4, 0}}] - 
   10*c[{{3, 0}, {7, 0}}] - c[{{0, 1, 2}, {2, 0, 5}}] + 
   (5*c[{{1, 1, 1}, {1, 1, 5}}])/2 + (Pi^2*c[{{1, 0}, {5, 0}}]*e[2])/
    tau[2]^2, c[{{0, 1, 2}, {3, 0, 4}}] -> 
  -(c[{{1, 0}, {3, 0}}]*c[{{2, 0}, {4, 0}}]) + 6*c[{{3, 0}, {7, 0}}] + 
   5*c[{{0, 1, 2}, {2, 0, 5}}] - 5*c[{{1, 1, 1}, {1, 1, 5}}], 
 c[{{0, 1, 2}, {3, 1, 3}}] -> c[{{1, 0}, {3, 0}}]*c[{{2, 0}, {4, 0}}] - 
   6*c[{{3, 0}, {7, 0}}] - 4*c[{{0, 1, 2}, {2, 0, 5}}] + 
   (9*c[{{1, 1, 1}, {1, 1, 5}}])/2, c[{{0, 1, 2}, {3, 2, 2}}] -> 
  -(c[{{1, 0}, {3, 0}}]*c[{{2, 0}, {4, 0}}]) + 5*c[{{3, 0}, {7, 0}}] + 
   3*c[{{0, 1, 2}, {2, 0, 5}}] - (7*c[{{1, 1, 1}, {1, 1, 5}}])/2, 
 c[{{0, 1, 2}, {3, 3, 1}}] -> -2*c[{{3, 0}, {7, 0}}] - 
   2*c[{{0, 1, 2}, {2, 0, 5}}] + 2*c[{{1, 1, 1}, {1, 1, 5}}], 
 c[{{0, 1, 2}, {3, 4, 0}}] -> 2*c[{{1, 0}, {3, 0}}]*c[{{2, 0}, {4, 0}}] - 
   4*c[{{3, 0}, {7, 0}}] + c[{{0, 1, 2}, {2, 0, 5}}], 
 c[{{0, 1, 2}, {4, 0, 3}}] -> 4*c[{{3, 0}, {7, 0}}] + 
   5*c[{{0, 1, 2}, {2, 0, 5}}] - 5*c[{{1, 1, 1}, {1, 1, 5}}], 
 c[{{0, 1, 2}, {4, 1, 2}}] -> -(c[{{1, 0}, {3, 0}}]*c[{{2, 0}, {4, 0}}]) + 
   2*c[{{3, 0}, {7, 0}}] - c[{{0, 1, 2}, {2, 0, 5}}] + 
   c[{{1, 1, 1}, {1, 1, 5}}]/2, c[{{0, 1, 2}, {4, 2, 1}}] -> 
  2*c[{{1, 0}, {3, 0}}]*c[{{2, 0}, {4, 0}}] - 7*c[{{3, 0}, {7, 0}}] - 
   2*c[{{0, 1, 2}, {2, 0, 5}}] + 3*c[{{1, 1, 1}, {1, 1, 5}}], 
 c[{{0, 1, 2}, {4, 3, 0}}] -> -2*c[{{1, 0}, {3, 0}}]*c[{{2, 0}, {4, 0}}] + 
   9*c[{{3, 0}, {7, 0}}] + 4*c[{{0, 1, 2}, {2, 0, 5}}] - 
   5*c[{{1, 1, 1}, {1, 1, 5}}], c[{{0, 1, 2}, {5, 0, 2}}] -> 
  2*c[{{3, 0}, {7, 0}}] + c[{{0, 1, 2}, {2, 0, 5}}] - 
   (Pi^2*c[{{1, 0}, {5, 0}}]*e[2])/tau[2]^2, c[{{0, 1, 2}, {5, 1, 1}}] -> 
  c[{{1, 0}, {3, 0}}]*c[{{2, 0}, {4, 0}}] - 4*c[{{3, 0}, {7, 0}}] - 
   c[{{1, 1, 1}, {1, 1, 5}}]/2 + (Pi^2*c[{{1, 0}, {5, 0}}]*e[2])/tau[2]^2, 
 c[{{0, 1, 2}, {5, 2, 0}}] -> -3*c[{{1, 0}, {3, 0}}]*c[{{2, 0}, {4, 0}}] + 
   11*c[{{3, 0}, {7, 0}}] + 2*c[{{0, 1, 2}, {2, 0, 5}}] - 
   (5*c[{{1, 1, 1}, {1, 1, 5}}])/2 - (Pi^2*c[{{1, 0}, {5, 0}}]*e[2])/
    tau[2]^2, c[{{0, 1, 2}, {6, 0, 1}}] -> -c[{{3, 0}, {7, 0}}] + 
   c[{{1, 1, 1}, {1, 1, 5}}]/2, c[{{0, 1, 2}, {6, 1, 0}}] -> 
  -(c[{{1, 0}, {3, 0}}]*c[{{2, 0}, {4, 0}}]) + 5*c[{{3, 0}, {7, 0}}] - 
   (Pi^2*c[{{1, 0}, {5, 0}}]*e[2])/tau[2]^2, c[{{1, 1, 1}, {0, 1, 6}}] -> 
  -c[{{1, 1, 1}, {1, 1, 5}}]/2, c[{{1, 1, 1}, {0, 2, 5}}] -> 
  -c[{{3, 0}, {7, 0}}] - c[{{0, 1, 2}, {2, 0, 5}}], 
 c[{{1, 1, 1}, {0, 3, 4}}] -> -5*c[{{3, 0}, {7, 0}}] - 
   5*c[{{0, 1, 2}, {2, 0, 5}}] + 5*c[{{1, 1, 1}, {1, 1, 5}}], 
 c[{{1, 1, 1}, {1, 2, 4}}] -> c[{{3, 0}, {7, 0}}] + 
   c[{{0, 1, 2}, {2, 0, 5}}] - c[{{1, 1, 1}, {1, 1, 5}}], 
 c[{{1, 1, 1}, {1, 3, 3}}] -> 4*c[{{3, 0}, {7, 0}}] + 
   4*c[{{0, 1, 2}, {2, 0, 5}}] - 4*c[{{1, 1, 1}, {1, 1, 5}}], 
 c[{{1, 1, 1}, {2, 2, 3}}] -> -2*c[{{3, 0}, {7, 0}}] - 
   2*c[{{0, 1, 2}, {2, 0, 5}}] + 2*c[{{1, 1, 1}, {1, 1, 5}}], 
 c[{{0, 1, 1, 1}, {1, 1, 1, 4}}] -> c[{{1, 0}, {3, 0}}]*c[{{2, 0}, {4, 0}}] - 
   2*c[{{3, 0}, {7, 0}}] - 2*c[{{0, 1, 2}, {2, 0, 5}}] - 
   (Pi^2*c[{{1, 0}, {5, 0}}]*e[2])/tau[2]^2, 
 c[{{0, 1, 1, 1}, {1, 1, 2, 3}}] -> 
  (-3*c[{{1, 0}, {3, 0}}]*c[{{2, 0}, {4, 0}}])/2 - 
   (17*c[{{3, 0}, {7, 0}}])/8 - (19*c[{{0, 1, 2}, {2, 0, 5}}])/4 + 
   4*c[{{1, 1, 1}, {1, 1, 5}}], c[{{0, 1, 1, 1}, {1, 2, 2, 2}}] -> 
  3*c[{{1, 0}, {3, 0}}]*c[{{2, 0}, {4, 0}}] + (9*c[{{3, 0}, {7, 0}}])/4 + 
   (15*c[{{0, 1, 2}, {2, 0, 5}}])/2 - 6*c[{{1, 1, 1}, {1, 1, 5}}], 
 c[{{0, 1, 1, 1}, {2, 0, 1, 4}}] -> 
  -2*c[{{1, 0}, {3, 0}}]*c[{{2, 0}, {4, 0}}] + (15*c[{{3, 0}, {7, 0}}])/8 - 
   (3*c[{{0, 1, 2}, {2, 0, 5}}])/4 + (3*c[{{1, 1, 1}, {1, 1, 5}}])/2, 
 c[{{0, 1, 1, 1}, {2, 0, 2, 3}}] -> 
  -(c[{{1, 0}, {3, 0}}]*c[{{2, 0}, {4, 0}}])/2 + (37*c[{{3, 0}, {7, 0}}])/8 + 
   (15*c[{{0, 1, 2}, {2, 0, 5}}])/4 - 3*c[{{1, 1, 1}, {1, 1, 5}}] - 
   (Pi^2*c[{{1, 0}, {5, 0}}]*e[2])/tau[2]^2, 
 c[{{0, 1, 1, 1}, {2, 1, 1, 3}}] -> 
  3*c[{{1, 0}, {3, 0}}]*c[{{2, 0}, {4, 0}}] - (7*c[{{3, 0}, {7, 0}}])/4 + 
   (7*c[{{0, 1, 2}, {2, 0, 5}}])/2 - 3*c[{{1, 1, 1}, {1, 1, 5}}] + 
   (Pi^2*c[{{1, 0}, {5, 0}}]*e[2])/tau[2]^2, 
 c[{{0, 1, 1, 1}, {2, 1, 2, 2}}] -> 
  -(c[{{1, 0}, {3, 0}}]*c[{{2, 0}, {4, 0}}]) - (3*c[{{3, 0}, {7, 0}}])/4 - 
   (5*c[{{0, 1, 2}, {2, 0, 5}}])/2 + 2*c[{{1, 1, 1}, {1, 1, 5}}], 
 c[{{0, 1, 1, 1}, {3, 0, 1, 3}}] -> 
  (-3*c[{{1, 0}, {3, 0}}]*c[{{2, 0}, {4, 0}}])/2 - 
   (17*c[{{3, 0}, {7, 0}}])/8 - (19*c[{{0, 1, 2}, {2, 0, 5}}])/4 + 
   4*c[{{1, 1, 1}, {1, 1, 5}}], c[{{0, 1, 1, 1}, {3, 0, 2, 2}}] -> 
  c[{{1, 0}, {3, 0}}]*c[{{2, 0}, {4, 0}}] - (45*c[{{3, 0}, {7, 0}}])/4 - 
   (19*c[{{0, 1, 2}, {2, 0, 5}}])/2 + 8*c[{{1, 1, 1}, {1, 1, 5}}] + 
   (2*Pi^2*c[{{1, 0}, {5, 0}}]*e[2])/tau[2]^2, 
 c[{{0, 1, 1, 1}, {3, 1, 1, 2}}] -> 6*c[{{3, 0}, {7, 0}}] + 
   6*c[{{0, 1, 2}, {2, 0, 5}}] - 5*c[{{1, 1, 1}, {1, 1, 5}}] - 
   (Pi^2*c[{{1, 0}, {5, 0}}]*e[2])/tau[2]^2, 
 c[{{0, 1, 1, 1}, {4, 0, 1, 2}}] -> 
  (3*c[{{1, 0}, {3, 0}}]*c[{{2, 0}, {4, 0}}])/2 - 6*c[{{3, 0}, {7, 0}}] - 
   6*c[{{0, 1, 2}, {2, 0, 5}}] + (5*c[{{1, 1, 1}, {1, 1, 5}}])/2 - 
   (Pi^2*c[{{1, 0}, {5, 0}}]*e[2])/tau[2]^2, 
 c[{{0, 1, 1, 1}, {4, 1, 1, 1}}] -> 
  -3*c[{{1, 0}, {3, 0}}]*c[{{2, 0}, {4, 0}}] + 6*c[{{3, 0}, {7, 0}}] + 
   6*c[{{0, 1, 2}, {2, 0, 5}}] + (3*Pi^2*c[{{1, 0}, {5, 0}}]*e[2])/tau[2]^2, 
 c[{{0, 1, 1, 1}, {5, 0, 1, 1}}] -> c[{{1, 0}, {3, 0}}]*c[{{2, 0}, {4, 0}}] - 
   2*c[{{3, 0}, {7, 0}}] - 2*c[{{0, 1, 2}, {2, 0, 5}}] - 
   (Pi^2*c[{{1, 0}, {5, 0}}]*e[2])/tau[2]^2, c[{{0, 1, 2}, {1, 1, 7}}] -> 
  (c[{{1, 0}, {5, 0}}]*c[{{2, 0}, {4, 0}}])/7 + 
   c[{{1, 0}, {3, 0}}]*c[{{2, 0}, {6, 0}}] - (62*c[{{3, 0}, {9, 0}}])/21 + 
   (2*c[{{0, 1, 2}, {5, 4, 0}}])/7 - (2*c[{{0, 1, 2}, {6, 0, 3}}])/7 - 
   c[{{0, 1, 2}, {6, 3, 0}}]/21, c[{{0, 1, 2}, {1, 2, 6}}] -> 
  -(c[{{1, 0}, {5, 0}}]*c[{{2, 0}, {4, 0}}])/7 - 
   c[{{1, 0}, {3, 0}}]*c[{{2, 0}, {6, 0}}] + (41*c[{{3, 0}, {9, 0}}])/21 - 
   (2*c[{{0, 1, 2}, {5, 4, 0}}])/7 + (2*c[{{0, 1, 2}, {6, 0, 3}}])/7 + 
   c[{{0, 1, 2}, {6, 3, 0}}]/21, c[{{0, 1, 2}, {1, 3, 5}}] -> 
  (c[{{1, 0}, {5, 0}}]*c[{{2, 0}, {4, 0}}])/7 - (20*c[{{3, 0}, {9, 0}}])/21 + 
   (2*c[{{0, 1, 2}, {5, 4, 0}}])/7 - (2*c[{{0, 1, 2}, {6, 0, 3}}])/7 - 
   c[{{0, 1, 2}, {6, 3, 0}}]/21, c[{{0, 1, 2}, {1, 4, 4}}] -> 
  -(c[{{1, 0}, {5, 0}}]*c[{{2, 0}, {4, 0}}])/7 - c[{{3, 0}, {9, 0}}]/21 - 
   (2*c[{{0, 1, 2}, {5, 4, 0}}])/7 + (2*c[{{0, 1, 2}, {6, 0, 3}}])/7 + 
   c[{{0, 1, 2}, {6, 3, 0}}]/21, c[{{0, 1, 2}, {1, 5, 3}}] -> 
  (-6*c[{{1, 0}, {5, 0}}]*c[{{2, 0}, {4, 0}}])/7 + 
   (22*c[{{3, 0}, {9, 0}}])/21 + (2*c[{{0, 1, 2}, {5, 4, 0}}])/7 - 
   (2*c[{{0, 1, 2}, {6, 0, 3}}])/7 - c[{{0, 1, 2}, {6, 3, 0}}]/21, 
 c[{{0, 1, 2}, {1, 6, 2}}] -> (6*c[{{1, 0}, {5, 0}}]*c[{{2, 0}, {4, 0}}])/7 - 
   (43*c[{{3, 0}, {9, 0}}])/21 - (2*c[{{0, 1, 2}, {5, 4, 0}}])/7 + 
   (2*c[{{0, 1, 2}, {6, 0, 3}}])/7 + c[{{0, 1, 2}, {6, 3, 0}}]/21, 
 c[{{0, 1, 2}, {1, 7, 1}}] -> (-6*c[{{1, 0}, {5, 0}}]*c[{{2, 0}, {4, 0}}])/
    7 + (64*c[{{3, 0}, {9, 0}}])/21 + (2*c[{{0, 1, 2}, {5, 4, 0}}])/7 - 
   (2*c[{{0, 1, 2}, {6, 0, 3}}])/7 - c[{{0, 1, 2}, {6, 3, 0}}]/21 - 
   (Pi^2*c[{{1, 0}, {7, 0}}]*e[2])/tau[2]^2, c[{{0, 1, 2}, {1, 8, 0}}] -> 
  (6*c[{{1, 0}, {5, 0}}]*c[{{2, 0}, {4, 0}}])/7 - 
   (85*c[{{3, 0}, {9, 0}}])/21 - (2*c[{{0, 1, 2}, {5, 4, 0}}])/7 + 
   (2*c[{{0, 1, 2}, {6, 0, 3}}])/7 + c[{{0, 1, 2}, {6, 3, 0}}]/21 + 
   (Pi^2*c[{{1, 0}, {7, 0}}]*e[2])/tau[2]^2, c[{{0, 1, 2}, {2, 0, 7}}] -> 
  -2*c[{{1, 0}, {3, 0}}]*c[{{2, 0}, {6, 0}}] + (14*c[{{3, 0}, {9, 0}}])/3 - 
   c[{{0, 1, 2}, {5, 4, 0}}] + c[{{0, 1, 2}, {6, 0, 3}}] + 
   c[{{0, 1, 2}, {6, 3, 0}}]/3, c[{{0, 1, 2}, {2, 1, 6}}] -> 
  -(c[{{1, 0}, {5, 0}}]*c[{{2, 0}, {4, 0}}])/7 + 
   c[{{1, 0}, {3, 0}}]*c[{{2, 0}, {6, 0}}] - (12*c[{{3, 0}, {9, 0}}])/7 + 
   (5*c[{{0, 1, 2}, {5, 4, 0}}])/7 - (5*c[{{0, 1, 2}, {6, 0, 3}}])/7 - 
   (2*c[{{0, 1, 2}, {6, 3, 0}}])/7, c[{{0, 1, 2}, {2, 2, 5}}] -> 
  (2*c[{{1, 0}, {5, 0}}]*c[{{2, 0}, {4, 0}}])/7 - 
   (5*c[{{3, 0}, {9, 0}}])/21 - (3*c[{{0, 1, 2}, {5, 4, 0}}])/7 + 
   (3*c[{{0, 1, 2}, {6, 0, 3}}])/7 + (5*c[{{0, 1, 2}, {6, 3, 0}}])/21, 
 c[{{0, 1, 2}, {2, 3, 4}}] -> (-3*c[{{1, 0}, {5, 0}}]*c[{{2, 0}, {4, 0}}])/
    7 + (25*c[{{3, 0}, {9, 0}}])/21 + c[{{0, 1, 2}, {5, 4, 0}}]/7 - 
   c[{{0, 1, 2}, {6, 0, 3}}]/7 - (4*c[{{0, 1, 2}, {6, 3, 0}}])/21, 
 c[{{0, 1, 2}, {2, 4, 3}}] -> (4*c[{{1, 0}, {5, 0}}]*c[{{2, 0}, {4, 0}}])/7 - 
   (8*c[{{3, 0}, {9, 0}}])/7 + c[{{0, 1, 2}, {5, 4, 0}}]/7 - 
   c[{{0, 1, 2}, {6, 0, 3}}]/7 + c[{{0, 1, 2}, {6, 3, 0}}]/7, 
 c[{{0, 1, 2}, {2, 5, 2}}] -> (2*c[{{1, 0}, {5, 0}}]*c[{{2, 0}, {4, 0}}])/7 + 
   (2*c[{{3, 0}, {9, 0}}])/21 - (3*c[{{0, 1, 2}, {5, 4, 0}}])/7 + 
   (3*c[{{0, 1, 2}, {6, 0, 3}}])/7 - (2*c[{{0, 1, 2}, {6, 3, 0}}])/21, 
 c[{{0, 1, 2}, {2, 6, 1}}] -> (-8*c[{{1, 0}, {5, 0}}]*c[{{2, 0}, {4, 0}}])/
    7 + (41*c[{{3, 0}, {9, 0}}])/21 + (5*c[{{0, 1, 2}, {5, 4, 0}}])/7 - 
   (5*c[{{0, 1, 2}, {6, 0, 3}}])/7 + c[{{0, 1, 2}, {6, 3, 0}}]/21, 
 c[{{0, 1, 2}, {2, 7, 0}}] -> 2*c[{{1, 0}, {5, 0}}]*c[{{2, 0}, {4, 0}}] - 
   5*c[{{3, 0}, {9, 0}}] - c[{{0, 1, 2}, {5, 4, 0}}] + 
   c[{{0, 1, 2}, {6, 0, 3}}] + (Pi^2*c[{{1, 0}, {7, 0}}]*e[2])/tau[2]^2, 
 c[{{0, 1, 2}, {3, 0, 6}}] -> -(c[{{1, 0}, {3, 0}}]*c[{{2, 0}, {6, 0}}]) + 
   2*c[{{3, 0}, {9, 0}}] + c[{{0, 1, 2}, {6, 0, 3}}], 
 c[{{0, 1, 2}, {3, 1, 5}}] -> (c[{{1, 0}, {5, 0}}]*c[{{2, 0}, {4, 0}}])/7 - 
   (2*c[{{3, 0}, {9, 0}}])/7 - (5*c[{{0, 1, 2}, {5, 4, 0}}])/7 - 
   (2*c[{{0, 1, 2}, {6, 0, 3}}])/7 + (2*c[{{0, 1, 2}, {6, 3, 0}}])/7, 
 c[{{0, 1, 2}, {3, 2, 4}}] -> (-3*c[{{1, 0}, {5, 0}}]*c[{{2, 0}, {4, 0}}])/
    7 + (11*c[{{3, 0}, {9, 0}}])/21 + (8*c[{{0, 1, 2}, {5, 4, 0}}])/7 - 
   c[{{0, 1, 2}, {6, 0, 3}}]/7 - (11*c[{{0, 1, 2}, {6, 3, 0}}])/21, 
 c[{{0, 1, 2}, {3, 3, 3}}] -> (6*c[{{1, 0}, {5, 0}}]*c[{{2, 0}, {4, 0}}])/7 - 
   (12*c[{{3, 0}, {9, 0}}])/7 - (9*c[{{0, 1, 2}, {5, 4, 0}}])/7 + 
   (2*c[{{0, 1, 2}, {6, 0, 3}}])/7 + (5*c[{{0, 1, 2}, {6, 3, 0}}])/7, 
 c[{{0, 1, 2}, {3, 4, 2}}] -> (-10*c[{{1, 0}, {5, 0}}]*c[{{2, 0}, {4, 0}}])/
    7 + (20*c[{{3, 0}, {9, 0}}])/7 + (8*c[{{0, 1, 2}, {5, 4, 0}}])/7 - 
   c[{{0, 1, 2}, {6, 0, 3}}]/7 - (6*c[{{0, 1, 2}, {6, 3, 0}}])/7, 
 c[{{0, 1, 2}, {3, 5, 1}}] -> (8*c[{{1, 0}, {5, 0}}]*c[{{2, 0}, {4, 0}}])/7 - 
   (62*c[{{3, 0}, {9, 0}}])/21 - (5*c[{{0, 1, 2}, {5, 4, 0}}])/7 - 
   (2*c[{{0, 1, 2}, {6, 0, 3}}])/7 + (20*c[{{0, 1, 2}, {6, 3, 0}}])/21, 
 c[{{0, 1, 2}, {3, 6, 0}}] -> c[{{3, 0}, {9, 0}}] + 
   c[{{0, 1, 2}, {6, 0, 3}}] - c[{{0, 1, 2}, {6, 3, 0}}], 
 c[{{0, 1, 2}, {4, 0, 5}}] -> -2*c[{{1, 0}, {5, 0}}]*c[{{2, 0}, {4, 0}}] + 
   (11*c[{{3, 0}, {9, 0}}])/3 + 3*c[{{0, 1, 2}, {5, 4, 0}}] - 
   (5*c[{{0, 1, 2}, {6, 3, 0}}])/3, c[{{0, 1, 2}, {4, 1, 4}}] -> 
  (13*c[{{1, 0}, {5, 0}}]*c[{{2, 0}, {4, 0}}])/7 - 
   (71*c[{{3, 0}, {9, 0}}])/21 - (16*c[{{0, 1, 2}, {5, 4, 0}}])/7 + 
   (2*c[{{0, 1, 2}, {6, 0, 3}}])/7 + (29*c[{{0, 1, 2}, {6, 3, 0}}])/21, 
 c[{{0, 1, 2}, {4, 2, 3}}] -> (-10*c[{{1, 0}, {5, 0}}]*c[{{2, 0}, {4, 0}}])/
    7 + (20*c[{{3, 0}, {9, 0}}])/7 + (8*c[{{0, 1, 2}, {5, 4, 0}}])/7 - 
   c[{{0, 1, 2}, {6, 0, 3}}]/7 - (6*c[{{0, 1, 2}, {6, 3, 0}}])/7, 
 c[{{0, 1, 2}, {4, 3, 2}}] -> (4*c[{{1, 0}, {5, 0}}]*c[{{2, 0}, {4, 0}}])/7 - 
   (8*c[{{3, 0}, {9, 0}}])/7 + c[{{0, 1, 2}, {5, 4, 0}}]/7 - 
   c[{{0, 1, 2}, {6, 0, 3}}]/7 + c[{{0, 1, 2}, {6, 3, 0}}]/7, 
 c[{{0, 1, 2}, {4, 4, 1}}] -> (6*c[{{1, 0}, {5, 0}}]*c[{{2, 0}, {4, 0}}])/7 - 
   (12*c[{{3, 0}, {9, 0}}])/7 - (9*c[{{0, 1, 2}, {5, 4, 0}}])/7 + 
   (2*c[{{0, 1, 2}, {6, 0, 3}}])/7 + (5*c[{{0, 1, 2}, {6, 3, 0}}])/7, 
 c[{{0, 1, 2}, {4, 5, 0}}] -> -2*c[{{1, 0}, {5, 0}}]*c[{{2, 0}, {4, 0}}] + 
   (14*c[{{3, 0}, {9, 0}}])/3 + 2*c[{{0, 1, 2}, {5, 4, 0}}] - 
   (5*c[{{0, 1, 2}, {6, 3, 0}}])/3, c[{{0, 1, 2}, {5, 0, 4}}] -> 
  -3*c[{{1, 0}, {5, 0}}]*c[{{2, 0}, {4, 0}}] + (17*c[{{3, 0}, {9, 0}}])/3 + 
   3*c[{{0, 1, 2}, {5, 4, 0}}] - (5*c[{{0, 1, 2}, {6, 3, 0}}])/3, 
 c[{{0, 1, 2}, {5, 1, 3}}] -> (8*c[{{1, 0}, {5, 0}}]*c[{{2, 0}, {4, 0}}])/7 - 
   (16*c[{{3, 0}, {9, 0}}])/7 - (5*c[{{0, 1, 2}, {5, 4, 0}}])/7 - 
   (2*c[{{0, 1, 2}, {6, 0, 3}}])/7 + (2*c[{{0, 1, 2}, {6, 3, 0}}])/7, 
 c[{{0, 1, 2}, {5, 2, 2}}] -> (2*c[{{1, 0}, {5, 0}}]*c[{{2, 0}, {4, 0}}])/7 - 
   (4*c[{{3, 0}, {9, 0}}])/7 - (3*c[{{0, 1, 2}, {5, 4, 0}}])/7 + 
   (3*c[{{0, 1, 2}, {6, 0, 3}}])/7 + (4*c[{{0, 1, 2}, {6, 3, 0}}])/7, 
 c[{{0, 1, 2}, {5, 3, 1}}] -> (-6*c[{{1, 0}, {5, 0}}]*c[{{2, 0}, {4, 0}}])/
    7 + (12*c[{{3, 0}, {9, 0}}])/7 + (2*c[{{0, 1, 2}, {5, 4, 0}}])/7 - 
   (2*c[{{0, 1, 2}, {6, 0, 3}}])/7 - (5*c[{{0, 1, 2}, {6, 3, 0}}])/7, 
 c[{{0, 1, 2}, {6, 1, 2}}] -> (-8*c[{{1, 0}, {5, 0}}]*c[{{2, 0}, {4, 0}}])/
    7 + (16*c[{{3, 0}, {9, 0}}])/7 + (5*c[{{0, 1, 2}, {5, 4, 0}}])/7 - 
   (5*c[{{0, 1, 2}, {6, 0, 3}}])/7 - (2*c[{{0, 1, 2}, {6, 3, 0}}])/7, 
 c[{{0, 1, 2}, {6, 2, 1}}] -> (6*c[{{1, 0}, {5, 0}}]*c[{{2, 0}, {4, 0}}])/7 - 
   (12*c[{{3, 0}, {9, 0}}])/7 - (2*c[{{0, 1, 2}, {5, 4, 0}}])/7 + 
   (2*c[{{0, 1, 2}, {6, 0, 3}}])/7 - (2*c[{{0, 1, 2}, {6, 3, 0}}])/7, 
 c[{{0, 1, 2}, {7, 0, 2}}] -> -2*c[{{1, 0}, {3, 0}}]*c[{{2, 0}, {6, 0}}] + 
   (20*c[{{3, 0}, {9, 0}}])/3 - c[{{0, 1, 2}, {5, 4, 0}}] + 
   c[{{0, 1, 2}, {6, 0, 3}}] + c[{{0, 1, 2}, {6, 3, 0}}]/3 - 
   (Pi^2*c[{{1, 0}, {7, 0}}]*e[2])/tau[2]^2, c[{{0, 1, 2}, {7, 1, 1}}] -> 
  (8*c[{{1, 0}, {5, 0}}]*c[{{2, 0}, {4, 0}}])/7 + 
   2*c[{{1, 0}, {3, 0}}]*c[{{2, 0}, {6, 0}}] - (188*c[{{3, 0}, {9, 0}}])/21 + 
   (2*c[{{0, 1, 2}, {5, 4, 0}}])/7 - (2*c[{{0, 1, 2}, {6, 0, 3}}])/7 - 
   c[{{0, 1, 2}, {6, 3, 0}}]/21 + (Pi^2*c[{{1, 0}, {7, 0}}]*e[2])/tau[2]^2, 
 c[{{0, 1, 2}, {7, 2, 0}}] -> -2*c[{{1, 0}, {5, 0}}]*c[{{2, 0}, {4, 0}}] - 
   2*c[{{1, 0}, {3, 0}}]*c[{{2, 0}, {6, 0}}] + (32*c[{{3, 0}, {9, 0}}])/3 + 
   c[{{0, 1, 2}, {6, 3, 0}}]/3 - (Pi^2*c[{{1, 0}, {7, 0}}]*e[2])/tau[2]^2, 
 c[{{0, 1, 2}, {8, 0, 1}}] -> -(c[{{1, 0}, {5, 0}}]*c[{{2, 0}, {4, 0}}])/7 - 
   c[{{1, 0}, {3, 0}}]*c[{{2, 0}, {6, 0}}] + (41*c[{{3, 0}, {9, 0}}])/21 - 
   (2*c[{{0, 1, 2}, {5, 4, 0}}])/7 + (2*c[{{0, 1, 2}, {6, 0, 3}}])/7 + 
   c[{{0, 1, 2}, {6, 3, 0}}]/21, c[{{0, 1, 2}, {8, 1, 0}}] -> 
  -(c[{{1, 0}, {5, 0}}]*c[{{2, 0}, {4, 0}}]) - c[{{1, 0}, {3, 0}}]*
    c[{{2, 0}, {6, 0}}] + 7*c[{{3, 0}, {9, 0}}] - 
   (Pi^2*c[{{1, 0}, {7, 0}}]*e[2])/tau[2]^2, c[{{1, 1, 1}, {0, 1, 8}}] -> 
  (c[{{1, 0}, {5, 0}}]*c[{{2, 0}, {4, 0}}])/7 + 
   c[{{1, 0}, {3, 0}}]*c[{{2, 0}, {6, 0}}] - (62*c[{{3, 0}, {9, 0}}])/21 + 
   (2*c[{{0, 1, 2}, {5, 4, 0}}])/7 - (2*c[{{0, 1, 2}, {6, 0, 3}}])/7 - 
   c[{{0, 1, 2}, {6, 3, 0}}]/21, c[{{1, 1, 1}, {0, 2, 7}}] -> 
  2*c[{{1, 0}, {3, 0}}]*c[{{2, 0}, {6, 0}}] - (17*c[{{3, 0}, {9, 0}}])/3 + 
   c[{{0, 1, 2}, {5, 4, 0}}] - c[{{0, 1, 2}, {6, 0, 3}}] - 
   c[{{0, 1, 2}, {6, 3, 0}}]/3, c[{{1, 1, 1}, {0, 3, 6}}] -> 
  -c[{{3, 0}, {9, 0}}] - c[{{0, 1, 2}, {6, 0, 3}}], 
 c[{{1, 1, 1}, {0, 4, 5}}] -> 2*c[{{1, 0}, {5, 0}}]*c[{{2, 0}, {4, 0}}] - 
   (14*c[{{3, 0}, {9, 0}}])/3 - 3*c[{{0, 1, 2}, {5, 4, 0}}] + 
   (5*c[{{0, 1, 2}, {6, 3, 0}}])/3, c[{{1, 1, 1}, {1, 1, 7}}] -> 
  (-2*c[{{1, 0}, {5, 0}}]*c[{{2, 0}, {4, 0}}])/7 - 
   2*c[{{1, 0}, {3, 0}}]*c[{{2, 0}, {6, 0}}] + (124*c[{{3, 0}, {9, 0}}])/21 - 
   (4*c[{{0, 1, 2}, {5, 4, 0}}])/7 + (4*c[{{0, 1, 2}, {6, 0, 3}}])/7 + 
   (2*c[{{0, 1, 2}, {6, 3, 0}}])/21, c[{{1, 1, 1}, {1, 2, 6}}] -> 
  (2*c[{{1, 0}, {5, 0}}]*c[{{2, 0}, {4, 0}}])/7 - 
   (5*c[{{3, 0}, {9, 0}}])/21 - (3*c[{{0, 1, 2}, {5, 4, 0}}])/7 + 
   (3*c[{{0, 1, 2}, {6, 0, 3}}])/7 + (5*c[{{0, 1, 2}, {6, 3, 0}}])/21, 
 c[{{1, 1, 1}, {1, 3, 5}}] -> (-2*c[{{1, 0}, {5, 0}}]*c[{{2, 0}, {4, 0}}])/
    7 + (26*c[{{3, 0}, {9, 0}}])/21 + (3*c[{{0, 1, 2}, {5, 4, 0}}])/7 + 
   (4*c[{{0, 1, 2}, {6, 0, 3}}])/7 - (5*c[{{0, 1, 2}, {6, 3, 0}}])/21, 
 c[{{1, 1, 1}, {1, 4, 4}}] -> (-12*c[{{1, 0}, {5, 0}}]*c[{{2, 0}, {4, 0}}])/
    7 + (24*c[{{3, 0}, {9, 0}}])/7 + (18*c[{{0, 1, 2}, {5, 4, 0}}])/7 - 
   (4*c[{{0, 1, 2}, {6, 0, 3}}])/7 - (10*c[{{0, 1, 2}, {6, 3, 0}}])/7, 
 c[{{1, 1, 1}, {2, 2, 5}}] -> (-4*c[{{1, 0}, {5, 0}}]*c[{{2, 0}, {4, 0}}])/
    7 + (10*c[{{3, 0}, {9, 0}}])/21 + (6*c[{{0, 1, 2}, {5, 4, 0}}])/7 - 
   (6*c[{{0, 1, 2}, {6, 0, 3}}])/7 - (10*c[{{0, 1, 2}, {6, 3, 0}}])/21, 
 c[{{1, 1, 1}, {2, 3, 4}}] -> (6*c[{{1, 0}, {5, 0}}]*c[{{2, 0}, {4, 0}}])/7 - 
   (12*c[{{3, 0}, {9, 0}}])/7 - (9*c[{{0, 1, 2}, {5, 4, 0}}])/7 + 
   (2*c[{{0, 1, 2}, {6, 0, 3}}])/7 + (5*c[{{0, 1, 2}, {6, 3, 0}}])/7, 
 c[{{1, 1, 1}, {3, 3, 3}}] -> (-12*c[{{1, 0}, {5, 0}}]*c[{{2, 0}, {4, 0}}])/
    7 + (24*c[{{3, 0}, {9, 0}}])/7 + (18*c[{{0, 1, 2}, {5, 4, 0}}])/7 - 
   (4*c[{{0, 1, 2}, {6, 0, 3}}])/7 - (10*c[{{0, 1, 2}, {6, 3, 0}}])/7, 
 c[{{0, 1, 1, 1}, {1, 1, 1, 6}}] -> -c[{{1, 0}, {3, 0}}]^3/3 + 
   c[{{1, 0}, {5, 0}}]*c[{{2, 0}, {4, 0}}] + 7*c[{{1, 0}, {3, 0}}]*
    c[{{2, 0}, {6, 0}}] - 16*c[{{3, 0}, {9, 0}}] + 
   2*c[{{0, 1, 2}, {5, 4, 0}}] - 2*c[{{0, 1, 2}, {6, 0, 3}}] - 
   (2*c[{{0, 1, 2}, {6, 3, 0}}])/3 - (Pi^2*c[{{1, 0}, {7, 0}}]*e[2])/
    tau[2]^2, c[{{0, 1, 1, 1}, {1, 1, 2, 5}}] -> 
  -(c[{{1, 0}, {5, 0}}]*c[{{2, 0}, {4, 0}}])/21 - 
   (275*c[{{3, 0}, {9, 0}}])/126 - (5*c[{{0, 1, 2}, {5, 4, 0}}])/28 - 
   (319*c[{{0, 1, 2}, {6, 0, 3}}])/252 + (53*c[{{0, 1, 2}, {6, 3, 0}}])/252, 
 c[{{0, 1, 1, 1}, {1, 1, 3, 4}}] -> c[{{1, 0}, {3, 0}}]^3/3 + 
   (40*c[{{1, 0}, {5, 0}}]*c[{{2, 0}, {4, 0}}])/21 - 
   (485*c[{{3, 0}, {9, 0}}])/63 - (47*c[{{0, 1, 2}, {5, 4, 0}}])/14 - 
   (151*c[{{0, 1, 2}, {6, 0, 3}}])/126 + (263*c[{{0, 1, 2}, {6, 3, 0}}])/126, 
 c[{{0, 1, 1, 1}, {1, 2, 2, 4}}] -> 
  (-10*c[{{1, 0}, {5, 0}}]*c[{{2, 0}, {4, 0}}])/21 + 
   (305*c[{{3, 0}, {9, 0}}])/63 + (17*c[{{0, 1, 2}, {5, 4, 0}}])/14 + 
   (211*c[{{0, 1, 2}, {6, 0, 3}}])/126 - (113*c[{{0, 1, 2}, {6, 3, 0}}])/126, 
 c[{{0, 1, 1, 1}, {1, 2, 3, 3}}] -> -c[{{1, 0}, {3, 0}}]^3/3 - 
   (4*c[{{1, 0}, {5, 0}}]*c[{{2, 0}, {4, 0}}])/7 + 
   (8*c[{{3, 0}, {9, 0}}])/7 + (6*c[{{0, 1, 2}, {5, 4, 0}}])/7 - 
   (4*c[{{0, 1, 2}, {6, 0, 3}}])/21 - (10*c[{{0, 1, 2}, {6, 3, 0}}])/21, 
 c[{{0, 1, 1, 1}, {2, 0, 1, 6}}] -> (2*c[{{1, 0}, {3, 0}}]^3)/3 + 
   (61*c[{{1, 0}, {5, 0}}]*c[{{2, 0}, {4, 0}}])/42 - 
   8*c[{{1, 0}, {3, 0}}]*c[{{2, 0}, {6, 0}}] + (1405*c[{{3, 0}, {9, 0}}])/
    126 - (117*c[{{0, 1, 2}, {5, 4, 0}}])/28 + 
   (689*c[{{0, 1, 2}, {6, 0, 3}}])/252 + (557*c[{{0, 1, 2}, {6, 3, 0}}])/252, 
 c[{{0, 1, 1, 1}, {2, 0, 2, 5}}] -> c[{{1, 0}, {3, 0}}]^3 + 
   (58*c[{{1, 0}, {5, 0}}]*c[{{2, 0}, {4, 0}}])/21 - 
   9*c[{{1, 0}, {3, 0}}]*c[{{2, 0}, {6, 0}}] + (1565*c[{{3, 0}, {9, 0}}])/
    126 - (137*c[{{0, 1, 2}, {5, 4, 0}}])/28 + 
   (1429*c[{{0, 1, 2}, {6, 0, 3}}])/252 + (685*c[{{0, 1, 2}, {6, 3, 0}}])/
    252 - (Pi^2*c[{{1, 0}, {7, 0}}]*e[2])/tau[2]^2, 
 c[{{0, 1, 1, 1}, {2, 0, 3, 4}}] -> (-2*c[{{1, 0}, {3, 0}}]^3)/3 - 
   (157*c[{{1, 0}, {5, 0}}]*c[{{2, 0}, {4, 0}}])/21 + 
   (1187*c[{{3, 0}, {9, 0}}])/63 + (115*c[{{0, 1, 2}, {5, 4, 0}}])/14 + 
   (295*c[{{0, 1, 2}, {6, 0, 3}}])/126 - (617*c[{{0, 1, 2}, {6, 3, 0}}])/126, 
 c[{{0, 1, 1, 1}, {2, 1, 1, 5}}] -> -c[{{1, 0}, {3, 0}}]^3 - 
   (82*c[{{1, 0}, {5, 0}}]*c[{{2, 0}, {4, 0}}])/21 + 
   9*c[{{1, 0}, {3, 0}}]*c[{{2, 0}, {6, 0}}] - (397*c[{{3, 0}, {9, 0}}])/63 + 
   (89*c[{{0, 1, 2}, {5, 4, 0}}])/14 - (437*c[{{0, 1, 2}, {6, 0, 3}}])/126 - 
   (473*c[{{0, 1, 2}, {6, 3, 0}}])/126 + (Pi^2*c[{{1, 0}, {7, 0}}]*e[2])/
    tau[2]^2, c[{{0, 1, 1, 1}, {2, 1, 2, 4}}] -> 
  (25*c[{{1, 0}, {5, 0}}]*c[{{2, 0}, {4, 0}}])/21 - 
   (248*c[{{3, 0}, {9, 0}}])/63 - (9*c[{{0, 1, 2}, {5, 4, 0}}])/7 - 
   (59*c[{{0, 1, 2}, {6, 0, 3}}])/63 + (52*c[{{0, 1, 2}, {6, 3, 0}}])/63, 
 c[{{0, 1, 1, 1}, {2, 1, 3, 3}}] -> c[{{1, 0}, {3, 0}}]^3/3 + 
   (92*c[{{1, 0}, {5, 0}}]*c[{{2, 0}, {4, 0}}])/21 - 
   (454*c[{{3, 0}, {9, 0}}])/63 - (25*c[{{0, 1, 2}, {5, 4, 0}}])/7 - 
   (13*c[{{0, 1, 2}, {6, 0, 3}}])/63 + (125*c[{{0, 1, 2}, {6, 3, 0}}])/63, 
 c[{{0, 1, 1, 1}, {2, 2, 2, 3}}] -> 
  (-40*c[{{1, 0}, {5, 0}}]*c[{{2, 0}, {4, 0}}])/21 + 
   (191*c[{{3, 0}, {9, 0}}])/63 + (19*c[{{0, 1, 2}, {5, 4, 0}}])/14 + 
   (25*c[{{0, 1, 2}, {6, 0, 3}}])/126 - (95*c[{{0, 1, 2}, {6, 3, 0}}])/126, 
 c[{{0, 1, 1, 1}, {3, 0, 1, 5}}] -> c[{{1, 0}, {3, 0}}]^3 + 
   (227*c[{{1, 0}, {5, 0}}]*c[{{2, 0}, {4, 0}}])/42 - 
   7*c[{{1, 0}, {3, 0}}]*c[{{2, 0}, {6, 0}}] - (65*c[{{3, 0}, {9, 0}}])/63 - 
   (103*c[{{0, 1, 2}, {5, 4, 0}}])/14 + (395*c[{{0, 1, 2}, {6, 0, 3}}])/126 + 
   (557*c[{{0, 1, 2}, {6, 3, 0}}])/126, c[{{0, 1, 1, 1}, {3, 0, 2, 4}}] -> 
  c[{{1, 0}, {3, 0}}]^3 + (160*c[{{1, 0}, {5, 0}}]*c[{{2, 0}, {4, 0}}])/21 - 
   5*c[{{1, 0}, {3, 0}}]*c[{{2, 0}, {6, 0}}] - (470*c[{{3, 0}, {9, 0}}])/63 - 
   (59*c[{{0, 1, 2}, {5, 4, 0}}])/7 + (223*c[{{0, 1, 2}, {6, 0, 3}}])/63 + 
   (316*c[{{0, 1, 2}, {6, 3, 0}}])/63 + (Pi^2*c[{{1, 0}, {7, 0}}]*e[2])/
    tau[2]^2, c[{{0, 1, 1, 1}, {3, 0, 3, 3}}] -> 
  -c[{{1, 0}, {3, 0}}]^3/3 - (4*c[{{1, 0}, {5, 0}}]*c[{{2, 0}, {4, 0}}])/7 + 
   (8*c[{{3, 0}, {9, 0}}])/7 + (6*c[{{0, 1, 2}, {5, 4, 0}}])/7 - 
   (4*c[{{0, 1, 2}, {6, 0, 3}}])/21 - (10*c[{{0, 1, 2}, {6, 3, 0}}])/21, 
 c[{{0, 1, 1, 1}, {3, 1, 1, 4}}] -> -c[{{1, 0}, {3, 0}}]^3 - 
   (145*c[{{1, 0}, {5, 0}}]*c[{{2, 0}, {4, 0}}])/21 + 
   5*c[{{1, 0}, {3, 0}}]*c[{{2, 0}, {6, 0}}] + (527*c[{{3, 0}, {9, 0}}])/63 + 
   (117*c[{{0, 1, 2}, {5, 4, 0}}])/14 - (353*c[{{0, 1, 2}, {6, 0, 3}}])/126 - 
   (641*c[{{0, 1, 2}, {6, 3, 0}}])/126 - (Pi^2*c[{{1, 0}, {7, 0}}]*e[2])/
    tau[2]^2, c[{{0, 1, 1, 1}, {3, 1, 2, 3}}] -> 
  (-40*c[{{1, 0}, {5, 0}}]*c[{{2, 0}, {4, 0}}])/21 + 
   (191*c[{{3, 0}, {9, 0}}])/63 + (19*c[{{0, 1, 2}, {5, 4, 0}}])/14 + 
   (25*c[{{0, 1, 2}, {6, 0, 3}}])/126 - (95*c[{{0, 1, 2}, {6, 3, 0}}])/126, 
 c[{{0, 1, 1, 1}, {3, 2, 2, 2}}] -> 
  (40*c[{{1, 0}, {5, 0}}]*c[{{2, 0}, {4, 0}}])/7 - 
   (191*c[{{3, 0}, {9, 0}}])/21 - (57*c[{{0, 1, 2}, {5, 4, 0}}])/14 - 
   (25*c[{{0, 1, 2}, {6, 0, 3}}])/42 + (95*c[{{0, 1, 2}, {6, 3, 0}}])/42, 
 c[{{0, 1, 1, 1}, {4, 0, 1, 4}}] -> c[{{1, 0}, {3, 0}}]^3/3 + 
   (40*c[{{1, 0}, {5, 0}}]*c[{{2, 0}, {4, 0}}])/21 - 
   (485*c[{{3, 0}, {9, 0}}])/63 - (47*c[{{0, 1, 2}, {5, 4, 0}}])/14 - 
   (151*c[{{0, 1, 2}, {6, 0, 3}}])/126 + (263*c[{{0, 1, 2}, {6, 3, 0}}])/126, 
 c[{{0, 1, 1, 1}, {4, 0, 2, 3}}] -> -c[{{1, 0}, {3, 0}}]^3/3 + 
   (5*c[{{1, 0}, {5, 0}}]*c[{{2, 0}, {4, 0}}])/7 + 
   5*c[{{1, 0}, {3, 0}}]*c[{{2, 0}, {6, 0}}] - (275*c[{{3, 0}, {9, 0}}])/21 - 
   (15*c[{{0, 1, 2}, {5, 4, 0}}])/14 - (235*c[{{0, 1, 2}, {6, 0, 3}}])/42 + 
   (25*c[{{0, 1, 2}, {6, 3, 0}}])/42 - (Pi^2*c[{{1, 0}, {7, 0}}]*e[2])/
    tau[2]^2, c[{{0, 1, 1, 1}, {4, 1, 1, 3}}] -> 
  c[{{1, 0}, {3, 0}}]^3/3 + (65*c[{{1, 0}, {5, 0}}]*c[{{2, 0}, {4, 0}}])/21 - 
   5*c[{{1, 0}, {3, 0}}]*c[{{2, 0}, {6, 0}}] + (443*c[{{3, 0}, {9, 0}}])/63 - 
   (23*c[{{0, 1, 2}, {5, 4, 0}}])/14 + (655*c[{{0, 1, 2}, {6, 0, 3}}])/126 + 
   (115*c[{{0, 1, 2}, {6, 3, 0}}])/126 + (Pi^2*c[{{1, 0}, {7, 0}}]*e[2])/
    tau[2]^2, c[{{0, 1, 1, 1}, {4, 1, 2, 2}}] -> 
  (-40*c[{{1, 0}, {5, 0}}]*c[{{2, 0}, {4, 0}}])/21 + 
   (191*c[{{3, 0}, {9, 0}}])/63 + (19*c[{{0, 1, 2}, {5, 4, 0}}])/14 + 
   (25*c[{{0, 1, 2}, {6, 0, 3}}])/126 - (95*c[{{0, 1, 2}, {6, 3, 0}}])/126, 
 c[{{0, 1, 1, 1}, {5, 0, 1, 3}}] -> (-2*c[{{1, 0}, {3, 0}}]^3)/3 - 
   (149*c[{{1, 0}, {5, 0}}]*c[{{2, 0}, {4, 0}}])/42 + 
   7*c[{{1, 0}, {3, 0}}]*c[{{2, 0}, {6, 0}}] - (1115*c[{{3, 0}, {9, 0}}])/
    126 + (107*c[{{0, 1, 2}, {5, 4, 0}}])/28 - 
   (1411*c[{{0, 1, 2}, {6, 0, 3}}])/252 - (535*c[{{0, 1, 2}, {6, 3, 0}}])/
    252, c[{{0, 1, 1, 1}, {5, 0, 2, 2}}] -> -2*c[{{1, 0}, {3, 0}}]^3 - 
   (128*c[{{1, 0}, {5, 0}}]*c[{{2, 0}, {4, 0}}])/21 + 
   18*c[{{1, 0}, {3, 0}}]*c[{{2, 0}, {6, 0}}] - (1535*c[{{3, 0}, {9, 0}}])/
    63 + (149*c[{{0, 1, 2}, {5, 4, 0}}])/14 - 
   (1537*c[{{0, 1, 2}, {6, 0, 3}}])/126 - (745*c[{{0, 1, 2}, {6, 3, 0}}])/
    126 + (2*Pi^2*c[{{1, 0}, {7, 0}}]*e[2])/tau[2]^2, 
 c[{{0, 1, 1, 1}, {5, 1, 1, 2}}] -> c[{{1, 0}, {3, 0}}]^3 + 
   4*c[{{1, 0}, {5, 0}}]*c[{{2, 0}, {4, 0}}] - 9*c[{{1, 0}, {3, 0}}]*
    c[{{2, 0}, {6, 0}}] + (32*c[{{3, 0}, {9, 0}}])/3 - 
   6*c[{{0, 1, 2}, {5, 4, 0}}] + 6*c[{{0, 1, 2}, {6, 0, 3}}] + 
   (10*c[{{0, 1, 2}, {6, 3, 0}}])/3 - (Pi^2*c[{{1, 0}, {7, 0}}]*e[2])/
    tau[2]^2, c[{{0, 1, 1, 1}, {6, 0, 1, 2}}] -> 
  -c[{{1, 0}, {3, 0}}]^3 - (c[{{1, 0}, {5, 0}}]*c[{{2, 0}, {4, 0}}])/2 + 
   15*c[{{1, 0}, {3, 0}}]*c[{{2, 0}, {6, 0}}] - (88*c[{{3, 0}, {9, 0}}])/3 + 
   6*c[{{0, 1, 2}, {5, 4, 0}}] - 6*c[{{0, 1, 2}, {6, 0, 3}}] - 
   (8*c[{{0, 1, 2}, {6, 3, 0}}])/3 - (Pi^2*c[{{1, 0}, {7, 0}}]*e[2])/
    tau[2]^2, c[{{0, 1, 1, 1}, {6, 1, 1, 1}}] -> 
  c[{{1, 0}, {3, 0}}]^3 - 3*c[{{1, 0}, {5, 0}}]*c[{{2, 0}, {4, 0}}] - 
   21*c[{{1, 0}, {3, 0}}]*c[{{2, 0}, {6, 0}}] + 48*c[{{3, 0}, {9, 0}}] - 
   6*c[{{0, 1, 2}, {5, 4, 0}}] + 6*c[{{0, 1, 2}, {6, 0, 3}}] + 
   2*c[{{0, 1, 2}, {6, 3, 0}}] + (3*Pi^2*c[{{1, 0}, {7, 0}}]*e[2])/tau[2]^2, 
 c[{{0, 1, 1, 1}, {7, 0, 1, 1}}] -> -c[{{1, 0}, {3, 0}}]^3/3 + 
   c[{{1, 0}, {5, 0}}]*c[{{2, 0}, {4, 0}}] + 7*c[{{1, 0}, {3, 0}}]*
    c[{{2, 0}, {6, 0}}] - 16*c[{{3, 0}, {9, 0}}] + 
   2*c[{{0, 1, 2}, {5, 4, 0}}] - 2*c[{{0, 1, 2}, {6, 0, 3}}] - 
   (2*c[{{0, 1, 2}, {6, 3, 0}}])/3 - (Pi^2*c[{{1, 0}, {7, 0}}]*e[2])/
    tau[2]^2, c[{{0, 1, 3}, {1, 1, 0}}] -> -c[{{4, 0}, {2, 0}}]/2, 
 c[{{0, 2, 2}, {1, 0, 1}}] -> -c[{{4, 0}, {2, 0}}]/2, 
 c[{{1, 1, 2}, {0, 1, 1}}] -> -c[{{4, 0}, {2, 0}}]/2, 
 c[{{1, 1, 2}, {1, 1, 0}}] -> c[{{4, 0}, {2, 0}}], 
 c[{{0, 1, 3}, {1, 1, 2}}] -> -c[{{1, 1, 2}, {1, 1, 2}}]/2, 
 c[{{0, 1, 3}, {1, 2, 1}}] -> c[{{1, 1, 2}, {1, 1, 2}}]/2 - 
   (Pi^4*e[4])/tau[2]^4, c[{{0, 1, 3}, {1, 3, 0}}] -> 
  -(c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {1, 0}}]) - c[{{1, 1, 2}, {1, 1, 2}}]/2 + 
   (2*Pi^4*e[4])/tau[2]^4, c[{{0, 1, 3}, {2, 0, 2}}] -> 
  (Pi^4*e[2]^2)/(2*tau[2]^4) - (3*Pi^4*e[4])/(2*tau[2]^4), 
 c[{{0, 1, 3}, {2, 1, 1}}] -> c[{{1, 1, 2}, {1, 1, 2}}]/2 - 
   (Pi^4*e[2]^2)/(2*tau[2]^4) + (3*Pi^4*e[4])/(2*tau[2]^4), 
 c[{{0, 1, 3}, {2, 2, 0}}] -> -c[{{1, 1, 2}, {1, 1, 2}}] + 
   (Pi^4*e[2]^2)/(2*tau[2]^4) - (Pi^4*e[4])/(2*tau[2]^4), 
 c[{{0, 1, 3}, {3, 0, 1}}] -> -(c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {1, 0}}]) - 
   c[{{1, 1, 2}, {1, 1, 2}}]/2 + (2*Pi^4*e[4])/tau[2]^4, 
 c[{{0, 1, 3}, {3, 1, 0}}] -> c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {1, 0}}] + 
   (Pi^4*e[2]^2)/(2*tau[2]^4) - (7*Pi^4*e[4])/(2*tau[2]^4), 
 c[{{0, 2, 2}, {1, 0, 3}}] -> (Pi^4*e[2]^2)/(2*tau[2]^4) - 
   (3*Pi^4*e[4])/(2*tau[2]^4), c[{{0, 2, 2}, {1, 1, 2}}] -> 
  -(Pi^4*e[2]^2)/(2*tau[2]^4) + (Pi^4*e[4])/(2*tau[2]^4), 
 c[{{0, 2, 2}, {2, 0, 2}}] -> -2*c[{{1, 1, 2}, {1, 1, 2}}] + 
   (3*Pi^4*e[2]^2)/(2*tau[2]^4) - (3*Pi^4*e[4])/(2*tau[2]^4), 
 c[{{0, 2, 2}, {2, 1, 1}}] -> 2*c[{{1, 1, 2}, {1, 1, 2}}] - 
   (Pi^4*e[2]^2)/tau[2]^4 + (Pi^4*e[4])/tau[2]^4, 
 c[{{0, 2, 2}, {3, 0, 1}}] -> -c[{{1, 1, 2}, {1, 1, 2}}] + 
   (Pi^4*e[2]^2)/(2*tau[2]^4) - (Pi^4*e[4])/(2*tau[2]^4), 
 c[{{1, 1, 2}, {0, 1, 3}}] -> -c[{{1, 1, 2}, {1, 1, 2}}]/2, 
 c[{{1, 1, 2}, {0, 2, 2}}] -> -(Pi^4*e[2]^2)/(2*tau[2]^4) + 
   (Pi^4*e[4])/(2*tau[2]^4), c[{{1, 1, 2}, {0, 3, 1}}] -> 
  c[{{1, 1, 2}, {1, 1, 2}}]/2 - (Pi^4*e[4])/tau[2]^4, 
 c[{{1, 1, 2}, {1, 2, 1}}] -> -c[{{1, 1, 2}, {1, 1, 2}}] + 
   (Pi^4*e[2]^2)/(2*tau[2]^4) - (Pi^4*e[4])/(2*tau[2]^4), 
 c[{{1, 1, 2}, {1, 3, 0}}] -> c[{{1, 1, 2}, {1, 1, 2}}]/2 - 
   (Pi^4*e[2]^2)/(2*tau[2]^4) + (3*Pi^4*e[4])/(2*tau[2]^4), 
 c[{{1, 1, 2}, {2, 2, 0}}] -> 2*c[{{1, 1, 2}, {1, 1, 2}}] - 
   (Pi^4*e[2]^2)/tau[2]^4 + (Pi^4*e[4])/tau[2]^4, 
 c[{{0, 1, 1, 2}, {1, 1, 1, 1}}] -> -8*c[{{1, 1, 2}, {1, 1, 2}}] - 
   (Pi^4*e[2]^2)/tau[2]^4 + (6*Pi^4*e[4])/tau[2]^4, 
 c[{{0, 1, 1, 2}, {1, 1, 2, 0}}] -> 
  -(c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {1, 0}}]) + 2*c[{{1, 1, 2}, {1, 1, 2}}] + 
   (Pi^4*e[2]^2)/tau[2]^4 - (3*Pi^4*e[4])/tau[2]^4, 
 c[{{0, 1, 1, 2}, {2, 0, 1, 1}}] -> 
  -(c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {1, 0}}]) + 2*c[{{1, 1, 2}, {1, 1, 2}}] + 
   (Pi^4*e[2]^2)/tau[2]^4 - (3*Pi^4*e[4])/tau[2]^4, 
 c[{{0, 1, 1, 2}, {2, 1, 1, 0}}] -> 
  2*c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {1, 0}}] + 4*c[{{1, 1, 2}, {1, 1, 2}}] - 
   (Pi^4*e[2]^2)/tau[2]^4, c[{{1, 1, 1, 1}, {0, 1, 1, 2}}] -> 
  -8*c[{{1, 1, 2}, {1, 1, 2}}] - (Pi^4*e[2]^2)/tau[2]^4 + 
   (6*Pi^4*e[4])/tau[2]^4, c[{{1, 1, 1, 1}, {1, 1, 1, 1}}] -> 
  24*c[{{1, 1, 2}, {1, 1, 2}}] + (3*Pi^4*e[2]^2)/tau[2]^4 - 
   (18*Pi^4*e[4])/tau[2]^4, c[{{0, 1, 3}, {1, 1, 4}}] -> 
  -c[{{1, 1, 2}, {1, 1, 4}}]/2, c[{{0, 1, 3}, {1, 2, 3}}] -> 
  -c[{{4, 0}, {6, 0}}] + c[{{1, 1, 2}, {1, 1, 4}}]/2, 
 c[{{0, 1, 3}, {1, 3, 2}}] -> 2*c[{{4, 0}, {6, 0}}] - 
   c[{{1, 1, 2}, {1, 1, 4}}]/2 - (Pi^3*c[{{1, 0}, {3, 0}}]*e[3])/tau[2]^3, 
 c[{{0, 1, 3}, {1, 4, 1}}] -> -3*c[{{4, 0}, {6, 0}}] + 
   c[{{1, 1, 2}, {1, 1, 4}}]/2 + (Pi^3*c[{{1, 0}, {3, 0}}]*e[3])/tau[2]^3, 
 c[{{0, 1, 3}, {1, 5, 0}}] -> -(c[{{1, 0}, {5, 0}}]*c[{{3, 0}, {1, 0}}]) + 
   4*c[{{4, 0}, {6, 0}}] - c[{{1, 1, 2}, {1, 1, 4}}]/2 - 
   (Pi^3*c[{{1, 0}, {3, 0}}]*e[3])/tau[2]^3, c[{{0, 1, 3}, {2, 0, 4}}] -> 
  -c[{{0, 1, 3}, {2, 1, 3}}] + c[{{1, 1, 2}, {1, 1, 4}}]/2, 
 c[{{0, 1, 3}, {2, 2, 2}}] -> c[{{4, 0}, {6, 0}}] - 
   c[{{0, 1, 3}, {2, 1, 3}}] - c[{{1, 1, 2}, {1, 1, 4}}]/2, 
 c[{{0, 1, 3}, {2, 3, 1}}] -> -3*c[{{4, 0}, {6, 0}}] + 
   c[{{0, 1, 3}, {2, 1, 3}}] + c[{{1, 1, 2}, {1, 1, 4}}] + 
   (Pi^3*c[{{1, 0}, {3, 0}}]*e[3])/tau[2]^3, c[{{0, 1, 3}, {2, 4, 0}}] -> 
  6*c[{{4, 0}, {6, 0}}] - c[{{0, 1, 3}, {2, 1, 3}}] - 
   (3*c[{{1, 1, 2}, {1, 1, 4}}])/2 - (2*Pi^3*c[{{1, 0}, {3, 0}}]*e[3])/
    tau[2]^3, c[{{0, 1, 3}, {3, 0, 3}}] -> (3*c[{{4, 0}, {6, 0}}])/2 - 
   (Pi^3*c[{{1, 0}, {3, 0}}]*e[3])/tau[2]^3, c[{{0, 1, 3}, {3, 1, 2}}] -> 
  (-3*c[{{4, 0}, {6, 0}}])/2 - c[{{0, 1, 3}, {2, 1, 3}}] + 
   (Pi^3*c[{{1, 0}, {3, 0}}]*e[3])/tau[2]^3, c[{{0, 1, 3}, {3, 2, 1}}] -> 
  c[{{4, 0}, {6, 0}}]/2 + 2*c[{{0, 1, 3}, {2, 1, 3}}] + 
   c[{{1, 1, 2}, {1, 1, 4}}]/2 - (Pi^3*c[{{1, 0}, {3, 0}}]*e[3])/tau[2]^3, 
 c[{{0, 1, 3}, {3, 3, 0}}] -> (5*c[{{4, 0}, {6, 0}}])/2 - 
   3*c[{{0, 1, 3}, {2, 1, 3}}] - (3*c[{{1, 1, 2}, {1, 1, 4}}])/2, 
 c[{{0, 1, 3}, {4, 0, 2}}] -> -3*c[{{4, 0}, {6, 0}}] + 
   c[{{0, 1, 3}, {2, 1, 3}}] - c[{{1, 1, 2}, {1, 1, 4}}]/2 + 
   (Pi^2*c[{{2, 0}, {4, 0}}]*e[2])/tau[2]^2, c[{{0, 1, 3}, {4, 1, 1}}] -> 
  (9*c[{{4, 0}, {6, 0}}])/2 + c[{{1, 1, 2}, {1, 1, 4}}]/2 - 
   (Pi^3*c[{{1, 0}, {3, 0}}]*e[3])/tau[2]^3 - (Pi^2*c[{{2, 0}, {4, 0}}]*e[2])/
    tau[2]^2, c[{{0, 1, 3}, {4, 2, 0}}] -> -5*c[{{4, 0}, {6, 0}}] - 
   2*c[{{0, 1, 3}, {2, 1, 3}}] - c[{{1, 1, 2}, {1, 1, 4}}] + 
   (2*Pi^3*c[{{1, 0}, {3, 0}}]*e[3])/tau[2]^3 + 
   (Pi^2*c[{{2, 0}, {4, 0}}]*e[2])/tau[2]^2, c[{{0, 1, 3}, {5, 0, 1}}] -> 
  -(c[{{1, 0}, {5, 0}}]*c[{{3, 0}, {1, 0}}]) + 2*c[{{4, 0}, {6, 0}}] - 
   c[{{1, 1, 2}, {1, 1, 4}}]/2, c[{{0, 1, 3}, {5, 1, 0}}] -> 
  c[{{1, 0}, {5, 0}}]*c[{{3, 0}, {1, 0}}] - (13*c[{{4, 0}, {6, 0}}])/2 + 
   (Pi^3*c[{{1, 0}, {3, 0}}]*e[3])/tau[2]^3 + (Pi^2*c[{{2, 0}, {4, 0}}]*e[2])/
    tau[2]^2, c[{{0, 2, 2}, {1, 0, 5}}] -> (-5*c[{{4, 0}, {6, 0}}])/2 + 
   (Pi^2*c[{{2, 0}, {4, 0}}]*e[2])/tau[2]^2, c[{{0, 2, 2}, {1, 1, 4}}] -> 
  (3*c[{{4, 0}, {6, 0}}])/2 - (Pi^2*c[{{2, 0}, {4, 0}}]*e[2])/tau[2]^2, 
 c[{{0, 2, 2}, {1, 2, 3}}] -> -c[{{4, 0}, {6, 0}}]/2, 
 c[{{0, 2, 2}, {2, 0, 4}}] -> 2*c[{{4, 0}, {6, 0}}] - 
   4*c[{{0, 1, 3}, {2, 1, 3}}] - 2*c[{{1, 1, 2}, {1, 1, 4}}] + 
   (Pi^2*c[{{2, 0}, {4, 0}}]*e[2])/tau[2]^2, c[{{0, 2, 2}, {2, 1, 3}}] -> 
  (-7*c[{{4, 0}, {6, 0}}])/2 + 4*c[{{0, 1, 3}, {2, 1, 3}}] + 
   2*c[{{1, 1, 2}, {1, 1, 4}}], c[{{0, 2, 2}, {2, 2, 2}}] -> 
  4*c[{{4, 0}, {6, 0}}] - 4*c[{{0, 1, 3}, {2, 1, 3}}] - 
   2*c[{{1, 1, 2}, {1, 1, 4}}], c[{{0, 2, 2}, {3, 0, 3}}] -> 
  (11*c[{{4, 0}, {6, 0}}])/2 - 6*c[{{0, 1, 3}, {2, 1, 3}}] - 
   3*c[{{1, 1, 2}, {1, 1, 4}}], c[{{0, 2, 2}, {3, 1, 2}}] -> 
  -2*c[{{4, 0}, {6, 0}}] + 2*c[{{0, 1, 3}, {2, 1, 3}}] + 
   c[{{1, 1, 2}, {1, 1, 4}}], c[{{0, 2, 2}, {4, 0, 2}}] -> 
  -c[{{4, 0}, {6, 0}}] - 2*c[{{0, 1, 3}, {2, 1, 3}}] - 
   3*c[{{1, 1, 2}, {1, 1, 4}}] + (2*Pi^2*c[{{2, 0}, {4, 0}}]*e[2])/tau[2]^2, 
 c[{{0, 2, 2}, {4, 1, 1}}] -> 3*c[{{4, 0}, {6, 0}}] + 
   2*c[{{1, 1, 2}, {1, 1, 4}}] - (2*Pi^2*c[{{2, 0}, {4, 0}}]*e[2])/tau[2]^2, 
 c[{{0, 2, 2}, {5, 0, 1}}] -> (-3*c[{{4, 0}, {6, 0}}])/2 - 
   c[{{1, 1, 2}, {1, 1, 4}}] + (Pi^2*c[{{2, 0}, {4, 0}}]*e[2])/tau[2]^2, 
 c[{{1, 1, 2}, {0, 1, 5}}] -> -c[{{1, 1, 2}, {1, 1, 4}}]/2, 
 c[{{1, 1, 2}, {0, 2, 4}}] -> -c[{{4, 0}, {6, 0}}] + 
   c[{{0, 1, 3}, {2, 1, 3}}] - c[{{1, 1, 2}, {1, 1, 4}}]/2, 
 c[{{1, 1, 2}, {0, 3, 3}}] -> -c[{{4, 0}, {6, 0}}]/2, 
 c[{{1, 1, 2}, {0, 4, 2}}] -> 2*c[{{4, 0}, {6, 0}}] - 
   c[{{0, 1, 3}, {2, 1, 3}}] + c[{{1, 1, 2}, {1, 1, 4}}]/2 - 
   (Pi^2*c[{{2, 0}, {4, 0}}]*e[2])/tau[2]^2, c[{{1, 1, 2}, {0, 5, 1}}] -> 
  -c[{{4, 0}, {6, 0}}] + c[{{1, 1, 2}, {1, 1, 4}}]/2, 
 c[{{1, 1, 2}, {1, 2, 3}}] -> c[{{4, 0}, {6, 0}}] - 
   c[{{0, 1, 3}, {2, 1, 3}}] - c[{{1, 1, 2}, {1, 1, 4}}]/2, 
 c[{{1, 1, 2}, {1, 3, 2}}] -> -c[{{4, 0}, {6, 0}}]/2 + 
   c[{{0, 1, 3}, {2, 1, 3}}] + c[{{1, 1, 2}, {1, 1, 4}}]/2, 
 c[{{1, 1, 2}, {1, 4, 1}}] -> (-3*c[{{4, 0}, {6, 0}}])/2 - 
   c[{{1, 1, 2}, {1, 1, 4}}] + (Pi^2*c[{{2, 0}, {4, 0}}]*e[2])/tau[2]^2, 
 c[{{1, 1, 2}, {1, 5, 0}}] -> (5*c[{{4, 0}, {6, 0}}])/2 + 
   c[{{1, 1, 2}, {1, 1, 4}}]/2 - (Pi^2*c[{{2, 0}, {4, 0}}]*e[2])/tau[2]^2, 
 c[{{1, 1, 2}, {2, 2, 2}}] -> -2*c[{{4, 0}, {6, 0}}] + 
   2*c[{{0, 1, 3}, {2, 1, 3}}] + c[{{1, 1, 2}, {1, 1, 4}}], 
 c[{{1, 1, 2}, {2, 3, 1}}] -> (5*c[{{4, 0}, {6, 0}}])/2 - 
   3*c[{{0, 1, 3}, {2, 1, 3}}] - (3*c[{{1, 1, 2}, {1, 1, 4}}])/2, 
 c[{{1, 1, 2}, {2, 4, 0}}] -> -c[{{4, 0}, {6, 0}}] + 
   3*c[{{0, 1, 3}, {2, 1, 3}}] + (5*c[{{1, 1, 2}, {1, 1, 4}}])/2 - 
   (Pi^2*c[{{2, 0}, {4, 0}}]*e[2])/tau[2]^2, c[{{1, 1, 2}, {3, 3, 0}}] -> 
  -5*c[{{4, 0}, {6, 0}}] + 6*c[{{0, 1, 3}, {2, 1, 3}}] + 
   3*c[{{1, 1, 2}, {1, 1, 4}}], c[{{0, 1, 1, 2}, {1, 1, 2, 2}}] -> 
  (9*c[{{4, 0}, {6, 0}}])/4 - (3*c[{{0, 1, 3}, {2, 1, 3}}])/2 - 
   (5*c[{{1, 1, 2}, {1, 1, 4}}])/4 - (Pi^3*c[{{1, 0}, {3, 0}}]*e[3])/
    tau[2]^3, c[{{0, 1, 1, 2}, {1, 1, 3, 1}}] -> 
  -5*c[{{4, 0}, {6, 0}}] + 4*c[{{0, 1, 3}, {2, 1, 3}}] + 
   7*c[{{1, 1, 2}, {1, 1, 4}}] + (3*c[{{0, 1, 1, 2}, {1, 1, 1, 3}}])/2 - 
   (Pi^3*c[{{1, 0}, {3, 0}}]*e[3])/(2*tau[2]^3) - 
   (Pi^3*c[{{1, 0}, {3, 0}}]*zeta[3])/(2*tau[2]^3), 
 c[{{0, 1, 1, 2}, {1, 1, 4, 0}}] -> 
  -(c[{{1, 0}, {5, 0}}]*c[{{3, 0}, {1, 0}}]) - (7*c[{{4, 0}, {6, 0}}])/2 - 
   2*c[{{0, 1, 3}, {2, 1, 3}}] - 3*c[{{1, 1, 2}, {1, 1, 4}}] - 
   c[{{0, 1, 1, 2}, {1, 1, 1, 3}}]/2 + (Pi^3*c[{{1, 0}, {3, 0}}]*e[3])/
    tau[2]^3 + (2*Pi^2*c[{{2, 0}, {4, 0}}]*e[2])/tau[2]^2, 
 c[{{0, 1, 1, 2}, {1, 2, 2, 1}}] -> (-13*c[{{4, 0}, {6, 0}}])/2 + 
   5*c[{{0, 1, 3}, {2, 1, 3}}] + (7*c[{{1, 1, 2}, {1, 1, 4}}])/2 + 
   (2*Pi^3*c[{{1, 0}, {3, 0}}]*e[3])/tau[2]^3, 
 c[{{0, 1, 1, 2}, {1, 2, 3, 0}}] -> 14*c[{{4, 0}, {6, 0}}] - 
   12*c[{{0, 1, 3}, {2, 1, 3}}] - 12*c[{{1, 1, 2}, {1, 1, 4}}] - 
   (3*c[{{0, 1, 1, 2}, {1, 1, 1, 3}}])/2 - (3*Pi^3*c[{{1, 0}, {3, 0}}]*e[3])/
    (2*tau[2]^3) + (Pi^3*c[{{1, 0}, {3, 0}}]*zeta[3])/(2*tau[2]^3), 
 c[{{0, 1, 1, 2}, {2, 0, 1, 3}}] -> (23*c[{{4, 0}, {6, 0}}])/4 - 
   (5*c[{{0, 1, 3}, {2, 1, 3}}])/2 - (15*c[{{1, 1, 2}, {1, 1, 4}}])/4 - 
   (3*c[{{0, 1, 1, 2}, {1, 1, 1, 3}}])/2 - (Pi^3*c[{{1, 0}, {3, 0}}]*e[3])/
    tau[2]^3 - (3*Pi^2*c[{{2, 0}, {4, 0}}]*e[2])/(2*tau[2]^2), 
 c[{{0, 1, 1, 2}, {2, 0, 2, 2}}] -> (19*c[{{4, 0}, {6, 0}}])/2 - 
   2*c[{{0, 1, 3}, {2, 1, 3}}] - 7*c[{{1, 1, 2}, {1, 1, 4}}] - 
   3*c[{{0, 1, 1, 2}, {1, 1, 1, 3}}] - (9*Pi^2*c[{{2, 0}, {4, 0}}]*e[2])/
    (2*tau[2]^2), c[{{0, 1, 1, 2}, {2, 0, 3, 1}}] -> 
  -(c[{{1, 0}, {5, 0}}]*c[{{3, 0}, {1, 0}}]) + (35*c[{{4, 0}, {6, 0}}])/4 - 
   (7*c[{{0, 1, 3}, {2, 1, 3}}])/2 - (25*c[{{1, 1, 2}, {1, 1, 4}}])/4 - 
   (3*c[{{0, 1, 1, 2}, {1, 1, 1, 3}}])/2 - (Pi^3*c[{{1, 0}, {3, 0}}]*e[3])/
    (2*tau[2]^3) - (3*Pi^2*c[{{2, 0}, {4, 0}}]*e[2])/(2*tau[2]^2) + 
   (Pi^3*c[{{1, 0}, {3, 0}}]*zeta[3])/(2*tau[2]^3), 
 c[{{0, 1, 1, 2}, {2, 1, 1, 2}}] -> (-23*c[{{4, 0}, {6, 0}}])/2 + 
   5*c[{{0, 1, 3}, {2, 1, 3}}] + (15*c[{{1, 1, 2}, {1, 1, 4}}])/2 + 
   2*c[{{0, 1, 1, 2}, {1, 1, 1, 3}}] + (2*Pi^3*c[{{1, 0}, {3, 0}}]*e[3])/
    tau[2]^3 + (3*Pi^2*c[{{2, 0}, {4, 0}}]*e[2])/tau[2]^2, 
 c[{{0, 1, 1, 2}, {2, 1, 2, 1}}] -> -c[{{4, 0}, {6, 0}}]/4 - 
   (3*c[{{0, 1, 3}, {2, 1, 3}}])/2 + (3*c[{{1, 1, 2}, {1, 1, 4}}])/4 + 
   c[{{0, 1, 1, 2}, {1, 1, 1, 3}}] - (Pi^3*c[{{1, 0}, {3, 0}}]*e[3])/
    tau[2]^3 + (3*Pi^2*c[{{2, 0}, {4, 0}}]*e[2])/(2*tau[2]^2), 
 c[{{0, 1, 1, 2}, {2, 1, 3, 0}}] -> c[{{1, 0}, {5, 0}}]*c[{{3, 0}, {1, 0}}] - 
   (7*c[{{4, 0}, {6, 0}}])/2 + c[{{0, 1, 3}, {2, 1, 3}}] - 
   (3*c[{{1, 1, 2}, {1, 1, 4}}])/2 - c[{{0, 1, 1, 2}, {1, 1, 1, 3}}] + 
   (2*Pi^3*c[{{1, 0}, {3, 0}}]*e[3])/tau[2]^3, 
 c[{{0, 1, 1, 2}, {2, 2, 2, 0}}] -> 7*c[{{4, 0}, {6, 0}}] - 
   2*c[{{0, 1, 3}, {2, 1, 3}}] - 5*c[{{1, 1, 2}, {1, 1, 4}}] - 
   2*c[{{0, 1, 1, 2}, {1, 1, 1, 3}}] - (3*Pi^2*c[{{2, 0}, {4, 0}}]*e[2])/
    tau[2]^2, c[{{0, 1, 1, 2}, {3, 0, 1, 2}}] -> 
  (3*c[{{4, 0}, {6, 0}}])/4 + (3*c[{{0, 1, 3}, {2, 1, 3}}])/2 + 
   (13*c[{{1, 1, 2}, {1, 1, 4}}])/4 - c[{{0, 1, 1, 2}, {1, 1, 1, 3}}] - 
   (3*Pi^3*c[{{1, 0}, {3, 0}}]*e[3])/(2*tau[2]^3) - 
   (3*Pi^2*c[{{2, 0}, {4, 0}}]*e[2])/(2*tau[2]^2) - 
   (Pi^3*c[{{1, 0}, {3, 0}}]*zeta[3])/(2*tau[2]^3), 
 c[{{0, 1, 1, 2}, {3, 0, 2, 1}}] -> c[{{1, 0}, {5, 0}}]*c[{{3, 0}, {1, 0}}] - 
   (11*c[{{4, 0}, {6, 0}}])/4 - c[{{0, 1, 3}, {2, 1, 3}}]/2 + 
   (9*c[{{1, 1, 2}, {1, 1, 4}}])/4 - c[{{0, 1, 1, 2}, {1, 1, 1, 3}}] + 
   (Pi^3*c[{{1, 0}, {3, 0}}]*e[3])/(2*tau[2]^3) - 
   (Pi^3*c[{{1, 0}, {3, 0}}]*zeta[3])/(2*tau[2]^3), 
 c[{{0, 1, 1, 2}, {3, 1, 1, 1}}] -> 10*c[{{4, 0}, {6, 0}}] - 
   8*c[{{0, 1, 3}, {2, 1, 3}}] - 14*c[{{1, 1, 2}, {1, 1, 4}}] + 
   (Pi^3*c[{{1, 0}, {3, 0}}]*e[3])/tau[2]^3 + 
   (Pi^3*c[{{1, 0}, {3, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 1, 2}, {3, 1, 2, 0}}] -> 
  -(c[{{1, 0}, {5, 0}}]*c[{{3, 0}, {1, 0}}]) - 7*c[{{4, 0}, {6, 0}}] + 
   10*c[{{0, 1, 3}, {2, 1, 3}}] + 11*c[{{1, 1, 2}, {1, 1, 4}}] - 
   (Pi^3*c[{{1, 0}, {3, 0}}]*e[3])/(2*tau[2]^3) - 
   (3*Pi^2*c[{{2, 0}, {4, 0}}]*e[2])/(2*tau[2]^2) - 
   (Pi^3*c[{{1, 0}, {3, 0}}]*zeta[3])/(2*tau[2]^3), 
 c[{{0, 1, 1, 2}, {4, 0, 1, 1}}] -> 
  -(c[{{1, 0}, {5, 0}}]*c[{{3, 0}, {1, 0}}]) - (17*c[{{4, 0}, {6, 0}}])/2 + 
   2*c[{{0, 1, 3}, {2, 1, 3}}] + 4*c[{{1, 1, 2}, {1, 1, 4}}] + 
   (Pi^3*c[{{1, 0}, {3, 0}}]*e[3])/(2*tau[2]^3) + 
   (2*Pi^2*c[{{2, 0}, {4, 0}}]*e[2])/tau[2]^2 - 
   (Pi^3*c[{{1, 0}, {3, 0}}]*zeta[3])/(2*tau[2]^3), 
 c[{{0, 1, 1, 2}, {4, 1, 1, 0}}] -> 
  2*c[{{1, 0}, {5, 0}}]*c[{{3, 0}, {1, 0}}] + 7*c[{{4, 0}, {6, 0}}] + 
   4*c[{{0, 1, 3}, {2, 1, 3}}] + 6*c[{{1, 1, 2}, {1, 1, 4}}] - 
   (2*Pi^3*c[{{1, 0}, {3, 0}}]*e[3])/tau[2]^3 - 
   (4*Pi^2*c[{{2, 0}, {4, 0}}]*e[2])/tau[2]^2, 
 c[{{1, 1, 1, 1}, {0, 1, 1, 4}}] -> c[{{0, 1, 1, 2}, {1, 1, 1, 3}}], 
 c[{{1, 1, 1, 1}, {0, 1, 2, 3}}] -> (-7*c[{{4, 0}, {6, 0}}])/2 + 
   c[{{0, 1, 3}, {2, 1, 3}}] + (5*c[{{1, 1, 2}, {1, 1, 4}}])/2 + 
   (5*c[{{0, 1, 1, 2}, {1, 1, 1, 3}}])/2 + (3*Pi^2*c[{{2, 0}, {4, 0}}]*e[2])/
    (2*tau[2]^2), c[{{1, 1, 1, 1}, {0, 2, 2, 2}}] -> 
  -21*c[{{4, 0}, {6, 0}}] + 6*c[{{0, 1, 3}, {2, 1, 3}}] + 
   15*c[{{1, 1, 2}, {1, 1, 4}}] + 6*c[{{0, 1, 1, 2}, {1, 1, 1, 3}}] + 
   (9*Pi^2*c[{{2, 0}, {4, 0}}]*e[2])/tau[2]^2, 
 c[{{1, 1, 1, 1}, {1, 1, 1, 3}}] -> -3*c[{{0, 1, 1, 2}, {1, 1, 1, 3}}], 
 c[{{1, 1, 1, 1}, {1, 1, 2, 2}}] -> 7*c[{{4, 0}, {6, 0}}] - 
   2*c[{{0, 1, 3}, {2, 1, 3}}] - 5*c[{{1, 1, 2}, {1, 1, 4}}] - 
   2*c[{{0, 1, 1, 2}, {1, 1, 1, 3}}] - (3*Pi^2*c[{{2, 0}, {4, 0}}]*e[2])/
    tau[2]^2, c[{{0, 1, 1, 1, 1}, {1, 1, 1, 1, 2}}] -> 
  12*c[{{4, 0}, {6, 0}}] - 6*c[{{0, 1, 3}, {2, 1, 3}}] - 
   9*c[{{1, 1, 2}, {1, 1, 4}}] - (Pi^3*c[{{1, 0}, {3, 0}}]*e[3])/tau[2]^3 - 
   (3*Pi^2*c[{{2, 0}, {4, 0}}]*e[2])/(2*tau[2]^2) - 
   (Pi^3*c[{{1, 0}, {3, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 1, 1, 1}, {2, 0, 1, 1, 2}}] -> 12*c[{{4, 0}, {6, 0}}] - 
   6*c[{{0, 1, 3}, {2, 1, 3}}] - 9*c[{{1, 1, 2}, {1, 1, 4}}] - 
   (Pi^3*c[{{1, 0}, {3, 0}}]*e[3])/tau[2]^3 - 
   (3*Pi^2*c[{{2, 0}, {4, 0}}]*e[2])/(2*tau[2]^2) - 
   (Pi^3*c[{{1, 0}, {3, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 1, 1, 1}, {2, 1, 1, 1, 1}}] -> -48*c[{{4, 0}, {6, 0}}] + 
   24*c[{{0, 1, 3}, {2, 1, 3}}] + 36*c[{{1, 1, 2}, {1, 1, 4}}] + 
   (4*Pi^3*c[{{1, 0}, {3, 0}}]*e[3])/tau[2]^3 + 
   (6*Pi^2*c[{{2, 0}, {4, 0}}]*e[2])/tau[2]^2 + 
   (4*Pi^3*c[{{1, 0}, {3, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 1, 1, 1}, {3, 0, 1, 1, 1}}] -> 12*c[{{4, 0}, {6, 0}}] - 
   6*c[{{0, 1, 3}, {2, 1, 3}}] - 9*c[{{1, 1, 2}, {1, 1, 4}}] - 
   (Pi^3*c[{{1, 0}, {3, 0}}]*e[3])/tau[2]^3 - 
   (3*Pi^2*c[{{2, 0}, {4, 0}}]*e[2])/(2*tau[2]^2) - 
   (Pi^3*c[{{1, 0}, {3, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 3}, {1, 1, 6}}] -> -c[{{2, 0}, {4, 0}}]^2/4 + 
   (5*c[{{4, 0}, {8, 0}}])/4 + c[{{0, 1, 3}, {4, 4, 0}}]/20 - 
   c[{{0, 2, 2}, {5, 0, 3}}]/10 + c[{{0, 2, 2}, {6, 0, 2}}]/4 - 
   (Pi^2*c[{{2, 0}, {6, 0}}]*e[2])/(2*tau[2]^2), 
 c[{{0, 1, 3}, {1, 2, 5}}] -> c[{{2, 0}, {4, 0}}]^2/4 - 
   (9*c[{{4, 0}, {8, 0}}])/4 - c[{{0, 1, 3}, {4, 4, 0}}]/20 + 
   c[{{0, 2, 2}, {5, 0, 3}}]/10 - c[{{0, 2, 2}, {6, 0, 2}}]/4 + 
   (Pi^2*c[{{2, 0}, {6, 0}}]*e[2])/(2*tau[2]^2), 
 c[{{0, 1, 3}, {1, 3, 4}}] -> -c[{{2, 0}, {4, 0}}]^2/4 - 
   c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {5, 0}}] + (13*c[{{4, 0}, {8, 0}}])/4 + 
   c[{{0, 1, 3}, {4, 4, 0}}]/20 - c[{{0, 2, 2}, {5, 0, 3}}]/10 + 
   c[{{0, 2, 2}, {6, 0, 2}}]/4 - (Pi^2*c[{{2, 0}, {6, 0}}]*e[2])/
    (2*tau[2]^2), c[{{0, 1, 3}, {1, 4, 3}}] -> c[{{2, 0}, {4, 0}}]^2/4 + 
   c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {5, 0}}] - (17*c[{{4, 0}, {8, 0}}])/4 - 
   c[{{0, 1, 3}, {4, 4, 0}}]/20 + c[{{0, 2, 2}, {5, 0, 3}}]/10 - 
   c[{{0, 2, 2}, {6, 0, 2}}]/4 + (Pi^2*c[{{2, 0}, {6, 0}}]*e[2])/
    (2*tau[2]^2), c[{{0, 1, 3}, {1, 5, 2}}] -> -c[{{2, 0}, {4, 0}}]^2/4 - 
   c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {5, 0}}] + (21*c[{{4, 0}, {8, 0}}])/4 + 
   c[{{0, 1, 3}, {4, 4, 0}}]/20 - c[{{0, 2, 2}, {5, 0, 3}}]/10 + 
   c[{{0, 2, 2}, {6, 0, 2}}]/4 - (Pi^3*c[{{1, 0}, {5, 0}}]*e[3])/tau[2]^3 - 
   (Pi^2*c[{{2, 0}, {6, 0}}]*e[2])/(2*tau[2]^2), 
 c[{{0, 1, 3}, {1, 6, 1}}] -> c[{{2, 0}, {4, 0}}]^2/4 + 
   c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {5, 0}}] - (25*c[{{4, 0}, {8, 0}}])/4 - 
   c[{{0, 1, 3}, {4, 4, 0}}]/20 + c[{{0, 2, 2}, {5, 0, 3}}]/10 - 
   c[{{0, 2, 2}, {6, 0, 2}}]/4 + (Pi^3*c[{{1, 0}, {5, 0}}]*e[3])/tau[2]^3 + 
   (Pi^2*c[{{2, 0}, {6, 0}}]*e[2])/(2*tau[2]^2), 
 c[{{0, 1, 3}, {1, 7, 0}}] -> -c[{{2, 0}, {4, 0}}]^2/4 - 
   c[{{1, 0}, {7, 0}}]*c[{{3, 0}, {1, 0}}] - c[{{1, 0}, {3, 0}}]*
    c[{{3, 0}, {5, 0}}] + (29*c[{{4, 0}, {8, 0}}])/4 + 
   c[{{0, 1, 3}, {4, 4, 0}}]/20 - c[{{0, 2, 2}, {5, 0, 3}}]/10 + 
   c[{{0, 2, 2}, {6, 0, 2}}]/4 - (Pi^3*c[{{1, 0}, {5, 0}}]*e[3])/tau[2]^3 - 
   (Pi^2*c[{{2, 0}, {6, 0}}]*e[2])/(2*tau[2]^2), 
 c[{{0, 1, 3}, {2, 0, 6}}] -> (3*c[{{2, 0}, {4, 0}}]^2)/4 - 
   (15*c[{{4, 0}, {8, 0}}])/4 + (3*c[{{0, 1, 3}, {4, 4, 0}}])/5 - 
   c[{{0, 2, 2}, {5, 0, 3}}]/5 - c[{{0, 2, 2}, {6, 0, 2}}]/2 + 
   (Pi^2*c[{{2, 0}, {6, 0}}]*e[2])/tau[2]^2, c[{{0, 1, 3}, {2, 1, 5}}] -> 
  -c[{{2, 0}, {4, 0}}]^2/2 + (5*c[{{4, 0}, {8, 0}}])/2 - 
   (13*c[{{0, 1, 3}, {4, 4, 0}}])/20 + (3*c[{{0, 2, 2}, {5, 0, 3}}])/10 + 
   c[{{0, 2, 2}, {6, 0, 2}}]/4 - (Pi^2*c[{{2, 0}, {6, 0}}]*e[2])/
    (2*tau[2]^2), c[{{0, 1, 3}, {2, 2, 4}}] -> c[{{2, 0}, {4, 0}}]^2/4 - 
   c[{{4, 0}, {8, 0}}]/4 + (7*c[{{0, 1, 3}, {4, 4, 0}}])/10 - 
   (2*c[{{0, 2, 2}, {5, 0, 3}}])/5, c[{{0, 1, 3}, {2, 3, 3}}] -> 
  c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {5, 0}}] - 3*c[{{4, 0}, {8, 0}}] - 
   (3*c[{{0, 1, 3}, {4, 4, 0}}])/4 + c[{{0, 2, 2}, {5, 0, 3}}]/2 - 
   c[{{0, 2, 2}, {6, 0, 2}}]/4 + (Pi^2*c[{{2, 0}, {6, 0}}]*e[2])/
    (2*tau[2]^2), c[{{0, 1, 3}, {2, 4, 2}}] -> -c[{{2, 0}, {4, 0}}]^2/4 - 
   2*c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {5, 0}}] + (29*c[{{4, 0}, {8, 0}}])/4 + 
   (4*c[{{0, 1, 3}, {4, 4, 0}}])/5 - (3*c[{{0, 2, 2}, {5, 0, 3}}])/5 + 
   c[{{0, 2, 2}, {6, 0, 2}}]/2 - (Pi^2*c[{{2, 0}, {6, 0}}]*e[2])/tau[2]^2, 
 c[{{0, 1, 3}, {2, 5, 1}}] -> c[{{2, 0}, {4, 0}}]^2/2 + 
   3*c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {5, 0}}] - (25*c[{{4, 0}, {8, 0}}])/2 - 
   (17*c[{{0, 1, 3}, {4, 4, 0}}])/20 + (7*c[{{0, 2, 2}, {5, 0, 3}}])/10 - 
   (3*c[{{0, 2, 2}, {6, 0, 2}}])/4 + (Pi^3*c[{{1, 0}, {5, 0}}]*e[3])/
    tau[2]^3 + (3*Pi^2*c[{{2, 0}, {6, 0}}]*e[2])/(2*tau[2]^2), 
 c[{{0, 1, 3}, {2, 6, 0}}] -> (-3*c[{{2, 0}, {4, 0}}]^2)/4 - 
   4*c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {5, 0}}] + (75*c[{{4, 0}, {8, 0}}])/4 + 
   (9*c[{{0, 1, 3}, {4, 4, 0}}])/10 - (4*c[{{0, 2, 2}, {5, 0, 3}}])/5 + 
   c[{{0, 2, 2}, {6, 0, 2}}] - (2*Pi^3*c[{{1, 0}, {5, 0}}]*e[3])/tau[2]^3 - 
   (2*Pi^2*c[{{2, 0}, {6, 0}}]*e[2])/tau[2]^2, 
 c[{{0, 1, 3}, {3, 0, 5}}] -> (3*c[{{2, 0}, {4, 0}}]^2)/4 - 
   c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {5, 0}}] + c[{{4, 0}, {8, 0}}]/4 + 
   (3*c[{{0, 1, 3}, {4, 4, 0}}])/2 - c[{{0, 2, 2}, {5, 0, 3}}], 
 c[{{0, 1, 3}, {3, 1, 4}}] -> -c[{{2, 0}, {4, 0}}]^2/4 + 
   c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {5, 0}}] - (11*c[{{4, 0}, {8, 0}}])/4 - 
   (17*c[{{0, 1, 3}, {4, 4, 0}}])/20 + (7*c[{{0, 2, 2}, {5, 0, 3}}])/10 - 
   c[{{0, 2, 2}, {6, 0, 2}}]/4 + (Pi^2*c[{{2, 0}, {6, 0}}]*e[2])/
    (2*tau[2]^2), c[{{0, 1, 3}, {3, 2, 3}}] -> 
  -(c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {5, 0}}]) + 3*c[{{4, 0}, {8, 0}}] + 
   (3*c[{{0, 1, 3}, {4, 4, 0}}])/20 - (3*c[{{0, 2, 2}, {5, 0, 3}}])/10 + 
   c[{{0, 2, 2}, {6, 0, 2}}]/4 - (Pi^2*c[{{2, 0}, {6, 0}}]*e[2])/
    (2*tau[2]^2), c[{{0, 1, 3}, {3, 3, 2}}] -> 
  (3*c[{{0, 1, 3}, {4, 4, 0}}])/5 - c[{{0, 2, 2}, {5, 0, 3}}]/5, 
 c[{{0, 1, 3}, {3, 4, 1}}] -> c[{{2, 0}, {4, 0}}]^2/4 + 
   2*c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {5, 0}}] - (29*c[{{4, 0}, {8, 0}}])/4 - 
   (7*c[{{0, 1, 3}, {4, 4, 0}}])/5 + (4*c[{{0, 2, 2}, {5, 0, 3}}])/5 - 
   c[{{0, 2, 2}, {6, 0, 2}}]/2 + (Pi^2*c[{{2, 0}, {6, 0}}]*e[2])/tau[2]^2, 
 c[{{0, 1, 3}, {3, 5, 0}}] -> (-3*c[{{2, 0}, {4, 0}}]^2)/4 - 
   5*c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {5, 0}}] + (79*c[{{4, 0}, {8, 0}}])/4 + 
   (9*c[{{0, 1, 3}, {4, 4, 0}}])/4 - (3*c[{{0, 2, 2}, {5, 0, 3}}])/2 + 
   (5*c[{{0, 2, 2}, {6, 0, 2}}])/4 - (Pi^3*c[{{1, 0}, {5, 0}}]*e[3])/
    tau[2]^3 - (5*Pi^2*c[{{2, 0}, {6, 0}}]*e[2])/(2*tau[2]^2), 
 c[{{0, 1, 3}, {4, 0, 4}}] -> c[{{2, 0}, {4, 0}}]^2/2 - 
   (3*c[{{4, 0}, {8, 0}}])/2, c[{{0, 1, 3}, {4, 1, 3}}] -> 
  -c[{{2, 0}, {4, 0}}]^2/4 - c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {5, 0}}] + 
   (17*c[{{4, 0}, {8, 0}}])/4 + (17*c[{{0, 1, 3}, {4, 4, 0}}])/20 - 
   (7*c[{{0, 2, 2}, {5, 0, 3}}])/10 + c[{{0, 2, 2}, {6, 0, 2}}]/4 - 
   (Pi^2*c[{{2, 0}, {6, 0}}]*e[2])/(2*tau[2]^2), 
 c[{{0, 1, 3}, {4, 2, 2}}] -> c[{{2, 0}, {4, 0}}]^2/4 + 
   2*c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {5, 0}}] - (29*c[{{4, 0}, {8, 0}}])/4 - 
   c[{{0, 1, 3}, {4, 4, 0}}] + c[{{0, 2, 2}, {5, 0, 3}}] - 
   c[{{0, 2, 2}, {6, 0, 2}}]/2 + (Pi^2*c[{{2, 0}, {6, 0}}]*e[2])/tau[2]^2, 
 c[{{0, 1, 3}, {4, 3, 1}}] -> -c[{{2, 0}, {4, 0}}]^2/4 - 
   2*c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {5, 0}}] + (29*c[{{4, 0}, {8, 0}}])/4 + 
   (2*c[{{0, 1, 3}, {4, 4, 0}}])/5 - (4*c[{{0, 2, 2}, {5, 0, 3}}])/5 + 
   c[{{0, 2, 2}, {6, 0, 2}}]/2 - (Pi^2*c[{{2, 0}, {6, 0}}]*e[2])/tau[2]^2, 
 c[{{0, 1, 3}, {5, 0, 3}}] -> (-3*c[{{2, 0}, {4, 0}}]^2)/4 + 
   (11*c[{{4, 0}, {8, 0}}])/4 - (3*c[{{0, 1, 3}, {4, 4, 0}}])/2 + 
   c[{{0, 2, 2}, {5, 0, 3}}] - (Pi^3*c[{{1, 0}, {5, 0}}]*e[3])/tau[2]^3, 
 c[{{0, 1, 3}, {5, 1, 2}}] -> c[{{2, 0}, {4, 0}}]^2 + 
   c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {5, 0}}] - 7*c[{{4, 0}, {8, 0}}] + 
   (13*c[{{0, 1, 3}, {4, 4, 0}}])/20 - (3*c[{{0, 2, 2}, {5, 0, 3}}])/10 - 
   c[{{0, 2, 2}, {6, 0, 2}}]/4 + (Pi^3*c[{{1, 0}, {5, 0}}]*e[3])/tau[2]^3 + 
   (Pi^2*c[{{2, 0}, {6, 0}}]*e[2])/(2*tau[2]^2), 
 c[{{0, 1, 3}, {5, 2, 1}}] -> (-5*c[{{2, 0}, {4, 0}}]^2)/4 - 
   3*c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {5, 0}}] + (57*c[{{4, 0}, {8, 0}}])/4 + 
   (7*c[{{0, 1, 3}, {4, 4, 0}}])/20 - (7*c[{{0, 2, 2}, {5, 0, 3}}])/10 + 
   (3*c[{{0, 2, 2}, {6, 0, 2}}])/4 - (Pi^3*c[{{1, 0}, {5, 0}}]*e[3])/
    tau[2]^3 - (3*Pi^2*c[{{2, 0}, {6, 0}}]*e[2])/(2*tau[2]^2), 
 c[{{0, 1, 3}, {5, 3, 0}}] -> (3*c[{{2, 0}, {4, 0}}]^2)/2 + 
   5*c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {5, 0}}] - (43*c[{{4, 0}, {8, 0}}])/2 - 
   (3*c[{{0, 1, 3}, {4, 4, 0}}])/4 + (3*c[{{0, 2, 2}, {5, 0, 3}}])/2 - 
   (5*c[{{0, 2, 2}, {6, 0, 2}}])/4 + (Pi^3*c[{{1, 0}, {5, 0}}]*e[3])/
    tau[2]^3 + (5*Pi^2*c[{{2, 0}, {6, 0}}]*e[2])/(2*tau[2]^2), 
 c[{{0, 1, 3}, {6, 0, 2}}] -> (-3*c[{{2, 0}, {4, 0}}]^2)/4 + 
   (3*c[{{4, 0}, {8, 0}}])/4 - (3*c[{{0, 1, 3}, {4, 4, 0}}])/5 + 
   c[{{0, 2, 2}, {5, 0, 3}}]/5 + c[{{0, 2, 2}, {6, 0, 2}}]/2, 
 c[{{0, 1, 3}, {6, 1, 1}}] -> -c[{{2, 0}, {4, 0}}]^2/4 - 
   c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {5, 0}}] + (25*c[{{4, 0}, {8, 0}}])/4 - 
   c[{{0, 1, 3}, {4, 4, 0}}]/20 + c[{{0, 2, 2}, {5, 0, 3}}]/10 - 
   c[{{0, 2, 2}, {6, 0, 2}}]/4 - (Pi^3*c[{{1, 0}, {5, 0}}]*e[3])/tau[2]^3 - 
   (Pi^2*c[{{2, 0}, {6, 0}}]*e[2])/(2*tau[2]^2), 
 c[{{0, 1, 3}, {6, 2, 0}}] -> (3*c[{{2, 0}, {4, 0}}]^2)/2 + 
   4*c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {5, 0}}] - (41*c[{{4, 0}, {8, 0}}])/2 - 
   (3*c[{{0, 1, 3}, {4, 4, 0}}])/10 + (3*c[{{0, 2, 2}, {5, 0, 3}}])/5 - 
   c[{{0, 2, 2}, {6, 0, 2}}]/2 + (2*Pi^3*c[{{1, 0}, {5, 0}}]*e[3])/tau[2]^3 + 
   (2*Pi^2*c[{{2, 0}, {6, 0}}]*e[2])/tau[2]^2, 
 c[{{0, 1, 3}, {7, 0, 1}}] -> -c[{{2, 0}, {4, 0}}]^2/4 - 
   c[{{1, 0}, {7, 0}}]*c[{{3, 0}, {1, 0}}] + (13*c[{{4, 0}, {8, 0}}])/4 + 
   c[{{0, 1, 3}, {4, 4, 0}}]/20 - c[{{0, 2, 2}, {5, 0, 3}}]/10 + 
   c[{{0, 2, 2}, {6, 0, 2}}]/4 - (Pi^2*c[{{2, 0}, {6, 0}}]*e[2])/
    (2*tau[2]^2), c[{{0, 1, 3}, {7, 1, 0}}] -> c[{{2, 0}, {4, 0}}]^2/2 + 
   c[{{1, 0}, {7, 0}}]*c[{{3, 0}, {1, 0}}] + c[{{1, 0}, {3, 0}}]*
    c[{{3, 0}, {5, 0}}] - (19*c[{{4, 0}, {8, 0}}])/2 + 
   (Pi^3*c[{{1, 0}, {5, 0}}]*e[3])/tau[2]^3 + (Pi^2*c[{{2, 0}, {6, 0}}]*e[2])/
    tau[2]^2, c[{{0, 2, 2}, {1, 0, 7}}] -> c[{{2, 0}, {4, 0}}]^2/2 - 
   (7*c[{{4, 0}, {8, 0}}])/2 + (Pi^2*c[{{2, 0}, {6, 0}}]*e[2])/tau[2]^2, 
 c[{{0, 2, 2}, {1, 1, 6}}] -> -c[{{2, 0}, {4, 0}}]^2/2 + 
   (5*c[{{4, 0}, {8, 0}}])/2 - (Pi^2*c[{{2, 0}, {6, 0}}]*e[2])/tau[2]^2, 
 c[{{0, 2, 2}, {1, 2, 5}}] -> c[{{2, 0}, {4, 0}}]^2/2 - 
   (3*c[{{4, 0}, {8, 0}}])/2, c[{{0, 2, 2}, {1, 3, 4}}] -> 
  -c[{{2, 0}, {4, 0}}]^2/2 + c[{{4, 0}, {8, 0}}]/2, 
 c[{{0, 2, 2}, {2, 0, 6}}] -> (3*c[{{2, 0}, {4, 0}}]^2)/2 - 
   (9*c[{{4, 0}, {8, 0}}])/2 + (6*c[{{0, 1, 3}, {4, 4, 0}}])/5 - 
   (2*c[{{0, 2, 2}, {5, 0, 3}}])/5 + (Pi^2*c[{{2, 0}, {6, 0}}]*e[2])/
    tau[2]^2, c[{{0, 2, 2}, {2, 1, 5}}] -> -c[{{2, 0}, {4, 0}}]^2 + 
   2*c[{{4, 0}, {8, 0}}] - (6*c[{{0, 1, 3}, {4, 4, 0}}])/5 + 
   (2*c[{{0, 2, 2}, {5, 0, 3}}])/5, c[{{0, 2, 2}, {2, 2, 4}}] -> 
  c[{{2, 0}, {4, 0}}]^2/2 - c[{{4, 0}, {8, 0}}]/2 + 
   (6*c[{{0, 1, 3}, {4, 4, 0}}])/5 - (2*c[{{0, 2, 2}, {5, 0, 3}}])/5, 
 c[{{0, 2, 2}, {2, 3, 3}}] -> (-6*c[{{0, 1, 3}, {4, 4, 0}}])/5 + 
   (2*c[{{0, 2, 2}, {5, 0, 3}}])/5, c[{{0, 2, 2}, {3, 0, 5}}] -> 
  (3*c[{{2, 0}, {4, 0}}]^2)/2 - (5*c[{{4, 0}, {8, 0}}])/2 + 
   3*c[{{0, 1, 3}, {4, 4, 0}}] - c[{{0, 2, 2}, {5, 0, 3}}], 
 c[{{0, 2, 2}, {3, 1, 4}}] -> -c[{{2, 0}, {4, 0}}]^2/2 + 
   c[{{4, 0}, {8, 0}}]/2 - (9*c[{{0, 1, 3}, {4, 4, 0}}])/5 + 
   (3*c[{{0, 2, 2}, {5, 0, 3}}])/5, c[{{0, 2, 2}, {3, 2, 3}}] -> 
  (3*c[{{0, 1, 3}, {4, 4, 0}}])/5 - c[{{0, 2, 2}, {5, 0, 3}}]/5, 
 c[{{0, 2, 2}, {4, 0, 4}}] -> c[{{2, 0}, {4, 0}}]^2/2 - 
   c[{{4, 0}, {8, 0}}]/2 + 2*c[{{0, 1, 3}, {4, 4, 0}}], 
 c[{{0, 2, 2}, {4, 1, 3}}] -> -c[{{0, 1, 3}, {4, 4, 0}}]/5 - 
   (3*c[{{0, 2, 2}, {5, 0, 3}}])/5, c[{{0, 2, 2}, {4, 2, 2}}] -> 
  (-2*c[{{0, 1, 3}, {4, 4, 0}}])/5 + (4*c[{{0, 2, 2}, {5, 0, 3}}])/5, 
 c[{{0, 2, 2}, {5, 1, 2}}] -> c[{{0, 1, 3}, {4, 4, 0}}]/5 - 
   (2*c[{{0, 2, 2}, {5, 0, 3}}])/5, c[{{0, 2, 2}, {6, 1, 1}}] -> 
  -c[{{0, 1, 3}, {4, 4, 0}}]/5 + (2*c[{{0, 2, 2}, {5, 0, 3}}])/5 - 
   c[{{0, 2, 2}, {6, 0, 2}}], c[{{0, 2, 2}, {7, 0, 1}}] -> 
  c[{{0, 1, 3}, {4, 4, 0}}]/10 - c[{{0, 2, 2}, {5, 0, 3}}]/5 + 
   c[{{0, 2, 2}, {6, 0, 2}}]/2, c[{{1, 1, 2}, {0, 1, 7}}] -> 
  -c[{{2, 0}, {4, 0}}]^2/4 + (5*c[{{4, 0}, {8, 0}}])/4 + 
   c[{{0, 1, 3}, {4, 4, 0}}]/20 - c[{{0, 2, 2}, {5, 0, 3}}]/10 + 
   c[{{0, 2, 2}, {6, 0, 2}}]/4 - (Pi^2*c[{{2, 0}, {6, 0}}]*e[2])/
    (2*tau[2]^2), c[{{1, 1, 2}, {0, 2, 6}}] -> (-3*c[{{2, 0}, {4, 0}}]^2)/4 + 
   (11*c[{{4, 0}, {8, 0}}])/4 - (3*c[{{0, 1, 3}, {4, 4, 0}}])/5 + 
   c[{{0, 2, 2}, {5, 0, 3}}]/5 + c[{{0, 2, 2}, {6, 0, 2}}]/2 - 
   (Pi^2*c[{{2, 0}, {6, 0}}]*e[2])/tau[2]^2, c[{{1, 1, 2}, {0, 3, 5}}] -> 
  (-3*c[{{2, 0}, {4, 0}}]^2)/4 + (3*c[{{4, 0}, {8, 0}}])/4 - 
   (3*c[{{0, 1, 3}, {4, 4, 0}}])/2 + c[{{0, 2, 2}, {5, 0, 3}}], 
 c[{{1, 1, 2}, {0, 4, 4}}] -> -c[{{2, 0}, {4, 0}}]^2/2 + 
   c[{{4, 0}, {8, 0}}]/2, c[{{1, 1, 2}, {0, 5, 3}}] -> 
  (3*c[{{2, 0}, {4, 0}}]^2)/4 - (7*c[{{4, 0}, {8, 0}}])/4 + 
   (3*c[{{0, 1, 3}, {4, 4, 0}}])/2 - c[{{0, 2, 2}, {5, 0, 3}}], 
 c[{{1, 1, 2}, {0, 6, 2}}] -> (3*c[{{2, 0}, {4, 0}}]^2)/4 - 
   (7*c[{{4, 0}, {8, 0}}])/4 + (3*c[{{0, 1, 3}, {4, 4, 0}}])/5 - 
   c[{{0, 2, 2}, {5, 0, 3}}]/5 - c[{{0, 2, 2}, {6, 0, 2}}]/2, 
 c[{{1, 1, 2}, {0, 7, 1}}] -> c[{{2, 0}, {4, 0}}]^2/4 - 
   (9*c[{{4, 0}, {8, 0}}])/4 - c[{{0, 1, 3}, {4, 4, 0}}]/20 + 
   c[{{0, 2, 2}, {5, 0, 3}}]/10 - c[{{0, 2, 2}, {6, 0, 2}}]/4 + 
   (Pi^2*c[{{2, 0}, {6, 0}}]*e[2])/(2*tau[2]^2), 
 c[{{1, 1, 2}, {1, 1, 6}}] -> c[{{2, 0}, {4, 0}}]^2/2 - 
   (5*c[{{4, 0}, {8, 0}}])/2 - c[{{0, 1, 3}, {4, 4, 0}}]/10 + 
   c[{{0, 2, 2}, {5, 0, 3}}]/5 - c[{{0, 2, 2}, {6, 0, 2}}]/2 + 
   (Pi^2*c[{{2, 0}, {6, 0}}]*e[2])/tau[2]^2, c[{{1, 1, 2}, {1, 2, 5}}] -> 
  c[{{2, 0}, {4, 0}}]^2/4 - c[{{4, 0}, {8, 0}}]/4 + 
   (7*c[{{0, 1, 3}, {4, 4, 0}}])/10 - (2*c[{{0, 2, 2}, {5, 0, 3}}])/5, 
 c[{{1, 1, 2}, {1, 3, 4}}] -> c[{{2, 0}, {4, 0}}]^2/2 - 
   c[{{4, 0}, {8, 0}}]/2 + (4*c[{{0, 1, 3}, {4, 4, 0}}])/5 - 
   (3*c[{{0, 2, 2}, {5, 0, 3}}])/5, c[{{1, 1, 2}, {1, 4, 3}}] -> 
  (-4*c[{{0, 1, 3}, {4, 4, 0}}])/5 + (3*c[{{0, 2, 2}, {5, 0, 3}}])/5, 
 c[{{1, 1, 2}, {1, 5, 2}}] -> (-3*c[{{2, 0}, {4, 0}}]^2)/4 + 
   (7*c[{{4, 0}, {8, 0}}])/4 - (7*c[{{0, 1, 3}, {4, 4, 0}}])/10 + 
   (2*c[{{0, 2, 2}, {5, 0, 3}}])/5, c[{{1, 1, 2}, {1, 6, 1}}] -> 
  c[{{0, 1, 3}, {4, 4, 0}}]/10 - c[{{0, 2, 2}, {5, 0, 3}}]/5 + 
   c[{{0, 2, 2}, {6, 0, 2}}]/2, c[{{1, 1, 2}, {1, 7, 0}}] -> 
  -c[{{2, 0}, {4, 0}}]^2/4 + (9*c[{{4, 0}, {8, 0}}])/4 - 
   c[{{0, 1, 3}, {4, 4, 0}}]/20 + c[{{0, 2, 2}, {5, 0, 3}}]/10 - 
   c[{{0, 2, 2}, {6, 0, 2}}]/4 - (Pi^2*c[{{2, 0}, {6, 0}}]*e[2])/
    (2*tau[2]^2), c[{{1, 1, 2}, {2, 2, 4}}] -> -c[{{2, 0}, {4, 0}}]^2/2 + 
   c[{{4, 0}, {8, 0}}]/2 - (7*c[{{0, 1, 3}, {4, 4, 0}}])/5 + 
   (4*c[{{0, 2, 2}, {5, 0, 3}}])/5, c[{{1, 1, 2}, {2, 3, 3}}] -> 
  (3*c[{{0, 1, 3}, {4, 4, 0}}])/5 - c[{{0, 2, 2}, {5, 0, 3}}]/5, 
 c[{{1, 1, 2}, {2, 4, 2}}] -> c[{{0, 1, 3}, {4, 4, 0}}]/5 - 
   (2*c[{{0, 2, 2}, {5, 0, 3}}])/5, c[{{1, 1, 2}, {2, 5, 1}}] -> 
  (3*c[{{2, 0}, {4, 0}}]^2)/4 - (7*c[{{4, 0}, {8, 0}}])/4 + 
   c[{{0, 1, 3}, {4, 4, 0}}]/2, c[{{1, 1, 2}, {2, 6, 0}}] -> 
  (-3*c[{{2, 0}, {4, 0}}]^2)/4 + (7*c[{{4, 0}, {8, 0}}])/4 - 
   (3*c[{{0, 1, 3}, {4, 4, 0}}])/5 + c[{{0, 2, 2}, {5, 0, 3}}]/5 - 
   c[{{0, 2, 2}, {6, 0, 2}}]/2, c[{{1, 1, 2}, {3, 3, 2}}] -> 
  (-6*c[{{0, 1, 3}, {4, 4, 0}}])/5 + (2*c[{{0, 2, 2}, {5, 0, 3}}])/5, 
 c[{{1, 1, 2}, {3, 4, 1}}] -> c[{{0, 1, 3}, {4, 4, 0}}], 
 c[{{1, 1, 2}, {3, 5, 0}}] -> (-3*c[{{2, 0}, {4, 0}}]^2)/4 + 
   (7*c[{{4, 0}, {8, 0}}])/4 - (3*c[{{0, 1, 3}, {4, 4, 0}}])/2, 
 c[{{1, 1, 2}, {4, 4, 0}}] -> -2*c[{{0, 1, 3}, {4, 4, 0}}], 
 c[{{0, 1, 1, 2}, {1, 1, 1, 5}}] -> (-185*c[{{2, 0}, {4, 0}}]^2)/32 - 
   4*c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {5, 0}}] + (2615*c[{{4, 0}, {8, 0}}])/
    96 - (63*c[{{0, 1, 3}, {4, 4, 0}}])/16 + (19*c[{{0, 2, 2}, {5, 0, 3}}])/
    24 + 2*c[{{0, 2, 2}, {6, 0, 2}}] + c[{{1, 0}, {3, 0}}]*
    c[{{1, 1, 1}, {1, 1, 3}}] + 2*c[{{0, 1, 1, 2}, {2, 1, 3, 2}}] - 
   (11*c[{{0, 1, 1, 2}, {3, 1, 2, 2}}])/4 - 
   (19*Pi^3*c[{{1, 0}, {5, 0}}]*e[3])/(4*tau[2]^3) - 
   (5*Pi^2*c[{{2, 0}, {6, 0}}]*e[2])/tau[2]^2, 
 c[{{0, 1, 1, 2}, {1, 1, 2, 4}}] -> (-33*c[{{2, 0}, {4, 0}}]^2)/32 - 
   c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {5, 0}}] + (319*c[{{4, 0}, {8, 0}}])/96 - 
   (39*c[{{0, 1, 3}, {4, 4, 0}}])/80 + (67*c[{{0, 2, 2}, {5, 0, 3}}])/120 + 
   c[{{0, 2, 2}, {6, 0, 2}}]/4 + c[{{0, 1, 1, 2}, {3, 1, 2, 2}}]/4 + 
   (Pi^3*c[{{1, 0}, {5, 0}}]*e[3])/(4*tau[2]^3) - 
   (Pi^2*c[{{2, 0}, {6, 0}}]*e[2])/(2*tau[2]^2), 
 c[{{0, 1, 1, 2}, {1, 1, 3, 3}}] -> (-53*c[{{2, 0}, {4, 0}}]^2)/16 - 
   2*c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {5, 0}}] + (169*c[{{4, 0}, {8, 0}}])/16 - 
   (59*c[{{0, 1, 3}, {4, 4, 0}}])/40 + (9*c[{{0, 2, 2}, {5, 0, 3}}])/20 + 
   c[{{0, 2, 2}, {6, 0, 2}}]/2 + c[{{0, 1, 1, 2}, {2, 1, 3, 2}}] - 
   c[{{0, 1, 1, 2}, {3, 1, 2, 2}}]/2 - (3*Pi^3*c[{{1, 0}, {5, 0}}]*e[3])/
    (2*tau[2]^3) - (Pi^2*c[{{2, 0}, {6, 0}}]*e[2])/tau[2]^2, 
 c[{{0, 1, 1, 2}, {1, 1, 4, 2}}] -> (-11*c[{{2, 0}, {4, 0}}]^2)/32 - 
   c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {5, 0}}] + (421*c[{{4, 0}, {8, 0}}])/96 - 
   (21*c[{{0, 1, 3}, {4, 4, 0}}])/80 - (47*c[{{0, 2, 2}, {5, 0, 3}}])/120 + 
   c[{{0, 2, 2}, {6, 0, 2}}]/4 + c[{{0, 1, 1, 2}, {2, 1, 3, 2}}] - 
   (5*c[{{0, 1, 1, 2}, {3, 1, 2, 2}}])/4 - (13*Pi^3*c[{{1, 0}, {5, 0}}]*e[3])/
    (4*tau[2]^3) - (Pi^2*c[{{2, 0}, {6, 0}}]*e[2])/(2*tau[2]^2), 
 c[{{0, 1, 1, 2}, {1, 1, 5, 1}}] -> (-459*c[{{2, 0}, {4, 0}}]^2)/64 - 
   8*c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {5, 0}}] + (2039*c[{{4, 0}, {8, 0}}])/
    64 - (977*c[{{0, 1, 3}, {4, 4, 0}}])/160 + 
   (127*c[{{0, 2, 2}, {5, 0, 3}}])/80 + c[{{1, 0}, {3, 0}}]*
    c[{{1, 1, 1}, {1, 1, 3}}] + 3*c[{{0, 1, 1, 2}, {2, 1, 3, 2}}] - 
   (33*c[{{0, 1, 1, 2}, {3, 1, 2, 2}}])/8 - 
   (61*Pi^3*c[{{1, 0}, {5, 0}}]*e[3])/(8*tau[2]^3) + 
   (Pi^2*c[{{1, 0}, {3, 0}}]^2*e[2])/(2*tau[2]^2) - 
   (5*Pi^2*c[{{2, 0}, {6, 0}}]*e[2])/(2*tau[2]^2) - 
   (Pi^3*c[{{1, 0}, {5, 0}}]*zeta[3])/(2*tau[2]^3), 
 c[{{0, 1, 1, 2}, {1, 1, 6, 0}}] -> (249*c[{{2, 0}, {4, 0}}]^2)/64 - 
   c[{{1, 0}, {7, 0}}]*c[{{3, 0}, {1, 0}}] + 5*c[{{1, 0}, {3, 0}}]*
    c[{{3, 0}, {5, 0}}] - (4631*c[{{4, 0}, {8, 0}}])/192 + 
   (63*c[{{0, 1, 3}, {4, 4, 0}}])/32 - (19*c[{{0, 2, 2}, {5, 0, 3}}])/48 - 
   (c[{{1, 0}, {3, 0}}]*c[{{1, 1, 1}, {1, 1, 3}}])/2 - 
   c[{{0, 1, 1, 2}, {2, 1, 3, 2}}] + (11*c[{{0, 1, 1, 2}, {3, 1, 2, 2}}])/8 + 
   (27*Pi^3*c[{{1, 0}, {5, 0}}]*e[3])/(8*tau[2]^3) - 
   (Pi^2*c[{{1, 0}, {3, 0}}]^2*e[2])/(2*tau[2]^2) + 
   (7*Pi^2*c[{{2, 0}, {6, 0}}]*e[2])/(2*tau[2]^2), 
 c[{{0, 1, 1, 2}, {1, 2, 2, 3}}] -> (25*c[{{2, 0}, {4, 0}}]^2)/16 + 
   2*c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {5, 0}}] - (295*c[{{4, 0}, {8, 0}}])/48 - 
   (17*c[{{0, 1, 3}, {4, 4, 0}}])/40 - (19*c[{{0, 2, 2}, {5, 0, 3}}])/60 - 
   c[{{0, 2, 2}, {6, 0, 2}}]/2 - c[{{0, 1, 1, 2}, {3, 1, 2, 2}}]/2 - 
   (Pi^3*c[{{1, 0}, {5, 0}}]*e[3])/(2*tau[2]^3) + 
   (Pi^2*c[{{2, 0}, {6, 0}}]*e[2])/tau[2]^2, 
 c[{{0, 1, 1, 2}, {1, 2, 3, 2}}] -> (7*c[{{2, 0}, {4, 0}}]^2)/4 - 
   (53*c[{{4, 0}, {8, 0}}])/12 + (5*c[{{0, 1, 3}, {4, 4, 0}}])/2 - 
   c[{{0, 2, 2}, {5, 0, 3}}]/3 - c[{{0, 1, 1, 2}, {2, 1, 3, 2}}] + 
   c[{{0, 1, 1, 2}, {3, 1, 2, 2}}] + (2*Pi^3*c[{{1, 0}, {5, 0}}]*e[3])/
    tau[2]^3, c[{{0, 1, 1, 2}, {1, 2, 4, 1}}] -> 
  (-45*c[{{2, 0}, {4, 0}}]^2)/32 + c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {5, 0}}] + 
   c[{{4, 0}, {8, 0}}]/32 - (163*c[{{0, 1, 3}, {4, 4, 0}}])/80 + 
   (13*c[{{0, 2, 2}, {5, 0, 3}}])/40 - c[{{0, 2, 2}, {6, 0, 2}}]/4 + 
   c[{{0, 1, 1, 2}, {3, 1, 2, 2}}]/4 + (5*Pi^3*c[{{1, 0}, {5, 0}}]*e[3])/
    (4*tau[2]^3) + (Pi^2*c[{{2, 0}, {6, 0}}]*e[2])/(2*tau[2]^2), 
 c[{{0, 1, 1, 2}, {1, 2, 5, 0}}] -> (597*c[{{2, 0}, {4, 0}}]^2)/64 + 
   7*c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {5, 0}}] - (2153*c[{{4, 0}, {8, 0}}])/
    64 + (1383*c[{{0, 1, 3}, {4, 4, 0}}])/160 - 
   (153*c[{{0, 2, 2}, {5, 0, 3}}])/80 + c[{{0, 2, 2}, {6, 0, 2}}]/4 - 
   c[{{1, 0}, {3, 0}}]*c[{{1, 1, 1}, {1, 1, 3}}] - 
   3*c[{{0, 1, 1, 2}, {2, 1, 3, 2}}] + (31*c[{{0, 1, 1, 2}, {3, 1, 2, 2}}])/
    8 + (51*Pi^3*c[{{1, 0}, {5, 0}}]*e[3])/(8*tau[2]^3) - 
   (Pi^2*c[{{1, 0}, {3, 0}}]^2*e[2])/(2*tau[2]^2) + 
   (2*Pi^2*c[{{2, 0}, {6, 0}}]*e[2])/tau[2]^2 + 
   (Pi^3*c[{{1, 0}, {5, 0}}]*zeta[3])/(2*tau[2]^3), 
 c[{{0, 1, 1, 2}, {1, 3, 3, 1}}] -> (-7*c[{{2, 0}, {4, 0}}]^2)/2 + 
   (53*c[{{4, 0}, {8, 0}}])/6 - (31*c[{{0, 1, 3}, {4, 4, 0}}])/5 + 
   (16*c[{{0, 2, 2}, {5, 0, 3}}])/15 + 2*c[{{0, 1, 1, 2}, {2, 1, 3, 2}}] - 
   2*c[{{0, 1, 1, 2}, {3, 1, 2, 2}}] - (4*Pi^3*c[{{1, 0}, {5, 0}}]*e[3])/
    tau[2]^3 - (Pi^2*c[{{1, 0}, {3, 0}}]^2*e[2])/tau[2]^2, 
 c[{{0, 1, 1, 2}, {1, 3, 4, 0}}] -> (157*c[{{2, 0}, {4, 0}}]^2)/32 - 
   c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {5, 0}}] - (851*c[{{4, 0}, {8, 0}}])/96 + 
   (739*c[{{0, 1, 3}, {4, 4, 0}}])/80 - (167*c[{{0, 2, 2}, {5, 0, 3}}])/120 + 
   c[{{0, 2, 2}, {6, 0, 2}}]/4 - 2*c[{{0, 1, 1, 2}, {2, 1, 3, 2}}] + 
   (7*c[{{0, 1, 1, 2}, {3, 1, 2, 2}}])/4 + (11*Pi^3*c[{{1, 0}, {5, 0}}]*e[3])/
    (4*tau[2]^3) + (Pi^2*c[{{1, 0}, {3, 0}}]^2*e[2])/tau[2]^2 - 
   (Pi^2*c[{{2, 0}, {6, 0}}]*e[2])/(2*tau[2]^2), 
 c[{{0, 1, 1, 2}, {2, 0, 1, 5}}] -> (657*c[{{2, 0}, {4, 0}}]^2)/64 + 
   7*c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {5, 0}}] - (8063*c[{{4, 0}, {8, 0}}])/
    192 + (271*c[{{0, 1, 3}, {4, 4, 0}}])/32 - 
   (115*c[{{0, 2, 2}, {5, 0, 3}}])/48 - (9*c[{{0, 2, 2}, {6, 0, 2}}])/4 - 
   2*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 1}, {1, 1, 3}}] - 
   4*c[{{0, 1, 1, 2}, {2, 1, 3, 2}}] + (43*c[{{0, 1, 1, 2}, {3, 1, 2, 2}}])/
    8 + (75*Pi^3*c[{{1, 0}, {5, 0}}]*e[3])/(8*tau[2]^3) + 
   (9*Pi^2*c[{{2, 0}, {6, 0}}]*e[2])/(2*tau[2]^2), 
 c[{{0, 1, 1, 2}, {2, 0, 2, 4}}] -> (251*c[{{2, 0}, {4, 0}}]^2)/16 + 
   12*c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {5, 0}}] - (975*c[{{4, 0}, {8, 0}}])/
    16 + (481*c[{{0, 1, 3}, {4, 4, 0}}])/40 - (91*c[{{0, 2, 2}, {5, 0, 3}}])/
    20 - 3*c[{{0, 2, 2}, {6, 0, 2}}] - 3*c[{{1, 0}, {3, 0}}]*
    c[{{1, 1, 1}, {1, 1, 3}}] - 6*c[{{0, 1, 1, 2}, {2, 1, 3, 2}}] + 
   (13*c[{{0, 1, 1, 2}, {3, 1, 2, 2}}])/2 + 
   (25*Pi^3*c[{{1, 0}, {5, 0}}]*e[3])/(2*tau[2]^3) + 
   (5*Pi^2*c[{{2, 0}, {6, 0}}]*e[2])/tau[2]^2, 
 c[{{0, 1, 1, 2}, {2, 0, 3, 3}}] -> (103*c[{{2, 0}, {4, 0}}]^2)/32 + 
   3*c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {5, 0}}] - (1097*c[{{4, 0}, {8, 0}}])/
    96 + c[{{0, 1, 3}, {4, 4, 0}}]/80 - (53*c[{{0, 2, 2}, {5, 0, 3}}])/120 - 
   (3*c[{{0, 2, 2}, {6, 0, 2}}])/4 - 2*c[{{0, 1, 1, 2}, {2, 1, 3, 2}}] - 
   (3*c[{{0, 1, 1, 2}, {3, 1, 2, 2}}])/4 + (Pi^3*c[{{1, 0}, {5, 0}}]*e[3])/
    (4*tau[2]^3) + (3*Pi^2*c[{{2, 0}, {6, 0}}]*e[2])/(2*tau[2]^2), 
 c[{{0, 1, 1, 2}, {2, 0, 4, 2}}] -> (233*c[{{2, 0}, {4, 0}}]^2)/16 + 
   18*c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {5, 0}}] - (3415*c[{{4, 0}, {8, 0}}])/
    48 + (403*c[{{0, 1, 3}, {4, 4, 0}}])/40 - (79*c[{{0, 2, 2}, {5, 0, 3}}])/
    60 - 2*c[{{0, 2, 2}, {6, 0, 2}}] - 2*c[{{1, 0}, {3, 0}}]*
    c[{{1, 1, 1}, {1, 1, 3}}] - 8*c[{{0, 1, 1, 2}, {2, 1, 3, 2}}] + 
   (19*c[{{0, 1, 1, 2}, {3, 1, 2, 2}}])/2 + 
   (35*Pi^3*c[{{1, 0}, {5, 0}}]*e[3])/(2*tau[2]^3) - 
   (Pi^2*c[{{1, 0}, {3, 0}}]^2*e[2])/tau[2]^2 + 
   (6*Pi^2*c[{{2, 0}, {6, 0}}]*e[2])/tau[2]^2, 
 c[{{0, 1, 1, 2}, {2, 0, 5, 1}}] -> (745*c[{{2, 0}, {4, 0}}]^2)/64 - 
   c[{{1, 0}, {7, 0}}]*c[{{3, 0}, {1, 0}}] + 9*c[{{1, 0}, {3, 0}}]*
    c[{{3, 0}, {5, 0}}] - (2381*c[{{4, 0}, {8, 0}}])/64 + 
   (2059*c[{{0, 1, 3}, {4, 4, 0}}])/160 - (309*c[{{0, 2, 2}, {5, 0, 3}}])/
    80 - (3*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 1}, {1, 1, 3}}])/2 - 
   6*c[{{0, 1, 1, 2}, {2, 1, 3, 2}}] + (67*c[{{0, 1, 1, 2}, {3, 1, 2, 2}}])/
    8 + (111*Pi^3*c[{{1, 0}, {5, 0}}]*e[3])/(8*tau[2]^3) + 
   (Pi^3*c[{{1, 0}, {5, 0}}]*zeta[3])/(2*tau[2]^3), 
 c[{{0, 1, 1, 2}, {2, 1, 1, 4}}] -> (-59*c[{{2, 0}, {4, 0}}]^2)/4 - 
   10*c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {5, 0}}] + (227*c[{{4, 0}, {8, 0}}])/4 - 
   13*c[{{0, 1, 3}, {4, 4, 0}}] + 4*c[{{0, 2, 2}, {5, 0, 3}}] + 
   (5*c[{{0, 2, 2}, {6, 0, 2}}])/2 + 3*c[{{1, 0}, {3, 0}}]*
    c[{{1, 1, 1}, {1, 1, 3}}] + 6*c[{{0, 1, 1, 2}, {2, 1, 3, 2}}] - 
   8*c[{{0, 1, 1, 2}, {3, 1, 2, 2}}] - (14*Pi^3*c[{{1, 0}, {5, 0}}]*e[3])/
    tau[2]^3 - (4*Pi^2*c[{{2, 0}, {6, 0}}]*e[2])/tau[2]^2, 
 c[{{0, 1, 1, 2}, {2, 1, 2, 3}}] -> (3*c[{{2, 0}, {4, 0}}]^2)/32 - 
   c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {5, 0}}] + (83*c[{{4, 0}, {8, 0}}])/96 + 
   (117*c[{{0, 1, 3}, {4, 4, 0}}])/80 - c[{{0, 2, 2}, {5, 0, 3}}]/120 + 
   c[{{0, 2, 2}, {6, 0, 2}}]/4 + (5*c[{{0, 1, 1, 2}, {3, 1, 2, 2}}])/4 + 
   (5*Pi^3*c[{{1, 0}, {5, 0}}]*e[3])/(4*tau[2]^3) - 
   (Pi^2*c[{{2, 0}, {6, 0}}]*e[2])/(2*tau[2]^2), 
 c[{{0, 1, 1, 2}, {2, 1, 4, 1}}] -> (-455*c[{{2, 0}, {4, 0}}]^2)/32 - 
   17*c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {5, 0}}] + (6409*c[{{4, 0}, {8, 0}}])/
    96 - (157*c[{{0, 1, 3}, {4, 4, 0}}])/16 + (41*c[{{0, 2, 2}, {5, 0, 3}}])/
    24 + (7*c[{{0, 2, 2}, {6, 0, 2}}])/4 + 2*c[{{1, 0}, {3, 0}}]*
    c[{{1, 1, 1}, {1, 1, 3}}] + 6*c[{{0, 1, 1, 2}, {2, 1, 3, 2}}] - 
   (33*c[{{0, 1, 1, 2}, {3, 1, 2, 2}}])/4 - 
   (57*Pi^3*c[{{1, 0}, {5, 0}}]*e[3])/(4*tau[2]^3) + 
   (Pi^2*c[{{1, 0}, {3, 0}}]^2*e[2])/tau[2]^2 - 
   (11*Pi^2*c[{{2, 0}, {6, 0}}]*e[2])/(2*tau[2]^2), 
 c[{{0, 1, 1, 2}, {2, 1, 5, 0}}] -> (39*c[{{2, 0}, {4, 0}}]^2)/4 + 
   c[{{1, 0}, {7, 0}}]*c[{{3, 0}, {1, 0}}] + 16*c[{{1, 0}, {3, 0}}]*
    c[{{3, 0}, {5, 0}}] - (737*c[{{4, 0}, {8, 0}}])/12 + 
   (61*c[{{0, 1, 3}, {4, 4, 0}}])/20 + (17*c[{{0, 2, 2}, {5, 0, 3}}])/30 - 
   (7*c[{{0, 2, 2}, {6, 0, 2}}])/4 - 
   (3*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 1}, {1, 1, 3}}])/2 - 
   3*c[{{0, 1, 1, 2}, {2, 1, 3, 2}}] + 4*c[{{0, 1, 1, 2}, {3, 1, 2, 2}}] + 
   (8*Pi^3*c[{{1, 0}, {5, 0}}]*e[3])/tau[2]^3 - 
   (3*Pi^2*c[{{1, 0}, {3, 0}}]^2*e[2])/(2*tau[2]^2) + 
   (8*Pi^2*c[{{2, 0}, {6, 0}}]*e[2])/tau[2]^2, 
 c[{{0, 1, 1, 2}, {2, 2, 2, 2}}] -> (-7*c[{{2, 0}, {4, 0}}]^2)/4 + 
   (53*c[{{4, 0}, {8, 0}}])/12 - (5*c[{{0, 1, 3}, {4, 4, 0}}])/2 + 
   c[{{0, 2, 2}, {5, 0, 3}}]/3 - 2*c[{{0, 1, 1, 2}, {3, 1, 2, 2}}] - 
   (2*Pi^3*c[{{1, 0}, {5, 0}}]*e[3])/tau[2]^3, 
 c[{{0, 1, 1, 2}, {2, 2, 3, 1}}] -> c[{{0, 1, 1, 2}, {3, 1, 2, 2}}], 
 c[{{0, 1, 1, 2}, {2, 2, 4, 0}}] -> (125*c[{{2, 0}, {4, 0}}]^2)/8 + 
   16*c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {5, 0}}] - (1603*c[{{4, 0}, {8, 0}}])/
    24 + (237*c[{{0, 1, 3}, {4, 4, 0}}])/20 - (61*c[{{0, 2, 2}, {5, 0, 3}}])/
    30 - (3*c[{{0, 2, 2}, {6, 0, 2}}])/2 - 2*c[{{1, 0}, {3, 0}}]*
    c[{{1, 1, 1}, {1, 1, 3}}] - 6*c[{{0, 1, 1, 2}, {2, 1, 3, 2}}] + 
   7*c[{{0, 1, 1, 2}, {3, 1, 2, 2}}] + (13*Pi^3*c[{{1, 0}, {5, 0}}]*e[3])/
    tau[2]^3 - (Pi^2*c[{{1, 0}, {3, 0}}]^2*e[2])/tau[2]^2 + 
   (5*Pi^2*c[{{2, 0}, {6, 0}}]*e[2])/tau[2]^2, 
 c[{{0, 1, 1, 2}, {2, 3, 3, 0}}] -> (7*c[{{2, 0}, {4, 0}}]^2)/2 - 
   (53*c[{{4, 0}, {8, 0}}])/6 + (31*c[{{0, 1, 3}, {4, 4, 0}}])/5 - 
   (16*c[{{0, 2, 2}, {5, 0, 3}}])/15 - 2*c[{{0, 1, 1, 2}, {2, 1, 3, 2}}] + 
   (4*Pi^3*c[{{1, 0}, {5, 0}}]*e[3])/tau[2]^3 + 
   (Pi^2*c[{{1, 0}, {3, 0}}]^2*e[2])/tau[2]^2, 
 c[{{0, 1, 1, 2}, {3, 0, 1, 4}}] -> (533*c[{{2, 0}, {4, 0}}]^2)/32 + 
   11*c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {5, 0}}] - (5963*c[{{4, 0}, {8, 0}}])/
    96 + (1147*c[{{0, 1, 3}, {4, 4, 0}}])/80 - 
   (671*c[{{0, 2, 2}, {5, 0, 3}}])/120 - (11*c[{{0, 2, 2}, {6, 0, 2}}])/4 - 
   (7*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 1}, {1, 1, 3}}])/2 - 
   6*c[{{0, 1, 1, 2}, {2, 1, 3, 2}}] + (31*c[{{0, 1, 1, 2}, {3, 1, 2, 2}}])/
    4 + (55*Pi^3*c[{{1, 0}, {5, 0}}]*e[3])/(4*tau[2]^3) + 
   (11*Pi^2*c[{{2, 0}, {6, 0}}]*e[2])/(2*tau[2]^2), 
 c[{{0, 1, 1, 2}, {3, 0, 2, 3}}] -> (591*c[{{2, 0}, {4, 0}}]^2)/32 + 
   13*c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {5, 0}}] - (2187*c[{{4, 0}, {8, 0}}])/
    32 + (1137*c[{{0, 1, 3}, {4, 4, 0}}])/80 - 
   (287*c[{{0, 2, 2}, {5, 0, 3}}])/40 - (13*c[{{0, 2, 2}, {6, 0, 2}}])/4 - 
   4*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 1}, {1, 1, 3}}] - 
   6*c[{{0, 1, 1, 2}, {2, 1, 3, 2}}] + (21*c[{{0, 1, 1, 2}, {3, 1, 2, 2}}])/
    4 + (49*Pi^3*c[{{1, 0}, {5, 0}}]*e[3])/(4*tau[2]^3) + 
   (15*Pi^2*c[{{2, 0}, {6, 0}}]*e[2])/(2*tau[2]^2), 
 c[{{0, 1, 1, 2}, {3, 0, 3, 2}}] -> (347*c[{{2, 0}, {4, 0}}]^2)/32 + 
   8*c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {5, 0}}] - (3829*c[{{4, 0}, {8, 0}}])/
    96 + (497*c[{{0, 1, 3}, {4, 4, 0}}])/80 - (421*c[{{0, 2, 2}, {5, 0, 3}}])/
    120 - 2*c[{{0, 2, 2}, {6, 0, 2}}] - 2*c[{{1, 0}, {3, 0}}]*
    c[{{1, 1, 1}, {1, 1, 3}}] - 4*c[{{0, 1, 1, 2}, {2, 1, 3, 2}}] + 
   (9*c[{{0, 1, 1, 2}, {3, 1, 2, 2}}])/4 + (25*Pi^3*c[{{1, 0}, {5, 0}}]*e[3])/
    (4*tau[2]^3) - (Pi^2*c[{{1, 0}, {3, 0}}]^2*e[2])/(2*tau[2]^2) + 
   (9*Pi^2*c[{{2, 0}, {6, 0}}]*e[2])/(2*tau[2]^2), 
 c[{{0, 1, 1, 2}, {3, 0, 4, 1}}] -> (461*c[{{2, 0}, {4, 0}}]^2)/32 + 
   c[{{1, 0}, {7, 0}}]*c[{{3, 0}, {1, 0}}] + 10*c[{{1, 0}, {3, 0}}]*
    c[{{3, 0}, {5, 0}}] - (4739*c[{{4, 0}, {8, 0}}])/96 + 
   (223*c[{{0, 1, 3}, {4, 4, 0}}])/16 - (115*c[{{0, 2, 2}, {5, 0, 3}}])/24 - 
   (5*c[{{0, 2, 2}, {6, 0, 2}}])/4 - 2*c[{{1, 0}, {3, 0}}]*
    c[{{1, 1, 1}, {1, 1, 3}}] - 6*c[{{0, 1, 1, 2}, {2, 1, 3, 2}}] + 
   (31*c[{{0, 1, 1, 2}, {3, 1, 2, 2}}])/4 + 
   (55*Pi^3*c[{{1, 0}, {5, 0}}]*e[3])/(4*tau[2]^3) + 
   (5*Pi^2*c[{{2, 0}, {6, 0}}]*e[2])/(2*tau[2]^2), 
 c[{{0, 1, 1, 2}, {3, 1, 1, 3}}] -> (-297*c[{{2, 0}, {4, 0}}]^2)/16 - 
   12*c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {5, 0}}] + (3239*c[{{4, 0}, {8, 0}}])/
    48 - (627*c[{{0, 1, 3}, {4, 4, 0}}])/40 + (431*c[{{0, 2, 2}, {5, 0, 3}}])/
    60 + 3*c[{{0, 2, 2}, {6, 0, 2}}] + 4*c[{{1, 0}, {3, 0}}]*
    c[{{1, 1, 1}, {1, 1, 3}}] + 6*c[{{0, 1, 1, 2}, {2, 1, 3, 2}}] - 
   (15*c[{{0, 1, 1, 2}, {3, 1, 2, 2}}])/2 - 
   (27*Pi^3*c[{{1, 0}, {5, 0}}]*e[3])/(2*tau[2]^3) - 
   (7*Pi^2*c[{{2, 0}, {6, 0}}]*e[2])/tau[2]^2, 
 c[{{0, 1, 1, 2}, {3, 1, 3, 1}}] -> (-347*c[{{2, 0}, {4, 0}}]^2)/32 - 
   8*c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {5, 0}}] + (3829*c[{{4, 0}, {8, 0}}])/
    96 - (497*c[{{0, 1, 3}, {4, 4, 0}}])/80 + (421*c[{{0, 2, 2}, {5, 0, 3}}])/
    120 + 2*c[{{0, 2, 2}, {6, 0, 2}}] + 2*c[{{1, 0}, {3, 0}}]*
    c[{{1, 1, 1}, {1, 1, 3}}] + 3*c[{{0, 1, 1, 2}, {2, 1, 3, 2}}] - 
   (13*c[{{0, 1, 1, 2}, {3, 1, 2, 2}}])/4 - 
   (25*Pi^3*c[{{1, 0}, {5, 0}}]*e[3])/(4*tau[2]^3) + 
   (Pi^2*c[{{1, 0}, {3, 0}}]^2*e[2])/(2*tau[2]^2) - 
   (9*Pi^2*c[{{2, 0}, {6, 0}}]*e[2])/(2*tau[2]^2), 
 c[{{0, 1, 1, 2}, {3, 1, 4, 0}}] -> (341*c[{{2, 0}, {4, 0}}]^2)/32 - 
   c[{{1, 0}, {7, 0}}]*c[{{3, 0}, {1, 0}}] + 15*c[{{1, 0}, {3, 0}}]*
    c[{{3, 0}, {5, 0}}] - (1833*c[{{4, 0}, {8, 0}}])/32 + 
   (167*c[{{0, 1, 3}, {4, 4, 0}}])/80 - (17*c[{{0, 2, 2}, {5, 0, 3}}])/40 - 
   (5*c[{{0, 2, 2}, {6, 0, 2}}])/2 - 2*c[{{1, 0}, {3, 0}}]*
    c[{{1, 1, 1}, {1, 1, 3}}] - 3*c[{{0, 1, 1, 2}, {2, 1, 3, 2}}] + 
   (15*c[{{0, 1, 1, 2}, {3, 1, 2, 2}}])/4 + 
   (27*Pi^3*c[{{1, 0}, {5, 0}}]*e[3])/(4*tau[2]^3) - 
   (3*Pi^2*c[{{1, 0}, {3, 0}}]^2*e[2])/(2*tau[2]^2) + 
   (15*Pi^2*c[{{2, 0}, {6, 0}}]*e[2])/(2*tau[2]^2), 
 c[{{0, 1, 1, 2}, {3, 2, 2, 1}}] -> (7*c[{{2, 0}, {4, 0}}]^2)/4 - 
   (53*c[{{4, 0}, {8, 0}}])/12 + (5*c[{{0, 1, 3}, {4, 4, 0}}])/2 - 
   c[{{0, 2, 2}, {5, 0, 3}}]/3 + (2*Pi^3*c[{{1, 0}, {5, 0}}]*e[3])/tau[2]^3, 
 c[{{0, 1, 1, 2}, {3, 2, 3, 0}}] -> (291*c[{{2, 0}, {4, 0}}]^2)/32 + 
   8*c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {5, 0}}] - (1135*c[{{4, 0}, {8, 0}}])/
    32 + (297*c[{{0, 1, 3}, {4, 4, 0}}])/80 - (127*c[{{0, 2, 2}, {5, 0, 3}}])/
    40 - 2*c[{{0, 2, 2}, {6, 0, 2}}] - 2*c[{{1, 0}, {3, 0}}]*
    c[{{1, 1, 1}, {1, 1, 3}}] - 3*c[{{0, 1, 1, 2}, {2, 1, 3, 2}}] + 
   (9*c[{{0, 1, 1, 2}, {3, 1, 2, 2}}])/4 + (17*Pi^3*c[{{1, 0}, {5, 0}}]*e[3])/
    (4*tau[2]^3) - (Pi^2*c[{{1, 0}, {3, 0}}]^2*e[2])/(2*tau[2]^2) + 
   (9*Pi^2*c[{{2, 0}, {6, 0}}]*e[2])/(2*tau[2]^2), 
 c[{{0, 1, 1, 2}, {4, 0, 1, 3}}] -> (555*c[{{2, 0}, {4, 0}}]^2)/32 + 
   11*c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {5, 0}}] - (5861*c[{{4, 0}, {8, 0}}])/
    96 + (233*c[{{0, 1, 3}, {4, 4, 0}}])/16 - (157*c[{{0, 2, 2}, {5, 0, 3}}])/
    24 - (11*c[{{0, 2, 2}, {6, 0, 2}}])/4 - 
   (7*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 1}, {1, 1, 3}}])/2 - 
   5*c[{{0, 1, 1, 2}, {2, 1, 3, 2}}] + (25*c[{{0, 1, 1, 2}, {3, 1, 2, 2}}])/
    4 + (41*Pi^3*c[{{1, 0}, {5, 0}}]*e[3])/(4*tau[2]^3) + 
   (11*Pi^2*c[{{2, 0}, {6, 0}}]*e[2])/(2*tau[2]^2), 
 c[{{0, 1, 1, 2}, {4, 0, 2, 2}}] -> (277*c[{{2, 0}, {4, 0}}]^2)/16 + 
   6*c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {5, 0}}] - (2459*c[{{4, 0}, {8, 0}}])/
    48 + (623*c[{{0, 1, 3}, {4, 4, 0}}])/40 - (539*c[{{0, 2, 2}, {5, 0, 3}}])/
    60 - 4*c[{{0, 2, 2}, {6, 0, 2}}] - 4*c[{{1, 0}, {3, 0}}]*
    c[{{1, 1, 1}, {1, 1, 3}}] - 4*c[{{0, 1, 1, 2}, {2, 1, 3, 2}}] + 
   (7*c[{{0, 1, 1, 2}, {3, 1, 2, 2}}])/2 + (15*Pi^3*c[{{1, 0}, {5, 0}}]*e[3])/
    (2*tau[2]^3) + (Pi^2*c[{{1, 0}, {3, 0}}]^2*e[2])/tau[2]^2 + 
   (4*Pi^2*c[{{2, 0}, {6, 0}}]*e[2])/tau[2]^2, 
 c[{{0, 1, 1, 2}, {4, 0, 3, 1}}] -> (211*c[{{2, 0}, {4, 0}}]^2)/32 - 
   c[{{1, 0}, {7, 0}}]*c[{{3, 0}, {1, 0}}] + 4*c[{{1, 0}, {3, 0}}]*
    c[{{3, 0}, {5, 0}}] - (2557*c[{{4, 0}, {8, 0}}])/96 + 
   (269*c[{{0, 1, 3}, {4, 4, 0}}])/80 - (217*c[{{0, 2, 2}, {5, 0, 3}}])/120 - 
   (9*c[{{0, 2, 2}, {6, 0, 2}}])/4 - 
   (3*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 1}, {1, 1, 3}}])/2 - 
   c[{{0, 1, 1, 2}, {2, 1, 3, 2}}] + c[{{0, 1, 1, 2}, {3, 1, 2, 2}}]/4 + 
   (5*Pi^3*c[{{1, 0}, {5, 0}}]*e[3])/(4*tau[2]^3) + 
   (9*Pi^2*c[{{2, 0}, {6, 0}}]*e[2])/(2*tau[2]^2), 
 c[{{0, 1, 1, 2}, {4, 1, 1, 2}}] -> (-129*c[{{2, 0}, {4, 0}}]^2)/8 - 
   10*c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {5, 0}}] + (437*c[{{4, 0}, {8, 0}}])/8 - 
   (269*c[{{0, 1, 3}, {4, 4, 0}}])/20 + (59*c[{{0, 2, 2}, {5, 0, 3}}])/10 + 
   (5*c[{{0, 2, 2}, {6, 0, 2}}])/2 + 3*c[{{1, 0}, {3, 0}}]*
    c[{{1, 1, 1}, {1, 1, 3}}] + 4*c[{{0, 1, 1, 2}, {2, 1, 3, 2}}] - 
   5*c[{{0, 1, 1, 2}, {3, 1, 2, 2}}] - (7*Pi^3*c[{{1, 0}, {5, 0}}]*e[3])/
    tau[2]^3 - (4*Pi^2*c[{{2, 0}, {6, 0}}]*e[2])/tau[2]^2, 
 c[{{0, 1, 1, 2}, {4, 1, 2, 1}}] -> (-19*c[{{2, 0}, {4, 0}}]^2)/16 + 
   4*c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {5, 0}}] - (163*c[{{4, 0}, {8, 0}}])/48 - 
   (17*c[{{0, 1, 3}, {4, 4, 0}}])/8 + (37*c[{{0, 2, 2}, {5, 0, 3}}])/12 + 
   (3*c[{{0, 2, 2}, {6, 0, 2}}])/2 + c[{{1, 0}, {3, 0}}]*
    c[{{1, 1, 1}, {1, 1, 3}}] + c[{{0, 1, 1, 2}, {3, 1, 2, 2}}]/2 - 
   (Pi^3*c[{{1, 0}, {5, 0}}]*e[3])/(2*tau[2]^3) - 
   (Pi^2*c[{{1, 0}, {3, 0}}]^2*e[2])/tau[2]^2, 
 c[{{0, 1, 1, 2}, {4, 1, 3, 0}}] -> (87*c[{{2, 0}, {4, 0}}]^2)/16 + 
   c[{{1, 0}, {7, 0}}]*c[{{3, 0}, {1, 0}}] - (473*c[{{4, 0}, {8, 0}}])/48 + 
   (199*c[{{0, 1, 3}, {4, 4, 0}}])/40 - (287*c[{{0, 2, 2}, {5, 0, 3}}])/60 - 
   (5*c[{{0, 2, 2}, {6, 0, 2}}])/4 - 
   (3*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 1}, {1, 1, 3}}])/2 - 
   2*c[{{0, 1, 1, 2}, {2, 1, 3, 2}}] + (5*c[{{0, 1, 1, 2}, {3, 1, 2, 2}}])/
    2 + (11*Pi^3*c[{{1, 0}, {5, 0}}]*e[3])/(2*tau[2]^3) + 
   (Pi^2*c[{{1, 0}, {3, 0}}]^2*e[2])/(2*tau[2]^2), 
 c[{{0, 1, 1, 2}, {4, 2, 2, 0}}] -> (5*c[{{2, 0}, {4, 0}}]^2)/8 - 
   8*c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {5, 0}}] + (269*c[{{4, 0}, {8, 0}}])/24 + 
   (7*c[{{0, 1, 3}, {4, 4, 0}}])/4 - (35*c[{{0, 2, 2}, {5, 0, 3}}])/6 - 
   3*c[{{0, 2, 2}, {6, 0, 2}}] - 2*c[{{1, 0}, {3, 0}}]*
    c[{{1, 1, 1}, {1, 1, 3}}] - c[{{0, 1, 1, 2}, {3, 1, 2, 2}}] - 
   (Pi^3*c[{{1, 0}, {5, 0}}]*e[3])/tau[2]^3 + 
   (2*Pi^2*c[{{1, 0}, {3, 0}}]^2*e[2])/tau[2]^2, 
 c[{{0, 1, 1, 2}, {5, 0, 1, 2}}] -> (153*c[{{2, 0}, {4, 0}}]^2)/16 + 
   3*c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {5, 0}}] - (581*c[{{4, 0}, {8, 0}}])/16 + 
   (261*c[{{0, 1, 3}, {4, 4, 0}}])/40 - (51*c[{{0, 2, 2}, {5, 0, 3}}])/20 - 
   (17*c[{{0, 2, 2}, {6, 0, 2}}])/4 - 2*c[{{1, 0}, {3, 0}}]*
    c[{{1, 1, 1}, {1, 1, 3}}] - 2*c[{{0, 1, 1, 2}, {2, 1, 3, 2}}] + 
   (5*c[{{0, 1, 1, 2}, {3, 1, 2, 2}}])/2 + (3*Pi^3*c[{{1, 0}, {5, 0}}]*e[3])/
    tau[2]^3 + (Pi^2*c[{{1, 0}, {3, 0}}]^2*e[2])/(2*tau[2]^2) + 
   (7*Pi^2*c[{{2, 0}, {6, 0}}]*e[2])/tau[2]^2 - 
   (Pi^3*c[{{1, 0}, {5, 0}}]*zeta[3])/(2*tau[2]^3), 
 c[{{0, 1, 1, 2}, {5, 0, 2, 1}}] -> (99*c[{{2, 0}, {4, 0}}]^2)/16 + 
   c[{{1, 0}, {7, 0}}]*c[{{3, 0}, {1, 0}}] + 3*c[{{1, 0}, {3, 0}}]*
    c[{{3, 0}, {5, 0}}] - (1781*c[{{4, 0}, {8, 0}}])/48 + 
   (21*c[{{0, 1, 3}, {4, 4, 0}}])/40 + (7*c[{{0, 2, 2}, {5, 0, 3}}])/60 - 
   (9*c[{{0, 2, 2}, {6, 0, 2}}])/2 - 
   (3*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 1}, {1, 1, 3}}])/2 - 
   c[{{0, 1, 1, 2}, {3, 1, 2, 2}}]/2 + (10*Pi^2*c[{{2, 0}, {6, 0}}]*e[2])/
    tau[2]^2 - (Pi^3*c[{{1, 0}, {5, 0}}]*zeta[3])/(2*tau[2]^3), 
 c[{{0, 1, 1, 2}, {5, 1, 1, 1}}] -> -3*c[{{2, 0}, {4, 0}}]^2 + 
   4*c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {5, 0}}] + 18*c[{{4, 0}, {8, 0}}] + 
   (2*c[{{0, 1, 3}, {4, 4, 0}}])/5 - (4*c[{{0, 2, 2}, {5, 0, 3}}])/5 + 
   6*c[{{0, 2, 2}, {6, 0, 2}}] + c[{{1, 0}, {3, 0}}]*
    c[{{1, 1, 1}, {1, 1, 3}}] + (Pi^3*c[{{1, 0}, {5, 0}}]*e[3])/tau[2]^3 - 
   (Pi^2*c[{{1, 0}, {3, 0}}]^2*e[2])/tau[2]^2 - 
   (10*Pi^2*c[{{2, 0}, {6, 0}}]*e[2])/tau[2]^2 + 
   (Pi^3*c[{{1, 0}, {5, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 1, 2}, {5, 1, 2, 0}}] -> -2*c[{{2, 0}, {4, 0}}]^2 - 
   c[{{1, 0}, {7, 0}}]*c[{{3, 0}, {1, 0}}] - 11*c[{{1, 0}, {3, 0}}]*
    c[{{3, 0}, {5, 0}}] + (45*c[{{4, 0}, {8, 0}}])/2 + 
   (6*c[{{0, 1, 3}, {4, 4, 0}}])/5 - (12*c[{{0, 2, 2}, {5, 0, 3}}])/5 - 
   3*c[{{0, 2, 2}, {6, 0, 2}}] - 
   (c[{{1, 0}, {3, 0}}]*c[{{1, 1, 1}, {1, 1, 3}}])/2 - 
   (Pi^3*c[{{1, 0}, {5, 0}}]*e[3])/(2*tau[2]^3) + 
   (2*Pi^2*c[{{1, 0}, {3, 0}}]^2*e[2])/tau[2]^2 - 
   (Pi^3*c[{{1, 0}, {5, 0}}]*zeta[3])/(2*tau[2]^3), 
 c[{{0, 1, 1, 2}, {6, 0, 1, 1}}] -> (5*c[{{2, 0}, {4, 0}}]^2)/2 - 
   c[{{1, 0}, {7, 0}}]*c[{{3, 0}, {1, 0}}] + c[{{1, 0}, {3, 0}}]*
    c[{{3, 0}, {5, 0}}] - (39*c[{{4, 0}, {8, 0}}])/2 - 
   c[{{0, 1, 3}, {4, 4, 0}}]/5 + (2*c[{{0, 2, 2}, {5, 0, 3}}])/5 - 
   2*c[{{0, 2, 2}, {6, 0, 2}}] - 
   (c[{{1, 0}, {3, 0}}]*c[{{1, 1, 1}, {1, 1, 3}}])/2 + 
   (Pi^3*c[{{1, 0}, {5, 0}}]*e[3])/(2*tau[2]^3) + 
   (6*Pi^2*c[{{2, 0}, {6, 0}}]*e[2])/tau[2]^2 - 
   (Pi^3*c[{{1, 0}, {5, 0}}]*zeta[3])/(2*tau[2]^3), 
 c[{{0, 1, 1, 2}, {6, 1, 1, 0}}] -> -2*c[{{2, 0}, {4, 0}}]^2 + 
   2*c[{{1, 0}, {7, 0}}]*c[{{3, 0}, {1, 0}}] - 6*c[{{1, 0}, {3, 0}}]*
    c[{{3, 0}, {5, 0}}] + 21*c[{{4, 0}, {8, 0}}] - 
   2*c[{{0, 2, 2}, {6, 0, 2}}] - (2*Pi^3*c[{{1, 0}, {5, 0}}]*e[3])/tau[2]^3 + 
   (Pi^2*c[{{1, 0}, {3, 0}}]^2*e[2])/tau[2]^2 - 
   (2*Pi^2*c[{{2, 0}, {6, 0}}]*e[2])/tau[2]^2, 
 c[{{1, 1, 1, 1}, {0, 1, 1, 6}}] -> (-185*c[{{2, 0}, {4, 0}}]^2)/32 - 
   4*c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {5, 0}}] + (2615*c[{{4, 0}, {8, 0}}])/
    96 - (63*c[{{0, 1, 3}, {4, 4, 0}}])/16 + (19*c[{{0, 2, 2}, {5, 0, 3}}])/
    24 + 2*c[{{0, 2, 2}, {6, 0, 2}}] + c[{{1, 0}, {3, 0}}]*
    c[{{1, 1, 1}, {1, 1, 3}}] + 2*c[{{0, 1, 1, 2}, {2, 1, 3, 2}}] - 
   (11*c[{{0, 1, 1, 2}, {3, 1, 2, 2}}])/4 - 
   (19*Pi^3*c[{{1, 0}, {5, 0}}]*e[3])/(4*tau[2]^3) - 
   (5*Pi^2*c[{{2, 0}, {6, 0}}]*e[2])/tau[2]^2, 
 c[{{1, 1, 1, 1}, {0, 1, 2, 5}}] -> (-1093*c[{{2, 0}, {4, 0}}]^2)/64 - 
   12*c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {5, 0}}] + (13931*c[{{4, 0}, {8, 0}}])/
    192 - (2063*c[{{0, 1, 3}, {4, 4, 0}}])/160 + 
   (899*c[{{0, 2, 2}, {5, 0, 3}}])/240 + (9*c[{{0, 2, 2}, {6, 0, 2}}])/2 + 
   3*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 1}, {1, 1, 3}}] + 
   6*c[{{0, 1, 1, 2}, {2, 1, 3, 2}}] - (63*c[{{0, 1, 1, 2}, {3, 1, 2, 2}}])/
    8 - (111*Pi^3*c[{{1, 0}, {5, 0}}]*e[3])/(8*tau[2]^3) - 
   (10*Pi^2*c[{{2, 0}, {6, 0}}]*e[2])/tau[2]^2, 
 c[{{1, 1, 1, 1}, {0, 1, 3, 4}}] -> -21*c[{{2, 0}, {4, 0}}]^2 - 
   14*c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {5, 0}}] + 76*c[{{4, 0}, {8, 0}}] - 
   (163*c[{{0, 1, 3}, {4, 4, 0}}])/10 + (33*c[{{0, 2, 2}, {5, 0, 3}}])/5 + 
   (7*c[{{0, 2, 2}, {6, 0, 2}}])/2 + 
   (7*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 1}, {1, 1, 3}}])/2 + 
   7*c[{{0, 1, 1, 2}, {2, 1, 3, 2}}] - 8*c[{{0, 1, 1, 2}, {3, 1, 2, 2}}] - 
   (15*Pi^3*c[{{1, 0}, {5, 0}}]*e[3])/tau[2]^3 - 
   (7*Pi^2*c[{{2, 0}, {6, 0}}]*e[2])/tau[2]^2, 
 c[{{1, 1, 1, 1}, {0, 2, 2, 4}}] -> (-255*c[{{2, 0}, {4, 0}}]^2)/8 - 
   24*c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {5, 0}}] + (979*c[{{4, 0}, {8, 0}}])/8 - 
   (509*c[{{0, 1, 3}, {4, 4, 0}}])/20 + (99*c[{{0, 2, 2}, {5, 0, 3}}])/10 + 
   6*c[{{0, 2, 2}, {6, 0, 2}}] + 6*c[{{1, 0}, {3, 0}}]*
    c[{{1, 1, 1}, {1, 1, 3}}] + 12*c[{{0, 1, 1, 2}, {2, 1, 3, 2}}] - 
   13*c[{{0, 1, 1, 2}, {3, 1, 2, 2}}] - (25*Pi^3*c[{{1, 0}, {5, 0}}]*e[3])/
    tau[2]^3 - (10*Pi^2*c[{{2, 0}, {6, 0}}]*e[2])/tau[2]^2, 
 c[{{1, 1, 1, 1}, {0, 2, 3, 3}}] -> (-347*c[{{2, 0}, {4, 0}}]^2)/16 - 
   16*c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {5, 0}}] + (3829*c[{{4, 0}, {8, 0}}])/
    48 - (109*c[{{0, 1, 3}, {4, 4, 0}}])/8 + (89*c[{{0, 2, 2}, {5, 0, 3}}])/
    12 + 4*c[{{0, 2, 2}, {6, 0, 2}}] + 4*c[{{1, 0}, {3, 0}}]*
    c[{{1, 1, 1}, {1, 1, 3}}] + 8*c[{{0, 1, 1, 2}, {2, 1, 3, 2}}] - 
   (9*c[{{0, 1, 1, 2}, {3, 1, 2, 2}}])/2 - (25*Pi^3*c[{{1, 0}, {5, 0}}]*e[3])/
    (2*tau[2]^3) - (9*Pi^2*c[{{2, 0}, {6, 0}}]*e[2])/tau[2]^2, 
 c[{{1, 1, 1, 1}, {1, 1, 1, 5}}] -> (555*c[{{2, 0}, {4, 0}}]^2)/32 + 
   12*c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {5, 0}}] - (2615*c[{{4, 0}, {8, 0}}])/
    32 + (189*c[{{0, 1, 3}, {4, 4, 0}}])/16 - (19*c[{{0, 2, 2}, {5, 0, 3}}])/
    8 - 6*c[{{0, 2, 2}, {6, 0, 2}}] - 3*c[{{1, 0}, {3, 0}}]*
    c[{{1, 1, 1}, {1, 1, 3}}] - 6*c[{{0, 1, 1, 2}, {2, 1, 3, 2}}] + 
   (33*c[{{0, 1, 1, 2}, {3, 1, 2, 2}}])/4 + 
   (57*Pi^3*c[{{1, 0}, {5, 0}}]*e[3])/(4*tau[2]^3) + 
   (15*Pi^2*c[{{2, 0}, {6, 0}}]*e[2])/tau[2]^2, 
 c[{{1, 1, 1, 1}, {1, 1, 2, 4}}] -> (269*c[{{2, 0}, {4, 0}}]^2)/16 + 
   12*c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {5, 0}}] - (3043*c[{{4, 0}, {8, 0}}])/
    48 + (559*c[{{0, 1, 3}, {4, 4, 0}}])/40 - (307*c[{{0, 2, 2}, {5, 0, 3}}])/
    60 - 3*c[{{0, 2, 2}, {6, 0, 2}}] - 3*c[{{1, 0}, {3, 0}}]*
    c[{{1, 1, 1}, {1, 1, 3}}] - 6*c[{{0, 1, 1, 2}, {2, 1, 3, 2}}] + 
   (15*c[{{0, 1, 1, 2}, {3, 1, 2, 2}}])/2 + 
   (27*Pi^3*c[{{1, 0}, {5, 0}}]*e[3])/(2*tau[2]^3) + 
   (5*Pi^2*c[{{2, 0}, {6, 0}}]*e[2])/tau[2]^2, 
 c[{{1, 1, 1, 1}, {1, 1, 3, 3}}] -> (403*c[{{2, 0}, {4, 0}}]^2)/16 + 
   16*c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {5, 0}}] - (4253*c[{{4, 0}, {8, 0}}])/
    48 + (149*c[{{0, 1, 3}, {4, 4, 0}}])/8 - (97*c[{{0, 2, 2}, {5, 0, 3}}])/
    12 - 4*c[{{0, 2, 2}, {6, 0, 2}}] - 4*c[{{1, 0}, {3, 0}}]*
    c[{{1, 1, 1}, {1, 1, 3}}] - 8*c[{{0, 1, 1, 2}, {2, 1, 3, 2}}] + 
   (17*c[{{0, 1, 1, 2}, {3, 1, 2, 2}}])/2 + 
   (33*Pi^3*c[{{1, 0}, {5, 0}}]*e[3])/(2*tau[2]^3) + 
   (9*Pi^2*c[{{2, 0}, {6, 0}}]*e[2])/tau[2]^2, 
 c[{{1, 1, 1, 1}, {1, 2, 2, 3}}] -> (-7*c[{{2, 0}, {4, 0}}]^2)/4 + 
   (53*c[{{4, 0}, {8, 0}}])/12 - (5*c[{{0, 1, 3}, {4, 4, 0}}])/2 + 
   c[{{0, 2, 2}, {5, 0, 3}}]/3 - 2*c[{{0, 1, 1, 2}, {3, 1, 2, 2}}] - 
   (2*Pi^3*c[{{1, 0}, {5, 0}}]*e[3])/tau[2]^3, 
 c[{{1, 1, 1, 1}, {2, 2, 2, 2}}] -> (21*c[{{2, 0}, {4, 0}}]^2)/4 - 
   (53*c[{{4, 0}, {8, 0}}])/4 + (15*c[{{0, 1, 3}, {4, 4, 0}}])/2 - 
   c[{{0, 2, 2}, {5, 0, 3}}] + 6*c[{{0, 1, 1, 2}, {3, 1, 2, 2}}] + 
   (6*Pi^3*c[{{1, 0}, {5, 0}}]*e[3])/tau[2]^3, 
 c[{{0, 1, 1, 1, 1}, {1, 1, 1, 1, 4}}] -> (-39*c[{{2, 0}, {4, 0}}]^2)/4 - 
   6*c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {5, 0}}] + 63*c[{{4, 0}, {8, 0}}] + 
   9*c[{{0, 2, 2}, {6, 0, 2}}] + 6*c[{{1, 0}, {3, 0}}]*
    c[{{1, 1, 1}, {1, 1, 3}}] - (Pi^3*c[{{1, 0}, {5, 0}}]*e[3])/tau[2]^3 + 
   (3*Pi^2*c[{{1, 0}, {3, 0}}]^2*e[2])/(2*tau[2]^2) - 
   (45*Pi^2*c[{{2, 0}, {6, 0}}]*e[2])/(2*tau[2]^2) - 
   (Pi^3*c[{{1, 0}, {5, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 1, 1, 1}, {1, 1, 1, 2, 3}}] -> (-1357*c[{{2, 0}, {4, 0}}]^2)/16 - 
   62*c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {5, 0}}] + (15851*c[{{4, 0}, {8, 0}}])/
    48 - (3079*c[{{0, 1, 3}, {4, 4, 0}}])/40 + 
   (1427*c[{{0, 2, 2}, {5, 0, 3}}])/60 + 13*c[{{0, 2, 2}, {6, 0, 2}}] + 
   13*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 1}, {1, 1, 3}}] + 
   32*c[{{0, 1, 1, 2}, {2, 1, 3, 2}}] - (95*c[{{0, 1, 1, 2}, {3, 1, 2, 2}}])/
    2 - (159*Pi^3*c[{{1, 0}, {5, 0}}]*e[3])/(2*tau[2]^3) - 
   (Pi^2*c[{{1, 0}, {3, 0}}]^2*e[2])/(2*tau[2]^2) - 
   (51*Pi^2*c[{{2, 0}, {6, 0}}]*e[2])/(2*tau[2]^2), 
 c[{{0, 1, 1, 1, 1}, {1, 1, 2, 2, 2}}] -> (21*c[{{2, 0}, {4, 0}}]^2)/16 - 
   (53*c[{{4, 0}, {8, 0}}])/16 + (15*c[{{0, 1, 3}, {4, 4, 0}}])/8 - 
   c[{{0, 2, 2}, {5, 0, 3}}]/4 + (3*c[{{0, 1, 1, 2}, {3, 1, 2, 2}}])/2 + 
   (3*Pi^3*c[{{1, 0}, {5, 0}}]*e[3])/(2*tau[2]^3), 
 c[{{0, 1, 1, 1, 1}, {2, 0, 1, 1, 4}}] -> (-413*c[{{2, 0}, {4, 0}}]^2)/16 - 
   20*c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {5, 0}}] + (4303*c[{{4, 0}, {8, 0}}])/
    48 - (1099*c[{{0, 1, 3}, {4, 4, 0}}])/40 + 
   (487*c[{{0, 2, 2}, {5, 0, 3}}])/60 + c[{{1, 0}, {3, 0}}]*
    c[{{1, 1, 1}, {1, 1, 3}}] + 12*c[{{0, 1, 1, 2}, {2, 1, 3, 2}}] - 
   (35*c[{{0, 1, 1, 2}, {3, 1, 2, 2}}])/2 - 
   (59*Pi^3*c[{{1, 0}, {5, 0}}]*e[3])/(2*tau[2]^3) - 
   (Pi^2*c[{{1, 0}, {3, 0}}]^2*e[2])/tau[2]^2 + 
   (2*Pi^2*c[{{2, 0}, {6, 0}}]*e[2])/tau[2]^2, 
 c[{{0, 1, 1, 1, 1}, {2, 0, 1, 2, 3}}] -> (-3*c[{{2, 0}, {4, 0}}]^2)/4 - 
   2*c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {5, 0}}] - c[{{4, 0}, {8, 0}}]/4 - 
   (21*c[{{0, 1, 3}, {4, 4, 0}}])/10 + c[{{0, 2, 2}, {5, 0, 3}}]/5 - 
   2*c[{{0, 2, 2}, {6, 0, 2}}] - 2*c[{{1, 0}, {3, 0}}]*
    c[{{1, 1, 1}, {1, 1, 3}}] + 2*c[{{0, 1, 1, 2}, {2, 1, 3, 2}}] - 
   2*c[{{0, 1, 1, 2}, {3, 1, 2, 2}}] - (9*Pi^3*c[{{1, 0}, {5, 0}}]*e[3])/
    (2*tau[2]^3) - (Pi^2*c[{{1, 0}, {3, 0}}]^2*e[2])/(2*tau[2]^2) + 
   (9*Pi^2*c[{{2, 0}, {6, 0}}]*e[2])/(2*tau[2]^2) - 
   (Pi^3*c[{{1, 0}, {5, 0}}]*zeta[3])/(2*tau[2]^3), 
 c[{{0, 1, 1, 1, 1}, {2, 0, 2, 2, 2}}] -> (21*c[{{2, 0}, {4, 0}}]^2)/16 - 
   (53*c[{{4, 0}, {8, 0}}])/16 + (15*c[{{0, 1, 3}, {4, 4, 0}}])/8 - 
   c[{{0, 2, 2}, {5, 0, 3}}]/4 + (3*c[{{0, 1, 1, 2}, {3, 1, 2, 2}}])/2 + 
   (3*Pi^3*c[{{1, 0}, {5, 0}}]*e[3])/(2*tau[2]^3), 
 c[{{0, 1, 1, 1, 1}, {2, 1, 1, 1, 3}}] -> (1395*c[{{2, 0}, {4, 0}}]^2)/16 + 
   66*c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {5, 0}}] - (5311*c[{{4, 0}, {8, 0}}])/
    16 + (3297*c[{{0, 1, 3}, {4, 4, 0}}])/40 - 
   (487*c[{{0, 2, 2}, {5, 0, 3}}])/20 - 9*c[{{0, 2, 2}, {6, 0, 2}}] - 
   9*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 1}, {1, 1, 3}}] - 
   36*c[{{0, 1, 1, 2}, {2, 1, 3, 2}}] + (105*c[{{0, 1, 1, 2}, {3, 1, 2, 2}}])/
    2 + (179*Pi^3*c[{{1, 0}, {5, 0}}]*e[3])/(2*tau[2]^3) + 
   (3*Pi^2*c[{{1, 0}, {3, 0}}]^2*e[2])/(2*tau[2]^2) + 
   (33*Pi^2*c[{{2, 0}, {6, 0}}]*e[2])/(2*tau[2]^2) + 
   (Pi^3*c[{{1, 0}, {5, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 1, 1, 1}, {2, 1, 1, 2, 2}}] -> (-7*c[{{2, 0}, {4, 0}}]^2)/8 + 
   (53*c[{{4, 0}, {8, 0}}])/24 - (5*c[{{0, 1, 3}, {4, 4, 0}}])/4 + 
   c[{{0, 2, 2}, {5, 0, 3}}]/6 - c[{{0, 1, 1, 2}, {3, 1, 2, 2}}] - 
   (Pi^3*c[{{1, 0}, {5, 0}}]*e[3])/tau[2]^3, 
 c[{{0, 1, 1, 1, 1}, {3, 0, 1, 1, 3}}] -> (-1357*c[{{2, 0}, {4, 0}}]^2)/16 - 
   62*c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {5, 0}}] + (15851*c[{{4, 0}, {8, 0}}])/
    48 - (3079*c[{{0, 1, 3}, {4, 4, 0}}])/40 + 
   (1427*c[{{0, 2, 2}, {5, 0, 3}}])/60 + 13*c[{{0, 2, 2}, {6, 0, 2}}] + 
   13*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 1}, {1, 1, 3}}] + 
   32*c[{{0, 1, 1, 2}, {2, 1, 3, 2}}] - (95*c[{{0, 1, 1, 2}, {3, 1, 2, 2}}])/
    2 - (159*Pi^3*c[{{1, 0}, {5, 0}}]*e[3])/(2*tau[2]^3) - 
   (Pi^2*c[{{1, 0}, {3, 0}}]^2*e[2])/(2*tau[2]^2) - 
   (51*Pi^2*c[{{2, 0}, {6, 0}}]*e[2])/(2*tau[2]^2), 
 c[{{0, 1, 1, 1, 1}, {3, 0, 1, 2, 2}}] -> (-2669*c[{{2, 0}, {4, 0}}]^2)/16 - 
   120*c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {5, 0}}] + (31567*c[{{4, 0}, {8, 0}}])/
    48 - (1183*c[{{0, 1, 3}, {4, 4, 0}}])/8 + (563*c[{{0, 2, 2}, {5, 0, 3}}])/
    12 + 30*c[{{0, 2, 2}, {6, 0, 2}}] + 30*c[{{1, 0}, {3, 0}}]*
    c[{{1, 1, 1}, {1, 1, 3}}] + 60*c[{{0, 1, 1, 2}, {2, 1, 3, 2}}] - 
   (179*c[{{0, 1, 1, 2}, {3, 1, 2, 2}}])/2 - 
   (297*Pi^3*c[{{1, 0}, {5, 0}}]*e[3])/(2*tau[2]^3) - 
   (60*Pi^2*c[{{2, 0}, {6, 0}}]*e[2])/tau[2]^2 + 
   (Pi^3*c[{{1, 0}, {5, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 1, 1, 1}, {3, 1, 1, 1, 2}}] -> (669*c[{{2, 0}, {4, 0}}]^2)/4 + 
   120*c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {5, 0}}] - (2635*c[{{4, 0}, {8, 0}}])/
    4 + (297*c[{{0, 1, 3}, {4, 4, 0}}])/2 - 47*c[{{0, 2, 2}, {5, 0, 3}}] - 
   30*c[{{0, 2, 2}, {6, 0, 2}}] - 30*c[{{1, 0}, {3, 0}}]*
    c[{{1, 1, 1}, {1, 1, 3}}] - 60*c[{{0, 1, 1, 2}, {2, 1, 3, 2}}] + 
   90*c[{{0, 1, 1, 2}, {3, 1, 2, 2}}] + (149*Pi^3*c[{{1, 0}, {5, 0}}]*e[3])/
    tau[2]^3 + (60*Pi^2*c[{{2, 0}, {6, 0}}]*e[2])/tau[2]^2 - 
   (Pi^3*c[{{1, 0}, {5, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 1, 1, 1}, {4, 0, 1, 1, 2}}] -> (-275*c[{{2, 0}, {4, 0}}]^2)/4 - 
   48*c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {5, 0}}] + (3643*c[{{4, 0}, {8, 0}}])/
    12 - (99*c[{{0, 1, 3}, {4, 4, 0}}])/2 + (47*c[{{0, 2, 2}, {5, 0, 3}}])/
    3 + 22*c[{{0, 2, 2}, {6, 0, 2}}] + 18*c[{{1, 0}, {3, 0}}]*
    c[{{1, 1, 1}, {1, 1, 3}}] + 20*c[{{0, 1, 1, 2}, {2, 1, 3, 2}}] - 
   30*c[{{0, 1, 1, 2}, {3, 1, 2, 2}}] - (51*Pi^3*c[{{1, 0}, {5, 0}}]*e[3])/
    tau[2]^3 + (2*Pi^2*c[{{1, 0}, {3, 0}}]^2*e[2])/tau[2]^2 - 
   (50*Pi^2*c[{{2, 0}, {6, 0}}]*e[2])/tau[2]^2 - 
   (Pi^3*c[{{1, 0}, {5, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 1, 1, 1}, {4, 1, 1, 1, 1}}] -> 39*c[{{2, 0}, {4, 0}}]^2 + 
   24*c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {5, 0}}] - 252*c[{{4, 0}, {8, 0}}] - 
   36*c[{{0, 2, 2}, {6, 0, 2}}] - 24*c[{{1, 0}, {3, 0}}]*
    c[{{1, 1, 1}, {1, 1, 3}}] + (4*Pi^3*c[{{1, 0}, {5, 0}}]*e[3])/tau[2]^3 - 
   (6*Pi^2*c[{{1, 0}, {3, 0}}]^2*e[2])/tau[2]^2 + 
   (90*Pi^2*c[{{2, 0}, {6, 0}}]*e[2])/tau[2]^2 + 
   (4*Pi^3*c[{{1, 0}, {5, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 1, 1, 1}, {5, 0, 1, 1, 1}}] -> (-39*c[{{2, 0}, {4, 0}}]^2)/4 - 
   6*c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {5, 0}}] + 63*c[{{4, 0}, {8, 0}}] + 
   9*c[{{0, 2, 2}, {6, 0, 2}}] + 6*c[{{1, 0}, {3, 0}}]*
    c[{{1, 1, 1}, {1, 1, 3}}] - (Pi^3*c[{{1, 0}, {5, 0}}]*e[3])/tau[2]^3 + 
   (3*Pi^2*c[{{1, 0}, {3, 0}}]^2*e[2])/(2*tau[2]^2) - 
   (45*Pi^2*c[{{2, 0}, {6, 0}}]*e[2])/(2*tau[2]^2) - 
   (Pi^3*c[{{1, 0}, {5, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 4}, {1, 1, 1}}] -> -c[{{1, 1, 3}, {1, 1, 1}}]/2, 
 c[{{0, 1, 4}, {1, 2, 0}}] -> -c[{{5, 0}, {3, 0}}] + 
   c[{{1, 1, 3}, {1, 1, 1}}]/2, c[{{0, 1, 4}, {2, 0, 1}}] -> 
  -3*c[{{5, 0}, {3, 0}}] + c[{{1, 1, 3}, {1, 1, 1}}]/2 + 
   (Pi^2*c[{{3, 0}, {1, 0}}]*e[2])/tau[2]^2, c[{{0, 1, 4}, {2, 1, 0}}] -> 
  3*c[{{5, 0}, {3, 0}}] - (Pi^2*c[{{3, 0}, {1, 0}}]*e[2])/tau[2]^2, 
 c[{{0, 2, 3}, {1, 0, 2}}] -> -c[{{5, 0}, {3, 0}}] + 
   c[{{1, 1, 3}, {1, 1, 1}}], c[{{0, 2, 3}, {1, 1, 1}}] -> 
  -c[{{1, 1, 3}, {1, 1, 1}}], c[{{0, 2, 3}, {1, 2, 0}}] -> 
  c[{{5, 0}, {3, 0}}] + c[{{1, 1, 3}, {1, 1, 1}}] - 
   (Pi^2*c[{{3, 0}, {1, 0}}]*e[2])/tau[2]^2, c[{{0, 2, 3}, {2, 0, 1}}] -> 
  -2*c[{{5, 0}, {3, 0}}] + c[{{1, 1, 3}, {1, 1, 1}}]/2 + 
   (Pi^2*c[{{3, 0}, {1, 0}}]*e[2])/tau[2]^2, c[{{0, 2, 3}, {2, 1, 0}}] -> 
  2*c[{{5, 0}, {3, 0}}] + c[{{1, 1, 3}, {1, 1, 1}}]/2 - 
   (Pi^2*c[{{3, 0}, {1, 0}}]*e[2])/tau[2]^2, c[{{1, 1, 3}, {0, 1, 2}}] -> 
  -c[{{1, 1, 3}, {1, 1, 1}}]/2, c[{{1, 1, 3}, {0, 2, 1}}] -> 
  2*c[{{5, 0}, {3, 0}}] - c[{{1, 1, 3}, {1, 1, 1}}]/2 - 
   (Pi^2*c[{{3, 0}, {1, 0}}]*e[2])/tau[2]^2, c[{{1, 1, 3}, {1, 2, 0}}] -> 
  -2*c[{{5, 0}, {3, 0}}] - c[{{1, 1, 3}, {1, 1, 1}}]/2 + 
   (Pi^2*c[{{3, 0}, {1, 0}}]*e[2])/tau[2]^2, c[{{1, 2, 2}, {0, 1, 2}}] -> 
  -c[{{5, 0}, {3, 0}}] + c[{{1, 1, 3}, {1, 1, 1}}]/2, 
 c[{{1, 2, 2}, {1, 0, 2}}] -> c[{{5, 0}, {3, 0}}] - 
   c[{{1, 1, 3}, {1, 1, 1}}]/2, c[{{1, 2, 2}, {1, 1, 1}}] -> 0, 
 c[{{1, 2, 2}, {2, 0, 1}}] -> 0, c[{{0, 1, 1, 3}, {1, 1, 1, 0}}] -> 
  2*c[{{5, 0}, {3, 0}}] - 2*c[{{1, 1, 3}, {1, 1, 1}}] - 
   (Pi^2*c[{{3, 0}, {1, 0}}]*e[2])/tau[2]^2, 
 c[{{0, 1, 2, 2}, {1, 1, 0, 1}}] -> 2*c[{{5, 0}, {3, 0}}] - 
   2*c[{{1, 1, 3}, {1, 1, 1}}] - (Pi^2*c[{{3, 0}, {1, 0}}]*e[2])/tau[2]^2, 
 c[{{1, 1, 1, 2}, {0, 1, 1, 1}}] -> 2*c[{{5, 0}, {3, 0}}] - 
   2*c[{{1, 1, 3}, {1, 1, 1}}] - (Pi^2*c[{{3, 0}, {1, 0}}]*e[2])/tau[2]^2, 
 c[{{1, 1, 1, 2}, {1, 1, 1, 0}}] -> -6*c[{{5, 0}, {3, 0}}] + 
   6*c[{{1, 1, 3}, {1, 1, 1}}] + (3*Pi^2*c[{{3, 0}, {1, 0}}]*e[2])/tau[2]^2, 
 c[{{0, 1, 4}, {1, 1, 3}}] -> -c[{{1, 1, 3}, {1, 1, 3}}]/2, 
 c[{{0, 1, 4}, {1, 2, 2}}] -> c[{{1, 1, 3}, {1, 1, 3}}]/2 - 
   (Pi^5*e[5])/tau[2]^5, c[{{0, 1, 4}, {1, 3, 1}}] -> 
  -(c[{{1, 0}, {3, 0}}]*c[{{4, 0}, {2, 0}}]) - c[{{1, 1, 3}, {1, 1, 3}}]/2 + 
   (2*Pi^5*e[5])/tau[2]^5, c[{{0, 1, 4}, {1, 4, 0}}] -> 
  c[{{1, 0}, {3, 0}}]*c[{{4, 0}, {2, 0}}] + c[{{1, 1, 3}, {1, 1, 3}}]/2 - 
   (3*Pi^5*e[5])/tau[2]^5, c[{{0, 1, 4}, {2, 0, 3}}] -> 
  a[{{0, 2, 3}, {3, 0, 2}}]/6 + c[{{1, 1, 3}, {1, 1, 3}}]/2 + 
   (Pi^5*e[2]*e[3])/(2*tau[2]^5) - (17*Pi^5*e[5])/(10*tau[2]^5) - 
   (Pi^5*zeta[5])/(60*tau[2]^5), c[{{0, 1, 4}, {2, 1, 2}}] -> 
  -a[{{0, 2, 3}, {3, 0, 2}}]/6 - (Pi^5*e[2]*e[3])/(2*tau[2]^5) + 
   (17*Pi^5*e[5])/(10*tau[2]^5) + (Pi^5*zeta[5])/(60*tau[2]^5), 
 c[{{0, 1, 4}, {2, 2, 1}}] -> a[{{0, 2, 3}, {3, 0, 2}}]/6 - 
   c[{{1, 1, 3}, {1, 1, 3}}]/2 + (Pi^5*e[2]*e[3])/(2*tau[2]^5) - 
   (7*Pi^5*e[5])/(10*tau[2]^5) - (Pi^5*zeta[5])/(60*tau[2]^5), 
 c[{{0, 1, 4}, {2, 3, 0}}] -> -a[{{0, 2, 3}, {3, 0, 2}}]/6 + 
   c[{{1, 0}, {3, 0}}]*c[{{4, 0}, {2, 0}}] + c[{{1, 1, 3}, {1, 1, 3}}] - 
   (Pi^5*e[2]*e[3])/(2*tau[2]^5) - (13*Pi^5*e[5])/(10*tau[2]^5) + 
   (Pi^5*zeta[5])/(60*tau[2]^5), c[{{0, 1, 4}, {3, 0, 2}}] -> 
  a[{{0, 2, 3}, {3, 0, 2}}]/6 - c[{{1, 0}, {3, 0}}]*c[{{4, 0}, {2, 0}}] + 
   c[{{1, 1, 3}, {1, 1, 3}}]/2 - (Pi^5*e[2]*e[3])/(2*tau[2]^5) + 
   (23*Pi^5*e[5])/(10*tau[2]^5) - (Pi^5*zeta[5])/(60*tau[2]^5), 
 c[{{0, 1, 4}, {3, 1, 1}}] -> c[{{1, 0}, {3, 0}}]*c[{{4, 0}, {2, 0}}] - 
   c[{{1, 1, 3}, {1, 1, 3}}]/2 + (Pi^5*e[2]*e[3])/tau[2]^5 - 
   (4*Pi^5*e[5])/tau[2]^5, c[{{0, 1, 4}, {3, 2, 0}}] -> 
  -a[{{0, 2, 3}, {3, 0, 2}}]/6 - c[{{1, 0}, {3, 0}}]*c[{{4, 0}, {2, 0}}] + 
   c[{{1, 1, 3}, {1, 1, 3}}] - (3*Pi^5*e[2]*e[3])/(2*tau[2]^5) + 
   (47*Pi^5*e[5])/(10*tau[2]^5) + (Pi^5*zeta[5])/(60*tau[2]^5), 
 c[{{0, 1, 4}, {4, 0, 1}}] -> c[{{2, 0}, {4, 0}}]*c[{{3, 0}, {1, 0}}] + 
   c[{{1, 1, 3}, {1, 1, 3}}]/2 - (3*Pi^5*e[5])/tau[2]^5, 
 c[{{0, 1, 4}, {4, 1, 0}}] -> -(c[{{2, 0}, {4, 0}}]*c[{{3, 0}, {1, 0}}]) - 
   c[{{1, 0}, {3, 0}}]*c[{{4, 0}, {2, 0}}] - (Pi^5*e[2]*e[3])/tau[2]^5 + 
   (7*Pi^5*e[5])/tau[2]^5, c[{{0, 2, 3}, {1, 0, 4}}] -> 
  -a[{{0, 2, 3}, {3, 0, 2}}]/6 + c[{{1, 1, 3}, {1, 1, 3}}]/2 + 
   (Pi^5*e[2]*e[3])/(2*tau[2]^5) - (17*Pi^5*e[5])/(10*tau[2]^5) - 
   (Pi^5*zeta[5])/(60*tau[2]^5), c[{{0, 2, 3}, {1, 1, 3}}] -> 
  a[{{0, 2, 3}, {3, 0, 2}}]/6 - c[{{1, 1, 3}, {1, 1, 3}}]/2 - 
   (Pi^5*e[2]*e[3])/(2*tau[2]^5) + (7*Pi^5*e[5])/(10*tau[2]^5) + 
   (Pi^5*zeta[5])/(60*tau[2]^5), c[{{0, 2, 3}, {1, 2, 2}}] -> 
  -a[{{0, 2, 3}, {3, 0, 2}}]/6 + c[{{1, 1, 3}, {1, 1, 3}}]/2 - 
   (Pi^5*e[2]*e[3])/(2*tau[2]^5) + (3*Pi^5*e[5])/(10*tau[2]^5) - 
   (Pi^5*zeta[5])/(60*tau[2]^5), c[{{0, 2, 3}, {1, 3, 1}}] -> 
  a[{{0, 2, 3}, {3, 0, 2}}]/6 - c[{{1, 1, 3}, {1, 1, 3}}]/2 + 
   (Pi^5*e[2]*e[3])/(2*tau[2]^5) - (13*Pi^5*e[5])/(10*tau[2]^5) + 
   (Pi^5*zeta[5])/(60*tau[2]^5), c[{{0, 2, 3}, {1, 4, 0}}] -> 
  -a[{{0, 2, 3}, {3, 0, 2}}]/6 - c[{{2, 0}, {4, 0}}]*c[{{3, 0}, {1, 0}}] + 
   c[{{1, 1, 3}, {1, 1, 3}}]/2 - (Pi^5*e[2]*e[3])/(2*tau[2]^5) + 
   (23*Pi^5*e[5])/(10*tau[2]^5) - (Pi^5*zeta[5])/(60*tau[2]^5), 
 c[{{0, 2, 3}, {2, 0, 3}}] -> (Pi^5*e[2]*e[3])/tau[2]^5 - 
   (8*Pi^5*e[5])/(5*tau[2]^5) - (Pi^5*zeta[5])/(20*tau[2]^5), 
 c[{{0, 2, 3}, {2, 1, 2}}] -> -a[{{0, 2, 3}, {3, 0, 2}}]/6 + 
   c[{{1, 1, 3}, {1, 1, 3}}]/2 - (Pi^5*e[2]*e[3])/(2*tau[2]^5) + 
   (9*Pi^5*e[5])/(10*tau[2]^5) + (Pi^5*zeta[5])/(30*tau[2]^5), 
 c[{{0, 2, 3}, {2, 2, 1}}] -> a[{{0, 2, 3}, {3, 0, 2}}]/3 - 
   c[{{1, 1, 3}, {1, 1, 3}}] + (Pi^5*e[2]*e[3])/tau[2]^5 - 
   (6*Pi^5*e[5])/(5*tau[2]^5) - (Pi^5*zeta[5])/(60*tau[2]^5), 
 c[{{0, 2, 3}, {3, 1, 1}}] -> -a[{{0, 2, 3}, {3, 0, 2}}]/3 - 
   2*c[{{1, 1, 3}, {1, 1, 3}}] + (2*Pi^5*e[2]*e[3])/tau[2]^5 - 
   (17*Pi^5*e[5])/(5*tau[2]^5) - (Pi^5*zeta[5])/(30*tau[2]^5), 
 c[{{0, 2, 3}, {3, 2, 0}}] -> 3*c[{{1, 1, 3}, {1, 1, 3}}] - 
   (3*Pi^5*e[2]*e[3])/tau[2]^5 + (23*Pi^5*e[5])/(5*tau[2]^5) + 
   (Pi^5*zeta[5])/(20*tau[2]^5), c[{{0, 2, 3}, {4, 0, 1}}] -> 
  a[{{0, 2, 3}, {3, 0, 2}}]/6 + c[{{2, 0}, {4, 0}}]*c[{{3, 0}, {1, 0}}] + 
   c[{{1, 1, 3}, {1, 1, 3}}] - (Pi^5*e[2]*e[3])/(2*tau[2]^5) - 
   (13*Pi^5*e[5])/(10*tau[2]^5) + (Pi^5*zeta[5])/(60*tau[2]^5), 
 c[{{0, 2, 3}, {4, 1, 0}}] -> a[{{0, 2, 3}, {3, 0, 2}}]/6 - 
   c[{{2, 0}, {4, 0}}]*c[{{3, 0}, {1, 0}}] + c[{{1, 1, 3}, {1, 1, 3}}] - 
   (3*Pi^5*e[2]*e[3])/(2*tau[2]^5) + (47*Pi^5*e[5])/(10*tau[2]^5) + 
   (Pi^5*zeta[5])/(60*tau[2]^5), c[{{1, 1, 3}, {0, 1, 4}}] -> 
  -c[{{1, 1, 3}, {1, 1, 3}}]/2, c[{{1, 1, 3}, {0, 2, 3}}] -> 
  -a[{{0, 2, 3}, {3, 0, 2}}]/6 - c[{{1, 1, 3}, {1, 1, 3}}]/2 - 
   (Pi^5*e[2]*e[3])/(2*tau[2]^5) + (7*Pi^5*e[5])/(10*tau[2]^5) + 
   (Pi^5*zeta[5])/(60*tau[2]^5), c[{{1, 1, 3}, {0, 3, 2}}] -> 
  -a[{{0, 2, 3}, {3, 0, 2}}]/6 - c[{{1, 1, 3}, {1, 1, 3}}]/2 + 
   (Pi^5*e[2]*e[3])/(2*tau[2]^5) - (13*Pi^5*e[5])/(10*tau[2]^5) + 
   (Pi^5*zeta[5])/(60*tau[2]^5), c[{{1, 1, 3}, {0, 4, 1}}] -> 
  -(c[{{2, 0}, {4, 0}}]*c[{{3, 0}, {1, 0}}]) - c[{{1, 1, 3}, {1, 1, 3}}]/2 + 
   (2*Pi^5*e[5])/tau[2]^5, c[{{1, 1, 3}, {1, 2, 2}}] -> 
  a[{{0, 2, 3}, {3, 0, 2}}]/6 - c[{{1, 1, 3}, {1, 1, 3}}]/2 + 
   (Pi^5*e[2]*e[3])/(2*tau[2]^5) - (7*Pi^5*e[5])/(10*tau[2]^5) - 
   (Pi^5*zeta[5])/(60*tau[2]^5), c[{{1, 1, 3}, {1, 3, 1}}] -> 
  c[{{1, 1, 3}, {1, 1, 3}}] - (Pi^5*e[2]*e[3])/tau[2]^5 + 
   (2*Pi^5*e[5])/tau[2]^5, c[{{1, 1, 3}, {1, 4, 0}}] -> 
  c[{{2, 0}, {4, 0}}]*c[{{3, 0}, {1, 0}}] - c[{{1, 1, 3}, {1, 1, 3}}]/2 + 
   (Pi^5*e[2]*e[3])/tau[2]^5 - (4*Pi^5*e[5])/tau[2]^5, 
 c[{{1, 1, 3}, {2, 2, 1}}] -> -a[{{0, 2, 3}, {3, 0, 2}}]/3 + 
   c[{{1, 1, 3}, {1, 1, 3}}] - (Pi^5*e[2]*e[3])/tau[2]^5 + 
   (7*Pi^5*e[5])/(5*tau[2]^5) + (Pi^5*zeta[5])/(30*tau[2]^5), 
 c[{{1, 1, 3}, {2, 3, 0}}] -> a[{{0, 2, 3}, {3, 0, 2}}]/3 - 
   2*c[{{1, 1, 3}, {1, 1, 3}}] + (2*Pi^5*e[2]*e[3])/tau[2]^5 - 
   (17*Pi^5*e[5])/(5*tau[2]^5) - (Pi^5*zeta[5])/(30*tau[2]^5), 
 c[{{1, 2, 2}, {0, 1, 4}}] -> c[{{1, 1, 3}, {1, 1, 3}}]/2 - 
   (Pi^5*e[5])/tau[2]^5, c[{{1, 2, 2}, {0, 2, 3}}] -> 
  a[{{0, 2, 3}, {3, 0, 2}}]/6 + c[{{1, 1, 3}, {1, 1, 3}}]/2 - 
   (Pi^5*e[2]*e[3])/(2*tau[2]^5) + (3*Pi^5*e[5])/(10*tau[2]^5) - 
   (Pi^5*zeta[5])/(60*tau[2]^5), c[{{1, 2, 2}, {1, 0, 4}}] -> 
  a[{{0, 2, 3}, {3, 0, 2}}]/6 - (Pi^5*e[2]*e[3])/(2*tau[2]^5) + 
   (17*Pi^5*e[5])/(10*tau[2]^5) + (Pi^5*zeta[5])/(60*tau[2]^5), 
 c[{{1, 2, 2}, {1, 1, 3}}] -> -a[{{0, 2, 3}, {3, 0, 2}}]/6 - 
   c[{{1, 1, 3}, {1, 1, 3}}]/2 + (Pi^5*e[2]*e[3])/(2*tau[2]^5) - 
   (7*Pi^5*e[5])/(10*tau[2]^5) - (Pi^5*zeta[5])/(60*tau[2]^5), 
 c[{{1, 2, 2}, {2, 0, 3}}] -> a[{{0, 2, 3}, {3, 0, 2}}]/6 + 
   c[{{1, 1, 3}, {1, 1, 3}}]/2 - (Pi^5*e[2]*e[3])/(2*tau[2]^5) + 
   (9*Pi^5*e[5])/(10*tau[2]^5) + (Pi^5*zeta[5])/(30*tau[2]^5), 
 c[{{1, 2, 2}, {2, 1, 2}}] -> -(Pi^5*e[5])/(5*tau[2]^5) - 
   (Pi^5*zeta[5])/(60*tau[2]^5), c[{{1, 2, 2}, {3, 0, 2}}] -> 
  -a[{{0, 2, 3}, {3, 0, 2}}]/3 - c[{{1, 1, 3}, {1, 1, 3}}] + 
   (Pi^5*e[2]*e[3])/tau[2]^5 - (6*Pi^5*e[5])/(5*tau[2]^5) - 
   (Pi^5*zeta[5])/(60*tau[2]^5), c[{{1, 2, 2}, {3, 1, 1}}] -> 
  a[{{0, 2, 3}, {3, 0, 2}}]/3 + c[{{1, 1, 3}, {1, 1, 3}}] - 
   (Pi^5*e[2]*e[3])/tau[2]^5 + (7*Pi^5*e[5])/(5*tau[2]^5) + 
   (Pi^5*zeta[5])/(30*tau[2]^5), c[{{1, 2, 2}, {4, 0, 1}}] -> 
  -a[{{0, 2, 3}, {3, 0, 2}}]/6 - c[{{1, 1, 3}, {1, 1, 3}}]/2 + 
   (Pi^5*e[2]*e[3])/(2*tau[2]^5) - (7*Pi^5*e[5])/(10*tau[2]^5) - 
   (Pi^5*zeta[5])/(60*tau[2]^5), c[{{0, 1, 1, 3}, {1, 1, 1, 2}}] -> 
  (-5*c[{{1, 1, 3}, {1, 1, 3}}])/2 - (Pi^5*e[2]*e[3])/tau[2]^5 + 
   (23*Pi^5*e[5])/(10*tau[2]^5) - (7*Pi^5*zeta[5])/(120*tau[2]^5), 
 c[{{0, 1, 1, 3}, {1, 1, 2, 1}}] -> -a[{{0, 1, 2, 2}, {1, 1, 0, 3}}]/2 - 
   (c[{{2, 0}, {4, 0}}]*c[{{3, 0}, {1, 0}}])/2 - 
   (c[{{1, 0}, {3, 0}}]*c[{{4, 0}, {2, 0}}])/2 + 
   (7*c[{{1, 1, 3}, {1, 1, 3}}])/8 + (5*Pi^5*e[2]*e[3])/(4*tau[2]^5) - 
   (107*Pi^5*e[5])/(40*tau[2]^5) - (Pi^5*e[2]*zeta[3])/(4*tau[2]^5) + 
   (43*Pi^5*zeta[5])/(480*tau[2]^5), c[{{0, 1, 1, 3}, {1, 1, 3, 0}}] -> 
  a[{{0, 1, 2, 2}, {1, 1, 0, 3}}]/2 - c[{{2, 0}, {4, 0}}]*
    c[{{3, 0}, {1, 0}}] - c[{{1, 0}, {3, 0}}]*c[{{4, 0}, {2, 0}}] - 
   (11*c[{{1, 1, 3}, {1, 1, 3}}])/8 - (9*Pi^5*e[2]*e[3])/(4*tau[2]^5) + 
   (343*Pi^5*e[5])/(40*tau[2]^5) + (Pi^5*e[2]*zeta[3])/(4*tau[2]^5) - 
   (7*Pi^5*zeta[5])/(480*tau[2]^5), c[{{0, 1, 1, 3}, {1, 2, 2, 0}}] -> 
  -a[{{0, 2, 3}, {3, 0, 2}}]/3 + a[{{0, 1, 2, 2}, {1, 1, 0, 3}}] + 
   c[{{2, 0}, {4, 0}}]*c[{{3, 0}, {1, 0}}] + c[{{1, 0}, {3, 0}}]*
    c[{{4, 0}, {2, 0}}] - (3*c[{{1, 1, 3}, {1, 1, 3}}])/4 - 
   (7*Pi^5*e[2]*e[3])/(2*tau[2]^5) + (27*Pi^5*e[5])/(4*tau[2]^5) + 
   (Pi^5*e[2]*zeta[3])/(2*tau[2]^5) - (7*Pi^5*zeta[5])/(48*tau[2]^5), 
 c[{{0, 1, 1, 3}, {2, 0, 2, 1}}] -> -a[{{0, 2, 3}, {3, 0, 2}}]/3 - 
   a[{{0, 1, 2, 2}, {1, 1, 0, 3}}]/2 - c[{{2, 0}, {4, 0}}]*
    c[{{3, 0}, {1, 0}}] + (c[{{1, 0}, {3, 0}}]*c[{{4, 0}, {2, 0}}])/2 - 
   (13*c[{{1, 1, 3}, {1, 1, 3}}])/8 - (5*Pi^5*e[2]*e[3])/(4*tau[2]^5) + 
   (129*Pi^5*e[5])/(40*tau[2]^5) + (Pi^5*e[2]*zeta[3])/(4*tau[2]^5) - 
   (41*Pi^5*zeta[5])/(480*tau[2]^5), c[{{0, 1, 1, 3}, {2, 1, 1, 1}}] -> 
  a[{{0, 1, 2, 2}, {1, 1, 0, 3}}] + c[{{2, 0}, {4, 0}}]*c[{{3, 0}, {1, 0}}] + 
   c[{{1, 0}, {3, 0}}]*c[{{4, 0}, {2, 0}}] + (35*c[{{1, 1, 3}, {1, 1, 3}}])/
    4 - (5*Pi^5*e[2]*e[3])/(2*tau[2]^5) + (Pi^5*e[5])/(20*tau[2]^5) - 
   (Pi^5*e[2]*zeta[3])/(2*tau[2]^5) + (31*Pi^5*zeta[5])/(240*tau[2]^5), 
 c[{{0, 1, 1, 3}, {2, 1, 2, 0}}] -> a[{{0, 2, 3}, {3, 0, 2}}]/3 + 
   (c[{{2, 0}, {4, 0}}]*c[{{3, 0}, {1, 0}}])/2 - 
   c[{{1, 0}, {3, 0}}]*c[{{4, 0}, {2, 0}}] - 8*c[{{1, 1, 3}, {1, 1, 3}}] + 
   (5*Pi^5*e[2]*e[3])/(2*tau[2]^5) - (3*Pi^5*e[5])/(5*tau[2]^5) + 
   (Pi^5*e[2]*zeta[3])/(2*tau[2]^5) - (2*Pi^5*zeta[5])/(15*tau[2]^5), 
 c[{{0, 1, 1, 3}, {3, 0, 1, 1}}] -> -a[{{0, 1, 2, 2}, {1, 1, 0, 3}}]/2 - 
   c[{{2, 0}, {4, 0}}]*c[{{3, 0}, {1, 0}}] - c[{{1, 0}, {3, 0}}]*
    c[{{4, 0}, {2, 0}}] - (11*c[{{1, 1, 3}, {1, 1, 3}}])/8 - 
   (9*Pi^5*e[2]*e[3])/(4*tau[2]^5) + (343*Pi^5*e[5])/(40*tau[2]^5) + 
   (Pi^5*e[2]*zeta[3])/(4*tau[2]^5) - (7*Pi^5*zeta[5])/(480*tau[2]^5), 
 c[{{0, 1, 1, 3}, {3, 1, 1, 0}}] -> c[{{2, 0}, {4, 0}}]*c[{{3, 0}, {1, 0}}] + 
   c[{{1, 0}, {3, 0}}]*c[{{4, 0}, {2, 0}}] - 6*c[{{1, 1, 3}, {1, 1, 3}}] + 
   (7*Pi^5*e[2]*e[3])/tau[2]^5 - (86*Pi^5*e[5])/(5*tau[2]^5) - 
   (Pi^5*zeta[5])/(10*tau[2]^5), c[{{0, 1, 2, 2}, {1, 1, 1, 2}}] -> 
  (3*c[{{1, 1, 3}, {1, 1, 3}}])/2 - (3*Pi^5*e[2]*e[3])/(2*tau[2]^5) + 
   (4*Pi^5*e[5])/(5*tau[2]^5) - (Pi^5*e[2]*zeta[3])/(2*tau[2]^5) + 
   (Pi^5*zeta[5])/(15*tau[2]^5), c[{{0, 1, 2, 2}, {1, 2, 0, 2}}] -> 
  a[{{0, 2, 3}, {3, 0, 2}}]/3 + a[{{0, 1, 2, 2}, {1, 1, 0, 3}}] + 
   c[{{2, 0}, {4, 0}}]*c[{{3, 0}, {1, 0}}] - 2*c[{{1, 0}, {3, 0}}]*
    c[{{4, 0}, {2, 0}}] - (23*c[{{1, 1, 3}, {1, 1, 3}}])/4 + 
   (81*Pi^5*e[5])/(20*tau[2]^5) + (Pi^5*e[2]*zeta[3])/tau[2]^5 - 
   (23*Pi^5*zeta[5])/(80*tau[2]^5), c[{{0, 1, 2, 2}, {1, 2, 1, 1}}] -> 
  -a[{{0, 2, 3}, {3, 0, 2}}]/3 - a[{{0, 1, 2, 2}, {1, 1, 0, 3}}] - 
   c[{{2, 0}, {4, 0}}]*c[{{3, 0}, {1, 0}}] + 2*c[{{1, 0}, {3, 0}}]*
    c[{{4, 0}, {2, 0}}] + (17*c[{{1, 1, 3}, {1, 1, 3}}])/4 + 
   (3*Pi^5*e[2]*e[3])/(2*tau[2]^5) - (101*Pi^5*e[5])/(20*tau[2]^5) - 
   (Pi^5*e[2]*zeta[3])/(2*tau[2]^5) + (49*Pi^5*zeta[5])/(240*tau[2]^5), 
 c[{{0, 1, 2, 2}, {1, 3, 0, 1}}] -> a[{{0, 2, 3}, {3, 0, 2}}]/3 + 
   a[{{0, 1, 2, 2}, {1, 1, 0, 3}}]/2 + 
   (c[{{2, 0}, {4, 0}}]*c[{{3, 0}, {1, 0}}])/2 - 
   c[{{1, 0}, {3, 0}}]*c[{{4, 0}, {2, 0}}] - (13*c[{{1, 1, 3}, {1, 1, 3}}])/
    8 - (5*Pi^5*e[2]*e[3])/(4*tau[2]^5) + (129*Pi^5*e[5])/(40*tau[2]^5) + 
   (Pi^5*e[2]*zeta[3])/(4*tau[2]^5) - (41*Pi^5*zeta[5])/(480*tau[2]^5), 
 c[{{0, 1, 2, 2}, {2, 0, 1, 2}}] -> -a[{{0, 2, 3}, {3, 0, 2}}]/3 - 
   a[{{0, 1, 2, 2}, {1, 1, 0, 3}}] - 2*c[{{2, 0}, {4, 0}}]*
    c[{{3, 0}, {1, 0}}] + c[{{1, 0}, {3, 0}}]*c[{{4, 0}, {2, 0}}] - 
   (23*c[{{1, 1, 3}, {1, 1, 3}}])/4 + (81*Pi^5*e[5])/(20*tau[2]^5) + 
   (Pi^5*e[2]*zeta[3])/tau[2]^5 - (23*Pi^5*zeta[5])/(80*tau[2]^5), 
 c[{{0, 1, 2, 2}, {2, 1, 0, 2}}] -> c[{{2, 0}, {4, 0}}]*c[{{3, 0}, {1, 0}}] + 
   c[{{1, 0}, {3, 0}}]*c[{{4, 0}, {2, 0}}] - (25*c[{{1, 1, 3}, {1, 1, 3}}])/
    2 + (3*Pi^5*e[2]*e[3])/tau[2]^5 + (7*Pi^5*e[5])/(10*tau[2]^5) + 
   (Pi^5*e[2]*zeta[3])/tau[2]^5 - (23*Pi^5*zeta[5])/(120*tau[2]^5), 
 c[{{0, 1, 2, 2}, {2, 1, 1, 1}}] -> a[{{0, 2, 3}, {3, 0, 2}}]/3 + 
   a[{{0, 1, 2, 2}, {1, 1, 0, 3}}] + c[{{2, 0}, {4, 0}}]*
    c[{{3, 0}, {1, 0}}] - 2*c[{{1, 0}, {3, 0}}]*c[{{4, 0}, {2, 0}}] + 
   (67*c[{{1, 1, 3}, {1, 1, 3}}])/4 - (3*Pi^5*e[2]*e[3])/(2*tau[2]^5) - 
   (111*Pi^5*e[5])/(20*tau[2]^5) - (3*Pi^5*e[2]*zeta[3])/(2*tau[2]^5) + 
   (33*Pi^5*zeta[5])/(80*tau[2]^5), c[{{0, 1, 2, 2}, {2, 2, 0, 1}}] -> 
  (-21*c[{{1, 1, 3}, {1, 1, 3}}])/2 + (53*Pi^5*e[5])/(10*tau[2]^5) + 
   (Pi^5*e[2]*zeta[3])/tau[2]^5 - (37*Pi^5*zeta[5])/(120*tau[2]^5), 
 c[{{0, 1, 2, 2}, {3, 0, 1, 1}}] -> a[{{0, 2, 3}, {3, 0, 2}}]/3 - 
   a[{{0, 1, 2, 2}, {1, 1, 0, 3}}] + c[{{2, 0}, {4, 0}}]*
    c[{{3, 0}, {1, 0}}] + c[{{1, 0}, {3, 0}}]*c[{{4, 0}, {2, 0}}] - 
   (3*c[{{1, 1, 3}, {1, 1, 3}}])/4 - (7*Pi^5*e[2]*e[3])/(2*tau[2]^5) + 
   (27*Pi^5*e[5])/(4*tau[2]^5) + (Pi^5*e[2]*zeta[3])/(2*tau[2]^5) - 
   (7*Pi^5*zeta[5])/(48*tau[2]^5), c[{{0, 1, 2, 2}, {3, 1, 0, 1}}] -> 
  -a[{{0, 2, 3}, {3, 0, 2}}]/3 - c[{{2, 0}, {4, 0}}]*c[{{3, 0}, {1, 0}}] + 
   (c[{{1, 0}, {3, 0}}]*c[{{4, 0}, {2, 0}}])/2 - 
   8*c[{{1, 1, 3}, {1, 1, 3}}] + (5*Pi^5*e[2]*e[3])/(2*tau[2]^5) - 
   (3*Pi^5*e[5])/(5*tau[2]^5) + (Pi^5*e[2]*zeta[3])/(2*tau[2]^5) - 
   (2*Pi^5*zeta[5])/(15*tau[2]^5), c[{{1, 1, 1, 2}, {0, 1, 1, 3}}] -> 
  (-5*c[{{1, 1, 3}, {1, 1, 3}}])/2 - (Pi^5*e[2]*e[3])/tau[2]^5 + 
   (23*Pi^5*e[5])/(10*tau[2]^5) - (7*Pi^5*zeta[5])/(120*tau[2]^5), 
 c[{{1, 1, 1, 2}, {0, 1, 2, 2}}] -> (3*c[{{1, 1, 3}, {1, 1, 3}}])/2 - 
   (3*Pi^5*e[2]*e[3])/(2*tau[2]^5) + (4*Pi^5*e[5])/(5*tau[2]^5) - 
   (Pi^5*e[2]*zeta[3])/(2*tau[2]^5) + (Pi^5*zeta[5])/(15*tau[2]^5), 
 c[{{1, 1, 1, 2}, {0, 1, 3, 1}}] -> a[{{0, 1, 2, 2}, {1, 1, 0, 3}}]/2 - 
   (c[{{2, 0}, {4, 0}}]*c[{{3, 0}, {1, 0}}])/2 - 
   (c[{{1, 0}, {3, 0}}]*c[{{4, 0}, {2, 0}}])/2 + 
   (7*c[{{1, 1, 3}, {1, 1, 3}}])/8 + (5*Pi^5*e[2]*e[3])/(4*tau[2]^5) - 
   (107*Pi^5*e[5])/(40*tau[2]^5) - (Pi^5*e[2]*zeta[3])/(4*tau[2]^5) + 
   (43*Pi^5*zeta[5])/(480*tau[2]^5), c[{{1, 1, 1, 2}, {0, 2, 2, 1}}] -> 
  a[{{0, 2, 3}, {3, 0, 2}}]/3 + a[{{0, 1, 2, 2}, {1, 1, 0, 3}}] + 
   2*c[{{2, 0}, {4, 0}}]*c[{{3, 0}, {1, 0}}] - c[{{1, 0}, {3, 0}}]*
    c[{{4, 0}, {2, 0}}] + (17*c[{{1, 1, 3}, {1, 1, 3}}])/4 + 
   (3*Pi^5*e[2]*e[3])/(2*tau[2]^5) - (101*Pi^5*e[5])/(20*tau[2]^5) - 
   (Pi^5*e[2]*zeta[3])/(2*tau[2]^5) + (49*Pi^5*zeta[5])/(240*tau[2]^5), 
 c[{{1, 1, 1, 2}, {1, 1, 2, 1}}] -> (-21*c[{{1, 1, 3}, {1, 1, 3}}])/2 + 
   (53*Pi^5*e[5])/(10*tau[2]^5) + (Pi^5*e[2]*zeta[3])/tau[2]^5 - 
   (37*Pi^5*zeta[5])/(120*tau[2]^5), c[{{1, 1, 1, 2}, {1, 1, 3, 0}}] -> 
  -a[{{0, 1, 2, 2}, {1, 1, 0, 3}}] + c[{{2, 0}, {4, 0}}]*
    c[{{3, 0}, {1, 0}}] + c[{{1, 0}, {3, 0}}]*c[{{4, 0}, {2, 0}}] + 
   (35*c[{{1, 1, 3}, {1, 1, 3}}])/4 - (5*Pi^5*e[2]*e[3])/(2*tau[2]^5) + 
   (Pi^5*e[5])/(20*tau[2]^5) - (Pi^5*e[2]*zeta[3])/(2*tau[2]^5) + 
   (31*Pi^5*zeta[5])/(240*tau[2]^5), c[{{1, 1, 1, 2}, {1, 2, 2, 0}}] -> 
  -a[{{0, 2, 3}, {3, 0, 2}}]/3 - a[{{0, 1, 2, 2}, {1, 1, 0, 3}}] - 
   2*c[{{2, 0}, {4, 0}}]*c[{{3, 0}, {1, 0}}] + c[{{1, 0}, {3, 0}}]*
    c[{{4, 0}, {2, 0}}] + (67*c[{{1, 1, 3}, {1, 1, 3}}])/4 - 
   (3*Pi^5*e[2]*e[3])/(2*tau[2]^5) - (111*Pi^5*e[5])/(20*tau[2]^5) - 
   (3*Pi^5*e[2]*zeta[3])/(2*tau[2]^5) + (33*Pi^5*zeta[5])/(80*tau[2]^5), 
 c[{{0, 1, 1, 1, 2}, {1, 1, 1, 1, 1}}] -> -15*c[{{1, 1, 3}, {1, 1, 3}}] - 
   (5*Pi^5*e[2]*e[3])/(2*tau[2]^5) + (12*Pi^5*e[5])/tau[2]^5 - 
   (5*Pi^5*e[2]*zeta[3])/(2*tau[2]^5) - (4*Pi^5*zeta[5])/tau[2]^5, 
 c[{{0, 1, 1, 1, 2}, {1, 1, 1, 2, 0}}] -> 
  -(c[{{2, 0}, {4, 0}}]*c[{{3, 0}, {1, 0}}]) - c[{{1, 0}, {3, 0}}]*
    c[{{4, 0}, {2, 0}}] - c[{{1, 1, 3}, {1, 1, 3}}] + 
   (7*Pi^5*e[2]*e[3])/(2*tau[2]^5) - (26*Pi^5*e[5])/(5*tau[2]^5) + 
   (Pi^5*e[2]*zeta[3])/(2*tau[2]^5) + (37*Pi^5*zeta[5])/(30*tau[2]^5), 
 c[{{0, 1, 1, 1, 2}, {2, 0, 1, 1, 1}}] -> 
  -(c[{{2, 0}, {4, 0}}]*c[{{3, 0}, {1, 0}}]) - c[{{1, 0}, {3, 0}}]*
    c[{{4, 0}, {2, 0}}] - c[{{1, 1, 3}, {1, 1, 3}}] + 
   (7*Pi^5*e[2]*e[3])/(2*tau[2]^5) - (26*Pi^5*e[5])/(5*tau[2]^5) + 
   (Pi^5*e[2]*zeta[3])/(2*tau[2]^5) + (37*Pi^5*zeta[5])/(30*tau[2]^5), 
 c[{{0, 1, 1, 1, 2}, {2, 1, 1, 1, 0}}] -> 
  3*c[{{2, 0}, {4, 0}}]*c[{{3, 0}, {1, 0}}] + 3*c[{{1, 0}, {3, 0}}]*
    c[{{4, 0}, {2, 0}}] + 18*c[{{1, 1, 3}, {1, 1, 3}}] - 
   (8*Pi^5*e[2]*e[3])/tau[2]^5 + (18*Pi^5*e[5])/(5*tau[2]^5) + 
   (Pi^5*e[2]*zeta[3])/tau[2]^5 + (3*Pi^5*zeta[5])/(10*tau[2]^5), 
 c[{{1, 1, 1, 1, 1}, {0, 1, 1, 1, 2}}] -> -15*c[{{1, 1, 3}, {1, 1, 3}}] - 
   (5*Pi^5*e[2]*e[3])/(2*tau[2]^5) + (12*Pi^5*e[5])/tau[2]^5 - 
   (5*Pi^5*e[2]*zeta[3])/(2*tau[2]^5) - (4*Pi^5*zeta[5])/tau[2]^5, 
 c[{{1, 1, 1, 2}, {1, 1, 1, 2}}] -> (15*c[{{1, 1, 3}, {1, 1, 3}}])/2 + 
   (3*Pi^5*e[2]*e[3])/tau[2]^5 - (69*Pi^5*e[5])/(10*tau[2]^5) + 
   (7*Pi^5*zeta[5])/(40*tau[2]^5), c[{{1, 2, 2}, {1, 2, 2}}] -> 
  (2*Pi^5*e[5])/(5*tau[2]^5) + (Pi^5*zeta[5])/(30*tau[2]^5), 
 c[{{0, 1, 4}, {1, 1, 5}}] -> c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] - 
   3*c[{{5, 0}, {7, 0}}] - c[{{0, 1, 4}, {6, 0, 1}}], 
 c[{{0, 1, 4}, {1, 2, 4}}] -> -(c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}]) + 
   2*c[{{5, 0}, {7, 0}}] + c[{{0, 1, 4}, {6, 0, 1}}], 
 c[{{0, 1, 4}, {1, 3, 3}}] -> c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] - 
   c[{{5, 0}, {7, 0}}] - c[{{0, 1, 4}, {6, 0, 1}}] - 
   (Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/tau[2]^4, c[{{0, 1, 4}, {1, 4, 2}}] -> 
  -(c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}]) + c[{{0, 1, 4}, {6, 0, 1}}] + 
   (Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/tau[2]^4, c[{{0, 1, 4}, {1, 5, 1}}] -> 
  c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] - c[{{1, 0}, {5, 0}}]*
    c[{{4, 0}, {2, 0}}] + c[{{5, 0}, {7, 0}}] - c[{{0, 1, 4}, {6, 0, 1}}] - 
   (Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/tau[2]^4, c[{{0, 1, 4}, {1, 6, 0}}] -> 
  -(c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}]) + c[{{1, 0}, {5, 0}}]*
    c[{{4, 0}, {2, 0}}] - 2*c[{{5, 0}, {7, 0}}] + c[{{0, 1, 4}, {6, 0, 1}}] + 
   (Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/tau[2]^4, c[{{0, 1, 4}, {2, 0, 5}}] -> 
  -2*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] + (23*c[{{5, 0}, {7, 0}}])/5 - 
   c[{{0, 1, 4}, {3, 4, 0}}]/5 + 3*c[{{0, 1, 4}, {6, 0, 1}}] + 
   (2*c[{{0, 2, 3}, {5, 0, 2}}])/5 - c[{{0, 2, 3}, {6, 0, 1}}] + 
   (2*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(5*tau[2]^4) + 
   (Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{0, 1, 4}, {2, 1, 4}}] -> c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] - 
   (8*c[{{5, 0}, {7, 0}}])/5 + c[{{0, 1, 4}, {3, 4, 0}}]/5 - 
   2*c[{{0, 1, 4}, {6, 0, 1}}] - (2*c[{{0, 2, 3}, {5, 0, 2}}])/5 + 
   c[{{0, 2, 3}, {6, 0, 1}}] - (2*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/
    (5*tau[2]^4) - (Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{0, 1, 4}, {2, 2, 3}}] -> (-2*c[{{5, 0}, {7, 0}}])/5 - 
   c[{{0, 1, 4}, {3, 4, 0}}]/5 + c[{{0, 1, 4}, {6, 0, 1}}] + 
   (2*c[{{0, 2, 3}, {5, 0, 2}}])/5 - c[{{0, 2, 3}, {6, 0, 1}}] + 
   (2*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(5*tau[2]^4) + 
   (Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{0, 1, 4}, {2, 3, 2}}] -> -(c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}]) + 
   (7*c[{{5, 0}, {7, 0}}])/5 + c[{{0, 1, 4}, {3, 4, 0}}]/5 - 
   (2*c[{{0, 2, 3}, {5, 0, 2}}])/5 + c[{{0, 2, 3}, {6, 0, 1}}] + 
   (3*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(5*tau[2]^4) - 
   (Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{0, 1, 4}, {2, 4, 1}}] -> 2*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] - 
   (7*c[{{5, 0}, {7, 0}}])/5 - c[{{0, 1, 4}, {3, 4, 0}}]/5 - 
   c[{{0, 1, 4}, {6, 0, 1}}] + (2*c[{{0, 2, 3}, {5, 0, 2}}])/5 - 
   c[{{0, 2, 3}, {6, 0, 1}}] - (8*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/
    (5*tau[2]^4) + (Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{0, 1, 4}, {2, 5, 0}}] -> -3*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] + 
   c[{{1, 0}, {5, 0}}]*c[{{4, 0}, {2, 0}}] + (2*c[{{5, 0}, {7, 0}}])/5 + 
   c[{{0, 1, 4}, {3, 4, 0}}]/5 + 2*c[{{0, 1, 4}, {6, 0, 1}}] - 
   (2*c[{{0, 2, 3}, {5, 0, 2}}])/5 + c[{{0, 2, 3}, {6, 0, 1}}] + 
   (13*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(5*tau[2]^4) - 
   (Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{0, 1, 4}, {3, 0, 4}}] -> 2*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] - 
   (8*c[{{5, 0}, {7, 0}}])/5 + c[{{0, 1, 4}, {3, 4, 0}}]/5 + 
   2*c[{{0, 1, 4}, {6, 0, 1}}] + (8*c[{{0, 2, 3}, {5, 0, 2}}])/5 - 
   4*c[{{0, 2, 3}, {6, 0, 1}}] - (7*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/
    (5*tau[2]^4) + (4*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{0, 1, 4}, {3, 1, 3}}] -> -3*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] + 
   (16*c[{{5, 0}, {7, 0}}])/5 - (2*c[{{0, 1, 4}, {3, 4, 0}}])/5 - 
   (6*c[{{0, 2, 3}, {5, 0, 2}}])/5 + 3*c[{{0, 2, 3}, {6, 0, 1}}] + 
   (9*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(5*tau[2]^4) - 
   (3*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{0, 1, 4}, {3, 2, 2}}] -> 3*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] - 
   (14*c[{{5, 0}, {7, 0}}])/5 + (3*c[{{0, 1, 4}, {3, 4, 0}}])/5 - 
   c[{{0, 1, 4}, {6, 0, 1}}] + (4*c[{{0, 2, 3}, {5, 0, 2}}])/5 - 
   2*c[{{0, 2, 3}, {6, 0, 1}}] - (11*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/
    (5*tau[2]^4) + (2*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{0, 1, 4}, {3, 3, 1}}] -> -2*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] + 
   (7*c[{{5, 0}, {7, 0}}])/5 - (4*c[{{0, 1, 4}, {3, 4, 0}}])/5 + 
   c[{{0, 1, 4}, {6, 0, 1}}] - (2*c[{{0, 2, 3}, {5, 0, 2}}])/5 + 
   c[{{0, 2, 3}, {6, 0, 1}}] + (8*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/
    (5*tau[2]^4) - (Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{0, 1, 4}, {4, 0, 3}}] -> 2*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] - 
   (28*c[{{5, 0}, {7, 0}}])/5 + c[{{0, 1, 4}, {3, 4, 0}}]/5 + 
   2*c[{{0, 1, 4}, {6, 0, 1}}] + (8*c[{{0, 2, 3}, {5, 0, 2}}])/5 - 
   4*c[{{0, 2, 3}, {6, 0, 1}}] - (2*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/
    (5*tau[2]^4) + (Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 + 
   (4*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{0, 1, 4}, {4, 1, 2}}] -> c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] + 
   (12*c[{{5, 0}, {7, 0}}])/5 + c[{{0, 1, 4}, {3, 4, 0}}]/5 - 
   2*c[{{0, 1, 4}, {6, 0, 1}}] - (2*c[{{0, 2, 3}, {5, 0, 2}}])/5 + 
   c[{{0, 2, 3}, {6, 0, 1}}] - (7*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/
    (5*tau[2]^4) - (Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 - 
   (Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{0, 1, 4}, {4, 2, 1}}] -> -4*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] + 
   (2*c[{{5, 0}, {7, 0}}])/5 - (4*c[{{0, 1, 4}, {3, 4, 0}}])/5 + 
   3*c[{{0, 1, 4}, {6, 0, 1}}] - (2*c[{{0, 2, 3}, {5, 0, 2}}])/5 + 
   c[{{0, 2, 3}, {6, 0, 1}}] + (18*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/
    (5*tau[2]^4) + (Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 - 
   (Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{0, 1, 4}, {4, 3, 0}}] -> 6*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] - 
   (9*c[{{5, 0}, {7, 0}}])/5 + (8*c[{{0, 1, 4}, {3, 4, 0}}])/5 - 
   4*c[{{0, 1, 4}, {6, 0, 1}}] + (4*c[{{0, 2, 3}, {5, 0, 2}}])/5 - 
   2*c[{{0, 2, 3}, {6, 0, 1}}] - (26*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/
    (5*tau[2]^4) - (Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 + 
   (2*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{0, 1, 4}, {5, 0, 2}}] -> -2*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] - 
   c[{{1, 0}, {5, 0}}]*c[{{4, 0}, {2, 0}}] + (43*c[{{5, 0}, {7, 0}}])/5 - 
   c[{{0, 1, 4}, {3, 4, 0}}]/5 + 3*c[{{0, 1, 4}, {6, 0, 1}}] + 
   (2*c[{{0, 2, 3}, {5, 0, 2}}])/5 - c[{{0, 2, 3}, {6, 0, 1}}] + 
   (2*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(5*tau[2]^4) - 
   (4*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{0, 1, 4}, {5, 1, 1}}] -> c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] + 
   c[{{1, 0}, {5, 0}}]*c[{{4, 0}, {2, 0}}] - 11*c[{{5, 0}, {7, 0}}] - 
   c[{{0, 1, 4}, {6, 0, 1}}] + (Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/tau[2]^4 + 
   (Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 + (Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/
    tau[2]^2, c[{{0, 1, 4}, {5, 2, 0}}] -> 
  3*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] - c[{{1, 0}, {5, 0}}]*
    c[{{4, 0}, {2, 0}}] + (53*c[{{5, 0}, {7, 0}}])/5 + 
   (4*c[{{0, 1, 4}, {3, 4, 0}}])/5 - 2*c[{{0, 1, 4}, {6, 0, 1}}] + 
   (2*c[{{0, 2, 3}, {5, 0, 2}}])/5 - c[{{0, 2, 3}, {6, 0, 1}}] - 
   (23*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(5*tau[2]^4) - 
   (2*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 - 
   (4*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{0, 1, 4}, {6, 1, 0}}] -> -(c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}]) - 
   c[{{1, 0}, {5, 0}}]*c[{{4, 0}, {2, 0}}] + 11*c[{{5, 0}, {7, 0}}] - 
   (Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/tau[2]^4 - (Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/
    tau[2]^3 - (Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/tau[2]^2, 
 c[{{0, 2, 3}, {1, 0, 6}}] -> -2*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] + 
   6*c[{{5, 0}, {7, 0}}] + 3*c[{{0, 1, 4}, {6, 0, 1}}] - 
   c[{{0, 2, 3}, {6, 0, 1}}], c[{{0, 2, 3}, {1, 1, 5}}] -> 
  2*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] - 7*c[{{5, 0}, {7, 0}}] - 
   3*c[{{0, 1, 4}, {6, 0, 1}}] + c[{{0, 2, 3}, {6, 0, 1}}], 
 c[{{0, 2, 3}, {1, 2, 4}}] -> -2*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] + 
   8*c[{{5, 0}, {7, 0}}] + 3*c[{{0, 1, 4}, {6, 0, 1}}] - 
   c[{{0, 2, 3}, {6, 0, 1}}] - (Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/tau[2]^2, 
 c[{{0, 2, 3}, {1, 3, 3}}] -> 2*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] - 
   9*c[{{5, 0}, {7, 0}}] - 3*c[{{0, 1, 4}, {6, 0, 1}}] + 
   c[{{0, 2, 3}, {6, 0, 1}}] + (Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/tau[2]^2, 
 c[{{0, 2, 3}, {1, 4, 2}}] -> -2*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] + 
   10*c[{{5, 0}, {7, 0}}] + 3*c[{{0, 1, 4}, {6, 0, 1}}] - 
   c[{{0, 2, 3}, {6, 0, 1}}] - (Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 - 
   (Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/tau[2]^2, c[{{0, 2, 3}, {1, 5, 1}}] -> 
  2*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] - 11*c[{{5, 0}, {7, 0}}] - 
   3*c[{{0, 1, 4}, {6, 0, 1}}] + c[{{0, 2, 3}, {6, 0, 1}}] + 
   (Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 + (Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/
    tau[2]^2, c[{{0, 2, 3}, {1, 6, 0}}] -> 
  -3*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] + 12*c[{{5, 0}, {7, 0}}] + 
   3*c[{{0, 1, 4}, {6, 0, 1}}] - c[{{0, 2, 3}, {6, 0, 1}}] - 
   (Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 - (Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/
    tau[2]^2, c[{{0, 2, 3}, {2, 0, 5}}] -> 
  -6*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] + (99*c[{{5, 0}, {7, 0}}])/5 - 
   (3*c[{{0, 1, 4}, {3, 4, 0}}])/5 + 9*c[{{0, 1, 4}, {6, 0, 1}}] + 
   c[{{0, 2, 3}, {5, 0, 2}}]/5 - 3*c[{{0, 2, 3}, {6, 0, 1}}] + 
   (6*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(5*tau[2]^4) - 
   (7*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{0, 2, 3}, {2, 1, 4}}] -> 4*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] - 
   (64*c[{{5, 0}, {7, 0}}])/5 + (3*c[{{0, 1, 4}, {3, 4, 0}}])/5 - 
   6*c[{{0, 1, 4}, {6, 0, 1}}] - c[{{0, 2, 3}, {5, 0, 2}}]/5 + 
   2*c[{{0, 2, 3}, {6, 0, 1}}] - (6*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/
    (5*tau[2]^4) + (7*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{0, 2, 3}, {2, 2, 3}}] -> -2*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] + 
   (24*c[{{5, 0}, {7, 0}}])/5 - (3*c[{{0, 1, 4}, {3, 4, 0}}])/5 + 
   3*c[{{0, 1, 4}, {6, 0, 1}}] + c[{{0, 2, 3}, {5, 0, 2}}]/5 - 
   c[{{0, 2, 3}, {6, 0, 1}}] + (6*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/
    (5*tau[2]^4) - (2*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{0, 2, 3}, {2, 3, 2}}] -> (21*c[{{5, 0}, {7, 0}}])/5 + 
   (3*c[{{0, 1, 4}, {3, 4, 0}}])/5 - c[{{0, 2, 3}, {5, 0, 2}}]/5 - 
   (6*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(5*tau[2]^4) - 
   (3*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{0, 2, 3}, {2, 4, 1}}] -> 2*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] - 
   (71*c[{{5, 0}, {7, 0}}])/5 - (3*c[{{0, 1, 4}, {3, 4, 0}}])/5 - 
   3*c[{{0, 1, 4}, {6, 0, 1}}] + c[{{0, 2, 3}, {5, 0, 2}}]/5 + 
   c[{{0, 2, 3}, {6, 0, 1}}] + (6*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/
    (5*tau[2]^4) + (Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 + 
   (8*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{0, 2, 3}, {2, 5, 0}}] -> -4*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] + 
   (126*c[{{5, 0}, {7, 0}}])/5 + (3*c[{{0, 1, 4}, {3, 4, 0}}])/5 + 
   6*c[{{0, 1, 4}, {6, 0, 1}}] - c[{{0, 2, 3}, {5, 0, 2}}]/5 - 
   2*c[{{0, 2, 3}, {6, 0, 1}}] - (6*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/
    (5*tau[2]^4) - (2*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 - 
   (13*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{0, 2, 3}, {3, 0, 4}}] -> 5*c[{{5, 0}, {7, 0}}] + 
   6*c[{{0, 1, 4}, {6, 0, 1}}] + 2*c[{{0, 2, 3}, {5, 0, 2}}] - 
   6*c[{{0, 2, 3}, {6, 0, 1}}], c[{{0, 2, 3}, {3, 1, 3}}] -> 
  -4*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] + (39*c[{{5, 0}, {7, 0}}])/5 - 
   (3*c[{{0, 1, 4}, {3, 4, 0}}])/5 - (9*c[{{0, 2, 3}, {5, 0, 2}}])/5 + 
   4*c[{{0, 2, 3}, {6, 0, 1}}] + (6*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/
    (5*tau[2]^4) - (7*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{0, 2, 3}, {3, 2, 2}}] -> 6*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] - 
   (63*c[{{5, 0}, {7, 0}}])/5 + (6*c[{{0, 1, 4}, {3, 4, 0}}])/5 - 
   3*c[{{0, 1, 4}, {6, 0, 1}}] + (8*c[{{0, 2, 3}, {5, 0, 2}}])/5 - 
   3*c[{{0, 2, 3}, {6, 0, 1}}] - (12*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/
    (5*tau[2]^4) + (9*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{0, 2, 3}, {3, 3, 1}}] -> -6*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] + 
   (42*c[{{5, 0}, {7, 0}}])/5 - (9*c[{{0, 1, 4}, {3, 4, 0}}])/5 + 
   3*c[{{0, 1, 4}, {6, 0, 1}}] - (7*c[{{0, 2, 3}, {5, 0, 2}}])/5 + 
   3*c[{{0, 2, 3}, {6, 0, 1}}] + (18*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/
    (5*tau[2]^4) - (6*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{0, 2, 3}, {3, 4, 0}}] -> 4*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] + 
   (29*c[{{5, 0}, {7, 0}}])/5 + (12*c[{{0, 1, 4}, {3, 4, 0}}])/5 + 
   (6*c[{{0, 2, 3}, {5, 0, 2}}])/5 - 4*c[{{0, 2, 3}, {6, 0, 1}}] - 
   (24*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(5*tau[2]^4) - 
   (Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 - 
   (2*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{0, 2, 3}, {4, 0, 3}}] -> 6*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] - 
   (79*c[{{5, 0}, {7, 0}}])/5 + (3*c[{{0, 1, 4}, {3, 4, 0}}])/5 + 
   (14*c[{{0, 2, 3}, {5, 0, 2}}])/5 - 6*c[{{0, 2, 3}, {6, 0, 1}}] - 
   (6*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(5*tau[2]^4) + 
   (Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 + 
   (12*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{0, 2, 3}, {4, 1, 2}}] -> -2*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] + 
   8*c[{{5, 0}, {7, 0}}] - c[{{0, 2, 3}, {5, 0, 2}}] + 
   2*c[{{0, 2, 3}, {6, 0, 1}}] - (Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 - 
   (Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/tau[2]^2, c[{{0, 2, 3}, {4, 2, 1}}] -> 
  -4*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] + (23*c[{{5, 0}, {7, 0}}])/5 - 
   (6*c[{{0, 1, 4}, {3, 4, 0}}])/5 + 3*c[{{0, 1, 4}, {6, 0, 1}}] - 
   (3*c[{{0, 2, 3}, {5, 0, 2}}])/5 + c[{{0, 2, 3}, {6, 0, 1}}] + 
   (12*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(5*tau[2]^4) + 
   (Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 - 
   (4*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{0, 2, 3}, {4, 3, 0}}] -> 10*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] - 
   13*c[{{5, 0}, {7, 0}}] + 3*c[{{0, 1, 4}, {3, 4, 0}}] - 
   6*c[{{0, 1, 4}, {6, 0, 1}}] + 2*c[{{0, 2, 3}, {5, 0, 2}}] - 
   4*c[{{0, 2, 3}, {6, 0, 1}}] - (6*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/tau[2]^4 - 
   (Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 + 
   (2*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/tau[2]^2, 
 c[{{0, 2, 3}, {5, 1, 1}}] -> 2*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] - 
   8*c[{{5, 0}, {7, 0}}] - 2*c[{{0, 2, 3}, {6, 0, 1}}] + 
   (Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 + (Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/
    tau[2]^2, c[{{0, 2, 3}, {5, 2, 0}}] -> 
  2*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] + (17*c[{{5, 0}, {7, 0}}])/5 + 
   (6*c[{{0, 1, 4}, {3, 4, 0}}])/5 - 3*c[{{0, 1, 4}, {6, 0, 1}}] + 
   (3*c[{{0, 2, 3}, {5, 0, 2}}])/5 + c[{{0, 2, 3}, {6, 0, 1}}] - 
   (12*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(5*tau[2]^4) - 
   (2*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 - 
   (Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{0, 2, 3}, {6, 1, 0}}] -> -2*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] + 
   8*c[{{5, 0}, {7, 0}}] + c[{{0, 2, 3}, {6, 0, 1}}] - 
   (Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 - (Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/
    tau[2]^2, c[{{1, 1, 3}, {0, 1, 6}}] -> 
  c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] - 3*c[{{5, 0}, {7, 0}}] - 
   c[{{0, 1, 4}, {6, 0, 1}}], c[{{1, 1, 3}, {0, 2, 5}}] -> 
  2*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] - (28*c[{{5, 0}, {7, 0}}])/5 + 
   c[{{0, 1, 4}, {3, 4, 0}}]/5 - 3*c[{{0, 1, 4}, {6, 0, 1}}] - 
   (2*c[{{0, 2, 3}, {5, 0, 2}}])/5 + c[{{0, 2, 3}, {6, 0, 1}}] - 
   (2*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(5*tau[2]^4) - 
   (Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{1, 1, 3}, {0, 3, 4}}] -> -2*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] + 
   (13*c[{{5, 0}, {7, 0}}])/5 - c[{{0, 1, 4}, {3, 4, 0}}]/5 - 
   2*c[{{0, 1, 4}, {6, 0, 1}}] - (8*c[{{0, 2, 3}, {5, 0, 2}}])/5 + 
   4*c[{{0, 2, 3}, {6, 0, 1}}] + (2*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/
    (5*tau[2]^4) - (4*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{1, 1, 3}, {0, 4, 3}}] -> -2*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] + 
   (23*c[{{5, 0}, {7, 0}}])/5 - c[{{0, 1, 4}, {3, 4, 0}}]/5 - 
   2*c[{{0, 1, 4}, {6, 0, 1}}] - (8*c[{{0, 2, 3}, {5, 0, 2}}])/5 + 
   4*c[{{0, 2, 3}, {6, 0, 1}}] + (2*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/
    (5*tau[2]^4) - (Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 - 
   (4*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{1, 1, 3}, {0, 5, 2}}] -> 2*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] - 
   (38*c[{{5, 0}, {7, 0}}])/5 + c[{{0, 1, 4}, {3, 4, 0}}]/5 - 
   3*c[{{0, 1, 4}, {6, 0, 1}}] - (2*c[{{0, 2, 3}, {5, 0, 2}}])/5 + 
   c[{{0, 2, 3}, {6, 0, 1}}] - (2*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/
    (5*tau[2]^4) + (4*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{1, 1, 3}, {0, 6, 1}}] -> -c[{{5, 0}, {7, 0}}] - 
   c[{{0, 1, 4}, {6, 0, 1}}], c[{{1, 1, 3}, {1, 1, 5}}] -> 
  -2*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] + 6*c[{{5, 0}, {7, 0}}] + 
   2*c[{{0, 1, 4}, {6, 0, 1}}], c[{{1, 1, 3}, {1, 2, 4}}] -> 
  (-2*c[{{5, 0}, {7, 0}}])/5 - c[{{0, 1, 4}, {3, 4, 0}}]/5 + 
   c[{{0, 1, 4}, {6, 0, 1}}] + (2*c[{{0, 2, 3}, {5, 0, 2}}])/5 - 
   c[{{0, 2, 3}, {6, 0, 1}}] + (2*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/
    (5*tau[2]^4) + (Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{1, 1, 3}, {1, 3, 3}}] -> 2*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] - 
   (11*c[{{5, 0}, {7, 0}}])/5 + (2*c[{{0, 1, 4}, {3, 4, 0}}])/5 + 
   c[{{0, 1, 4}, {6, 0, 1}}] + (6*c[{{0, 2, 3}, {5, 0, 2}}])/5 - 
   3*c[{{0, 2, 3}, {6, 0, 1}}] - (4*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/
    (5*tau[2]^4) + (3*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{1, 1, 3}, {1, 4, 2}}] -> (-12*c[{{5, 0}, {7, 0}}])/5 - 
   c[{{0, 1, 4}, {3, 4, 0}}]/5 + c[{{0, 1, 4}, {6, 0, 1}}] + 
   (2*c[{{0, 2, 3}, {5, 0, 2}}])/5 - c[{{0, 2, 3}, {6, 0, 1}}] + 
   (2*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(5*tau[2]^4) + 
   (Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 + (Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/
    (5*tau[2]^2), c[{{1, 1, 3}, {1, 5, 1}}] -> 
  -2*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] + 10*c[{{5, 0}, {7, 0}}] + 
   2*c[{{0, 1, 4}, {6, 0, 1}}] - (Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 - 
   (Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/tau[2]^2, c[{{1, 1, 3}, {1, 6, 0}}] -> 
  2*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] - 9*c[{{5, 0}, {7, 0}}] - 
   c[{{0, 1, 4}, {6, 0, 1}}] + (Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 + 
   (Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/tau[2]^2, c[{{1, 1, 3}, {2, 2, 3}}] -> 
  (4*c[{{5, 0}, {7, 0}}])/5 + (2*c[{{0, 1, 4}, {3, 4, 0}}])/5 - 
   2*c[{{0, 1, 4}, {6, 0, 1}}] - (4*c[{{0, 2, 3}, {5, 0, 2}}])/5 + 
   2*c[{{0, 2, 3}, {6, 0, 1}}] - (4*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/
    (5*tau[2]^4) - (2*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{1, 1, 3}, {2, 3, 2}}] -> -2*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] + 
   (7*c[{{5, 0}, {7, 0}}])/5 - (4*c[{{0, 1, 4}, {3, 4, 0}}])/5 + 
   c[{{0, 1, 4}, {6, 0, 1}}] - (2*c[{{0, 2, 3}, {5, 0, 2}}])/5 + 
   c[{{0, 2, 3}, {6, 0, 1}}] + (8*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/
    (5*tau[2]^4) - (Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{1, 1, 3}, {2, 4, 1}}] -> 2*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] + 
   c[{{5, 0}, {7, 0}}] + c[{{0, 1, 4}, {3, 4, 0}}] - 
   2*c[{{0, 1, 4}, {6, 0, 1}}] - (2*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/tau[2]^4 - 
   (Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3, c[{{1, 1, 3}, {2, 5, 0}}] -> 
  -11*c[{{5, 0}, {7, 0}}] - c[{{0, 1, 4}, {3, 4, 0}}] + 
   (2*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/tau[2]^4 + 
   (2*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 + 
   (Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/tau[2]^2, c[{{1, 1, 3}, {3, 3, 1}}] -> 
  4*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] - (14*c[{{5, 0}, {7, 0}}])/5 + 
   (8*c[{{0, 1, 4}, {3, 4, 0}}])/5 - 2*c[{{0, 1, 4}, {6, 0, 1}}] + 
   (4*c[{{0, 2, 3}, {5, 0, 2}}])/5 - 2*c[{{0, 2, 3}, {6, 0, 1}}] - 
   (16*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(5*tau[2]^4) + 
   (2*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{1, 1, 3}, {3, 4, 0}}] -> -6*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] + 
   (9*c[{{5, 0}, {7, 0}}])/5 - (13*c[{{0, 1, 4}, {3, 4, 0}}])/5 + 
   4*c[{{0, 1, 4}, {6, 0, 1}}] - (4*c[{{0, 2, 3}, {5, 0, 2}}])/5 + 
   2*c[{{0, 2, 3}, {6, 0, 1}}] + (26*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/
    (5*tau[2]^4) + (Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 - 
   (2*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{1, 2, 2}, {0, 1, 6}}] -> -(c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}]) + 
   2*c[{{5, 0}, {7, 0}}] + c[{{0, 1, 4}, {6, 0, 1}}], 
 c[{{1, 2, 2}, {0, 2, 5}}] -> -2*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] + 
   (33*c[{{5, 0}, {7, 0}}])/5 - c[{{0, 1, 4}, {3, 4, 0}}]/5 + 
   3*c[{{0, 1, 4}, {6, 0, 1}}] + (2*c[{{0, 2, 3}, {5, 0, 2}}])/5 - 
   c[{{0, 2, 3}, {6, 0, 1}}] + (2*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/
    (5*tau[2]^4) - (4*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{1, 2, 2}, {0, 3, 4}}] -> 2*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] - 
   (18*c[{{5, 0}, {7, 0}}])/5 + c[{{0, 1, 4}, {3, 4, 0}}]/5 + 
   2*c[{{0, 1, 4}, {6, 0, 1}}] + (8*c[{{0, 2, 3}, {5, 0, 2}}])/5 - 
   4*c[{{0, 2, 3}, {6, 0, 1}}] - (2*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/
    (5*tau[2]^4) + (4*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{1, 2, 2}, {1, 0, 6}}] -> c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] - 
   3*c[{{5, 0}, {7, 0}}] - 2*c[{{0, 1, 4}, {6, 0, 1}}] + 
   c[{{0, 2, 3}, {6, 0, 1}}], c[{{1, 2, 2}, {1, 1, 5}}] -> 
  c[{{5, 0}, {7, 0}}] + c[{{0, 1, 4}, {6, 0, 1}}] - 
   c[{{0, 2, 3}, {6, 0, 1}}], c[{{1, 2, 2}, {1, 2, 4}}] -> 
  2*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] - (38*c[{{5, 0}, {7, 0}}])/5 + 
   c[{{0, 1, 4}, {3, 4, 0}}]/5 - 4*c[{{0, 1, 4}, {6, 0, 1}}] - 
   (2*c[{{0, 2, 3}, {5, 0, 2}}])/5 + 2*c[{{0, 2, 3}, {6, 0, 1}}] - 
   (2*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(5*tau[2]^4) + 
   (4*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{1, 2, 2}, {1, 3, 3}}] -> -4*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] + 
   (56*c[{{5, 0}, {7, 0}}])/5 - (2*c[{{0, 1, 4}, {3, 4, 0}}])/5 + 
   2*c[{{0, 1, 4}, {6, 0, 1}}] - (6*c[{{0, 2, 3}, {5, 0, 2}}])/5 + 
   2*c[{{0, 2, 3}, {6, 0, 1}}] + (4*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/
    (5*tau[2]^4) - (8*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{1, 2, 2}, {2, 0, 5}}] -> 4*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] - 
   (71*c[{{5, 0}, {7, 0}}])/5 + (2*c[{{0, 1, 4}, {3, 4, 0}}])/5 - 
   6*c[{{0, 1, 4}, {6, 0, 1}}] + c[{{0, 2, 3}, {5, 0, 2}}]/5 + 
   2*c[{{0, 2, 3}, {6, 0, 1}}] - (4*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/
    (5*tau[2]^4) + (8*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{1, 2, 2}, {2, 1, 4}}] -> -4*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] + 
   (66*c[{{5, 0}, {7, 0}}])/5 - (2*c[{{0, 1, 4}, {3, 4, 0}}])/5 + 
   5*c[{{0, 1, 4}, {6, 0, 1}}] - c[{{0, 2, 3}, {5, 0, 2}}]/5 - 
   c[{{0, 2, 3}, {6, 0, 1}}] + (4*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/
    (5*tau[2]^4) - (8*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{1, 2, 2}, {2, 2, 3}}] -> 2*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] - 
   (28*c[{{5, 0}, {7, 0}}])/5 + c[{{0, 1, 4}, {3, 4, 0}}]/5 - 
   c[{{0, 1, 4}, {6, 0, 1}}] + (3*c[{{0, 2, 3}, {5, 0, 2}}])/5 - 
   c[{{0, 2, 3}, {6, 0, 1}}] - (2*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/
    (5*tau[2]^4) + (4*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{1, 2, 2}, {3, 0, 4}}] -> 2*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] - 
   (38*c[{{5, 0}, {7, 0}}])/5 + c[{{0, 1, 4}, {3, 4, 0}}]/5 - 
   4*c[{{0, 1, 4}, {6, 0, 1}}] - (2*c[{{0, 2, 3}, {5, 0, 2}}])/5 + 
   2*c[{{0, 2, 3}, {6, 0, 1}}] - (2*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/
    (5*tau[2]^4) + (4*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{1, 2, 2}, {3, 1, 3}}] -> 2*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] - 
   (28*c[{{5, 0}, {7, 0}}])/5 + c[{{0, 1, 4}, {3, 4, 0}}]/5 - 
   c[{{0, 1, 4}, {6, 0, 1}}] + (3*c[{{0, 2, 3}, {5, 0, 2}}])/5 - 
   c[{{0, 2, 3}, {6, 0, 1}}] - (2*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/
    (5*tau[2]^4) + (4*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{1, 2, 2}, {3, 2, 2}}] -> -4*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] + 
   (56*c[{{5, 0}, {7, 0}}])/5 - (2*c[{{0, 1, 4}, {3, 4, 0}}])/5 + 
   2*c[{{0, 1, 4}, {6, 0, 1}}] - (6*c[{{0, 2, 3}, {5, 0, 2}}])/5 + 
   2*c[{{0, 2, 3}, {6, 0, 1}}] + (4*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/
    (5*tau[2]^4) - (8*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{1, 2, 2}, {4, 0, 3}}] -> -4*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] + 
   (56*c[{{5, 0}, {7, 0}}])/5 - (2*c[{{0, 1, 4}, {3, 4, 0}}])/5 + 
   2*c[{{0, 1, 4}, {6, 0, 1}}] - (6*c[{{0, 2, 3}, {5, 0, 2}}])/5 + 
   2*c[{{0, 2, 3}, {6, 0, 1}}] + (4*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/
    (5*tau[2]^4) - (8*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{1, 2, 2}, {4, 1, 2}}] -> 2*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] - 
   (28*c[{{5, 0}, {7, 0}}])/5 + c[{{0, 1, 4}, {3, 4, 0}}]/5 - 
   c[{{0, 1, 4}, {6, 0, 1}}] + (3*c[{{0, 2, 3}, {5, 0, 2}}])/5 - 
   c[{{0, 2, 3}, {6, 0, 1}}] - (2*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/
    (5*tau[2]^4) + (4*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{1, 2, 2}, {5, 0, 2}}] -> -2*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] + 
   (38*c[{{5, 0}, {7, 0}}])/5 - c[{{0, 1, 4}, {3, 4, 0}}]/5 + 
   3*c[{{0, 1, 4}, {6, 0, 1}}] - (3*c[{{0, 2, 3}, {5, 0, 2}}])/5 - 
   c[{{0, 2, 3}, {6, 0, 1}}] + (2*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/
    (5*tau[2]^4) - (4*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{1, 2, 2}, {5, 1, 1}}] -> -2*c[{{5, 0}, {7, 0}}] - 
   2*c[{{0, 1, 4}, {6, 0, 1}}] + 2*c[{{0, 2, 3}, {6, 0, 1}}], 
 c[{{1, 2, 2}, {6, 0, 1}}] -> c[{{5, 0}, {7, 0}}] + 
   c[{{0, 1, 4}, {6, 0, 1}}] - c[{{0, 2, 3}, {6, 0, 1}}], 
 c[{{0, 1, 1, 3}, {1, 1, 1, 4}}] -> 
  22*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] - c[{{1, 0}, {5, 0}}]*
    c[{{4, 0}, {2, 0}}] - (997*c[{{5, 0}, {7, 0}}])/15 + 
   (38*c[{{0, 1, 4}, {3, 4, 0}}])/5 - 28*c[{{0, 1, 4}, {6, 0, 1}}] + 
   (82*c[{{0, 2, 3}, {5, 0, 2}}])/15 + 5*c[{{0, 2, 3}, {6, 0, 1}}] - 
   2*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] - 
   c[{{0, 1, 2, 2}, {2, 1, 2, 2}}] + c[{{0, 1, 2, 2}, {4, 1, 0, 2}}] - 
   c[{{1, 1, 1, 2}, {1, 1, 3, 2}}] + (3*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/
    (2*tau[2]^4) - (157*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(10*tau[2]^4) + 
   (2*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 + 
   (77*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2) - 
   (3*Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/(2*tau[2]^2) - 
   (Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 1, 3}, {1, 1, 2, 3}}] -> 
  13*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] - 
   (c[{{1, 0}, {5, 0}}]*c[{{4, 0}, {2, 0}}])/2 - (529*c[{{5, 0}, {7, 0}}])/
    10 + (19*c[{{0, 1, 4}, {3, 4, 0}}])/5 - 25*c[{{0, 1, 4}, {6, 0, 1}}] + 
   (2*c[{{0, 2, 3}, {5, 0, 2}}])/5 + (23*c[{{0, 2, 3}, {6, 0, 1}}])/2 - 
   c[{{1, 0}, {3, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] - 
   c[{{0, 1, 2, 2}, {2, 1, 2, 2}}] + c[{{0, 1, 2, 2}, {4, 1, 0, 2}}]/2 - 
   c[{{1, 1, 1, 2}, {1, 1, 3, 2}}] + (3*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/
    (4*tau[2]^4) - (167*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(20*tau[2]^4) + 
   (3*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 + 
   (107*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(10*tau[2]^2) - 
   (3*Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/(4*tau[2]^2) - 
   (Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/(2*tau[2]^3), 
 c[{{0, 1, 1, 3}, {1, 1, 3, 2}}] -> (49*c[{{5, 0}, {7, 0}}])/6 + 
   c[{{0, 1, 4}, {3, 4, 0}}]/2 - (7*c[{{0, 1, 4}, {6, 0, 1}}])/4 - 
   (11*c[{{0, 2, 3}, {5, 0, 2}}])/12 + (7*c[{{0, 2, 3}, {6, 0, 1}}])/4 - 
   (c[{{1, 0}, {3, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}])/2 + 
   c[{{0, 1, 2, 2}, {2, 1, 2, 2}}]/2 + c[{{1, 1, 1, 2}, {1, 1, 3, 2}}]/2 - 
   (3*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(2*tau[2]^4) - 
   (7*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/(2*tau[2]^3) - 
   (3*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(2*tau[2]^2), 
 c[{{0, 1, 1, 3}, {1, 1, 4, 1}}] -> 
  -40*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] + 
   c[{{1, 0}, {5, 0}}]*c[{{4, 0}, {2, 0}}] + (697*c[{{5, 0}, {7, 0}}])/6 - 
   (33*c[{{0, 1, 4}, {3, 4, 0}}])/2 + (215*c[{{0, 1, 4}, {6, 0, 1}}])/4 - 
   (137*c[{{0, 2, 3}, {5, 0, 2}}])/12 - (47*c[{{0, 2, 3}, {6, 0, 1}}])/4 + 
   (9*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}])/2 + 
   2*c[{{0, 1, 2, 2}, {2, 1, 2, 2}}] - 2*c[{{0, 1, 2, 2}, {4, 1, 0, 2}}] + 
   (5*c[{{1, 1, 1, 2}, {1, 1, 3, 2}}])/2 - 
   (7*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/(2*tau[2]^4) + 
   (71*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(2*tau[2]^4) - 
   (5*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/(2*tau[2]^3) - 
   (67*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(2*tau[2]^2) + 
   (5*Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/(2*tau[2]^2) + 
   (2*Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 1, 3}, {1, 1, 5, 0}}] -> 
  (c[{{1, 0}, {3, 0}}]^2*c[{{3, 0}, {1, 0}}])/2 + 
   (43*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}])/2 - 
   (3*c[{{1, 0}, {5, 0}}]*c[{{4, 0}, {2, 0}}])/2 - 
   (541*c[{{5, 0}, {7, 0}}])/10 + (87*c[{{0, 1, 4}, {3, 4, 0}}])/10 - 
   (131*c[{{0, 1, 4}, {6, 0, 1}}])/4 + (107*c[{{0, 2, 3}, {5, 0, 2}}])/20 + 
   (31*c[{{0, 2, 3}, {6, 0, 1}}])/4 - 2*c[{{1, 0}, {3, 0}}]*
    c[{{1, 1, 2}, {1, 1, 2}}] - c[{{0, 1, 2, 2}, {2, 1, 2, 2}}] + 
   c[{{0, 1, 2, 2}, {4, 1, 0, 2}}] - (3*c[{{1, 1, 1, 2}, {1, 1, 3, 2}}])/2 + 
   (2*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/tau[2]^4 - 
   (107*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(5*tau[2]^4) - 
   (Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/(2*tau[2]^3) + 
   (153*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(10*tau[2]^2) - 
   (Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/tau[2]^2 - 
   (Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 1, 3}, {1, 2, 2, 2}}] -> 
  -26*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] + 
   c[{{1, 0}, {5, 0}}]*c[{{4, 0}, {2, 0}}] + (533*c[{{5, 0}, {7, 0}}])/5 - 
   (36*c[{{0, 1, 4}, {3, 4, 0}}])/5 + 48*c[{{0, 1, 4}, {6, 0, 1}}] - 
   (8*c[{{0, 2, 3}, {5, 0, 2}}])/5 - 21*c[{{0, 2, 3}, {6, 0, 1}}] + 
   2*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] + 
   2*c[{{0, 1, 2, 2}, {2, 1, 2, 2}}] - c[{{0, 1, 2, 2}, {4, 1, 0, 2}}] + 
   2*c[{{1, 1, 1, 2}, {1, 1, 3, 2}}] - (3*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/
    (2*tau[2]^4) + (159*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(10*tau[2]^4) - 
   (6*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 - 
   (109*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2) + 
   (3*Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/(2*tau[2]^2) + 
   (Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 1, 3}, {1, 2, 3, 1}}] -> 
  24*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] - c[{{1, 0}, {5, 0}}]*
    c[{{4, 0}, {2, 0}}] - (3401*c[{{5, 0}, {7, 0}}])/30 + 
   (59*c[{{0, 1, 4}, {3, 4, 0}}])/10 - (181*c[{{0, 1, 4}, {6, 0, 1}}])/4 + 
   (127*c[{{0, 2, 3}, {5, 0, 2}}])/60 + (81*c[{{0, 2, 3}, {6, 0, 1}}])/4 - 
   (3*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}])/2 - 
   (5*c[{{0, 1, 2, 2}, {2, 1, 2, 2}}])/2 + c[{{0, 1, 2, 2}, {4, 1, 0, 2}}] - 
   (5*c[{{1, 1, 1, 2}, {1, 1, 3, 2}}])/2 + 
   (3*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/(2*tau[2]^4) - 
   (64*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(5*tau[2]^4) + 
   (19*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/(2*tau[2]^3) + 
   (231*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(10*tau[2]^2) - 
   (3*Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/(2*tau[2]^2) - 
   (Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 1, 3}, {1, 2, 4, 0}}] -> 
  18*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] - (9*c[{{5, 0}, {7, 0}}])/5 + 
   (58*c[{{0, 1, 4}, {3, 4, 0}}])/5 - (21*c[{{0, 1, 4}, {6, 0, 1}}])/2 + 
   (93*c[{{0, 2, 3}, {5, 0, 2}}])/10 - (17*c[{{0, 2, 3}, {6, 0, 1}}])/2 - 
   3*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] + 
   c[{{0, 1, 2, 2}, {2, 1, 2, 2}}]/2 + c[{{0, 1, 2, 2}, {4, 1, 0, 2}}] + 
   (2*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/tau[2]^4 - 
   (247*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(10*tau[2]^4) - 
   (8*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 + 
   (52*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2) - 
   (Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/tau[2]^2 - 
   (Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 1, 3}, {1, 3, 3, 0}}] -> 
  -(c[{{1, 0}, {3, 0}}]^2*c[{{3, 0}, {1, 0}}]) - 
   44*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] + 2*c[{{1, 0}, {5, 0}}]*
    c[{{4, 0}, {2, 0}}] + (3359*c[{{5, 0}, {7, 0}}])/15 - 
   (51*c[{{0, 1, 4}, {3, 4, 0}}])/5 + (177*c[{{0, 1, 4}, {6, 0, 1}}])/2 - 
   (103*c[{{0, 2, 3}, {5, 0, 2}}])/30 - (85*c[{{0, 2, 3}, {6, 0, 1}}])/2 + 
   3*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] + 
   5*c[{{0, 1, 2, 2}, {2, 1, 2, 2}}] - 2*c[{{0, 1, 2, 2}, {4, 1, 0, 2}}] + 
   5*c[{{1, 1, 1, 2}, {1, 1, 3, 2}}] - (3*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/
    tau[2]^4 + (112*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(5*tau[2]^4) - 
   (19*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 - 
   (229*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2) + 
   (3*Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/tau[2]^2 + 
   (2*Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 1, 3}, {2, 0, 1, 4}}] -> 
  -47*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] + 2*c[{{1, 0}, {5, 0}}]*
    c[{{4, 0}, {2, 0}}] + (454*c[{{5, 0}, {7, 0}}])/3 - 
   17*c[{{0, 1, 4}, {3, 4, 0}}] + 62*c[{{0, 1, 4}, {6, 0, 1}}] - 
   (34*c[{{0, 2, 3}, {5, 0, 2}}])/3 - 13*c[{{0, 2, 3}, {6, 0, 1}}] + 
   4*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] + 
   (5*c[{{0, 1, 2, 2}, {2, 1, 2, 2}}])/2 - 
   2*c[{{0, 1, 2, 2}, {4, 1, 0, 2}}] + 3*c[{{1, 1, 1, 2}, {1, 1, 3, 2}}] - 
   (3*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/tau[2]^4 + 
   (67*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(2*tau[2]^4) - 
   (7*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 - 
   (38*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/tau[2]^2 + 
   (3*Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/tau[2]^2 + 
   (2*Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 1, 3}, {2, 0, 2, 3}}] -> 
  -72*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] + 3*c[{{1, 0}, {5, 0}}]*
    c[{{4, 0}, {2, 0}}] + (3709*c[{{5, 0}, {7, 0}}])/15 - 
   (126*c[{{0, 1, 4}, {3, 4, 0}}])/5 + (207*c[{{0, 1, 4}, {6, 0, 1}}])/2 - 
   (443*c[{{0, 2, 3}, {5, 0, 2}}])/30 - (57*c[{{0, 2, 3}, {6, 0, 1}}])/2 + 
   6*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] + 
   4*c[{{0, 1, 2, 2}, {2, 1, 2, 2}}] - 3*c[{{0, 1, 2, 2}, {4, 1, 0, 2}}] + 
   5*c[{{1, 1, 1, 2}, {1, 1, 3, 2}}] - (9*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/
    (2*tau[2]^4) + (509*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(10*tau[2]^4) - 
   (25*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/(2*tau[2]^3) - 
   (304*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2) + 
   (9*Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/(2*tau[2]^2) + 
   (3*Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 1, 3}, {2, 0, 3, 2}}] -> 
  32*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] - 3*c[{{1, 0}, {5, 0}}]*
    c[{{4, 0}, {2, 0}}] - (457*c[{{5, 0}, {7, 0}}])/5 + 
   (69*c[{{0, 1, 4}, {3, 4, 0}}])/5 - 36*c[{{0, 1, 4}, {6, 0, 1}}] + 
   (67*c[{{0, 2, 3}, {5, 0, 2}}])/5 + 2*c[{{0, 2, 3}, {6, 0, 1}}] - 
   4*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] - 
   (3*c[{{0, 1, 2, 2}, {2, 1, 2, 2}}])/2 + 
   2*c[{{0, 1, 2, 2}, {4, 1, 0, 2}}] - c[{{1, 1, 1, 2}, {1, 1, 3, 2}}] + 
   (7*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/(2*tau[2]^4) - 
   (153*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(5*tau[2]^4) + 
   (Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 + 
   (146*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2) - 
   (5*Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/(2*tau[2]^2) - 
   (2*Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 1, 3}, {2, 0, 4, 1}}] -> 
  -(c[{{1, 0}, {3, 0}}]^2*c[{{3, 0}, {1, 0}}]) + 
   29*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] - 2*c[{{1, 0}, {5, 0}}]*
    c[{{4, 0}, {2, 0}}] - (1304*c[{{5, 0}, {7, 0}}])/15 + 
   (76*c[{{0, 1, 4}, {3, 4, 0}}])/5 - 35*c[{{0, 1, 4}, {6, 0, 1}}] + 
   (179*c[{{0, 2, 3}, {5, 0, 2}}])/15 + 6*c[{{0, 2, 3}, {6, 0, 1}}] - 
   5*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] - 
   (3*c[{{0, 1, 2, 2}, {2, 1, 2, 2}}])/2 + 
   2*c[{{0, 1, 2, 2}, {4, 1, 0, 2}}] - c[{{1, 1, 1, 2}, {1, 1, 3, 2}}] + 
   (3*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/tau[2]^4 - 
   (279*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(10*tau[2]^4) + 
   (Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 + 
   (154*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2) - 
   (3*Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/tau[2]^2 - 
   (2*Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 1, 3}, {2, 1, 1, 3}}] -> 
  72*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] - 3*c[{{1, 0}, {5, 0}}]*
    c[{{4, 0}, {2, 0}}] - (1181*c[{{5, 0}, {7, 0}}])/5 + 
   (132*c[{{0, 1, 4}, {3, 4, 0}}])/5 - 96*c[{{0, 1, 4}, {6, 0, 1}}] + 
   (86*c[{{0, 2, 3}, {5, 0, 2}}])/5 + 21*c[{{0, 2, 3}, {6, 0, 1}}] - 
   6*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] - 
   4*c[{{0, 1, 2, 2}, {2, 1, 2, 2}}] + 3*c[{{0, 1, 2, 2}, {4, 1, 0, 2}}] - 
   5*c[{{1, 1, 1, 2}, {1, 1, 3, 2}}] + (9*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/
    (2*tau[2]^4) - (513*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(10*tau[2]^4) + 
   (12*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 + 
   (303*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2) - 
   (9*Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/(2*tau[2]^2) - 
   (3*Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 1, 3}, {2, 1, 2, 2}}] -> 
  -13*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] + 
   (c[{{1, 0}, {5, 0}}]*c[{{4, 0}, {2, 0}}])/2 + (251*c[{{5, 0}, {7, 0}}])/
    6 - 5*c[{{0, 1, 4}, {3, 4, 0}}] + (35*c[{{0, 1, 4}, {6, 0, 1}}])/2 - 
   (17*c[{{0, 2, 3}, {5, 0, 2}}])/6 - 4*c[{{0, 2, 3}, {6, 0, 1}}] + 
   c[{{1, 0}, {3, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] + 
   c[{{0, 1, 2, 2}, {2, 1, 2, 2}}] - c[{{0, 1, 2, 2}, {4, 1, 0, 2}}]/2 + 
   c[{{1, 1, 1, 2}, {1, 1, 3, 2}}] - (3*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/
    (4*tau[2]^4) + (35*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(4*tau[2]^4) - 
   (5*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/(2*tau[2]^3) - 
   (21*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(2*tau[2]^2) + 
   (3*Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/(4*tau[2]^2) + 
   (Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/(2*tau[2]^3), 
 c[{{0, 1, 1, 3}, {2, 1, 3, 1}}] -> 
  -19*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] + 
   (5*c[{{1, 0}, {5, 0}}]*c[{{4, 0}, {2, 0}}])/2 + 
   (207*c[{{5, 0}, {7, 0}}])/5 - (93*c[{{0, 1, 4}, {3, 4, 0}}])/10 + 
   (81*c[{{0, 1, 4}, {6, 0, 1}}])/4 - (193*c[{{0, 2, 3}, {5, 0, 2}}])/20 + 
   c[{{0, 2, 3}, {6, 0, 1}}]/4 + 
   (7*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}])/2 - 
   (3*c[{{0, 1, 2, 2}, {4, 1, 0, 2}}])/2 - c[{{1, 1, 1, 2}, {1, 1, 3, 2}}]/
    2 - (11*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/(4*tau[2]^4) + 
   (467*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(20*tau[2]^4) + 
   (5*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 - 
   (86*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2) + 
   (7*Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/(4*tau[2]^2) + 
   (3*Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/(2*tau[2]^3), 
 c[{{0, 1, 1, 3}, {2, 1, 4, 0}}] -> 
  c[{{1, 0}, {3, 0}}]^2*c[{{3, 0}, {1, 0}}] + 30*c[{{2, 0}, {6, 0}}]*
    c[{{3, 0}, {1, 0}}] - (3*c[{{1, 0}, {5, 0}}]*c[{{4, 0}, {2, 0}}])/2 - 
   (2119*c[{{5, 0}, {7, 0}}])/30 + (53*c[{{0, 1, 4}, {3, 4, 0}}])/5 - 
   39*c[{{0, 1, 4}, {6, 0, 1}}] + (137*c[{{0, 2, 3}, {5, 0, 2}}])/15 + 
   (11*c[{{0, 2, 3}, {6, 0, 1}}])/2 - 3*c[{{1, 0}, {3, 0}}]*
    c[{{1, 1, 2}, {1, 1, 2}}] - c[{{0, 1, 2, 2}, {2, 1, 2, 2}}]/2 + 
   (3*c[{{0, 1, 2, 2}, {4, 1, 0, 2}}])/2 - c[{{1, 1, 1, 2}, {1, 1, 3, 2}}] + 
   (13*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/(4*tau[2]^4) - 
   (619*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(20*tau[2]^4) - 
   (7*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/(2*tau[2]^3) + 
   (199*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(10*tau[2]^2) - 
   (5*Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/(4*tau[2]^2) - 
   (3*Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/(2*tau[2]^3), 
 c[{{0, 1, 1, 3}, {2, 2, 2, 1}}] -> 
  52*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] - 2*c[{{1, 0}, {5, 0}}]*
    c[{{4, 0}, {2, 0}}] - (2854*c[{{5, 0}, {7, 0}}])/15 + 
   (86*c[{{0, 1, 4}, {3, 4, 0}}])/5 - 83*c[{{0, 1, 4}, {6, 0, 1}}] + 
   (109*c[{{0, 2, 3}, {5, 0, 2}}])/15 + 29*c[{{0, 2, 3}, {6, 0, 1}}] - 
   4*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] - 
   4*c[{{0, 1, 2, 2}, {2, 1, 2, 2}}] + 2*c[{{0, 1, 2, 2}, {4, 1, 0, 2}}] - 
   4*c[{{1, 1, 1, 2}, {1, 1, 3, 2}}] + (3*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/
    tau[2]^4 - (167*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(5*tau[2]^4) + 
   (11*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 + 
   (214*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2) - 
   (3*Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/tau[2]^2 - 
   (2*Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 1, 3}, {2, 2, 3, 0}}] -> 
  -57*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] + 
   (c[{{1, 0}, {5, 0}}]*c[{{4, 0}, {2, 0}}])/2 + (7867*c[{{5, 0}, {7, 0}}])/
    30 - (69*c[{{0, 1, 4}, {3, 4, 0}}])/5 + 108*c[{{0, 1, 4}, {6, 0, 1}}] + 
   (4*c[{{0, 2, 3}, {5, 0, 2}}])/15 - (99*c[{{0, 2, 3}, {6, 0, 1}}])/2 + 
   2*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] + 
   (13*c[{{0, 1, 2, 2}, {2, 1, 2, 2}}])/2 - 
   (3*c[{{0, 1, 2, 2}, {4, 1, 0, 2}}])/2 + 
   7*c[{{1, 1, 1, 2}, {1, 1, 3, 2}}] - (7*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/
    (4*tau[2]^4) + (457*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(20*tau[2]^4) - 
   (51*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/(2*tau[2]^3) - 
   (487*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(10*tau[2]^2) + 
   (11*Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/(4*tau[2]^2) + 
   (3*Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/(2*tau[2]^3), 
 c[{{0, 1, 1, 3}, {3, 0, 1, 3}}] -> 
  -36*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] + 
   (3*c[{{1, 0}, {5, 0}}]*c[{{4, 0}, {2, 0}}])/2 + 
   (1894*c[{{5, 0}, {7, 0}}])/15 - (127*c[{{0, 1, 4}, {3, 4, 0}}])/10 + 
   (185*c[{{0, 1, 4}, {6, 0, 1}}])/4 - (571*c[{{0, 2, 3}, {5, 0, 2}}])/60 - 
   (35*c[{{0, 2, 3}, {6, 0, 1}}])/4 + 
   (5*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}])/2 + 
   (5*c[{{0, 1, 2, 2}, {2, 1, 2, 2}}])/2 - 
   (3*c[{{0, 1, 2, 2}, {4, 1, 0, 2}}])/2 + 
   (7*c[{{1, 1, 1, 2}, {1, 1, 3, 2}}])/2 - 
   (9*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/(4*tau[2]^4) + 
   (483*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(20*tau[2]^4) - 
   (19*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/(2*tau[2]^3) - 
   (159*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2) + 
   (9*Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/(4*tau[2]^2) + 
   (3*Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/(2*tau[2]^3), 
 c[{{0, 1, 1, 3}, {3, 0, 2, 2}}] -> 
  -20*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] + 
   c[{{1, 0}, {5, 0}}]*c[{{4, 0}, {2, 0}}] + (352*c[{{5, 0}, {7, 0}}])/5 - 
   (19*c[{{0, 1, 4}, {3, 4, 0}}])/5 + 24*c[{{0, 1, 4}, {6, 0, 1}}] - 
   (12*c[{{0, 2, 3}, {5, 0, 2}}])/5 - 4*c[{{0, 2, 3}, {6, 0, 1}}] + 
   (3*c[{{0, 1, 2, 2}, {2, 1, 2, 2}}])/2 + 
   3*c[{{1, 1, 1, 2}, {1, 1, 3, 2}}] - (Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/
    (2*tau[2]^4) + (38*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(5*tau[2]^4) - 
   (9*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 - 
   (56*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2) + 
   (Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/(2*tau[2]^2), 
 c[{{0, 1, 1, 3}, {3, 0, 3, 1}}] -> 
  -(c[{{1, 0}, {3, 0}}]^2*c[{{3, 0}, {1, 0}}])/2 - 
   (41*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}])/2 + 
   (c[{{1, 0}, {5, 0}}]*c[{{4, 0}, {2, 0}}])/2 + (1517*c[{{5, 0}, {7, 0}}])/
    15 - (51*c[{{0, 1, 4}, {3, 4, 0}}])/10 + (175*c[{{0, 1, 4}, {6, 0, 1}}])/
    4 + (67*c[{{0, 2, 3}, {5, 0, 2}}])/60 - (89*c[{{0, 2, 3}, {6, 0, 1}}])/
    4 + c[{{1, 0}, {3, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] + 
   2*c[{{0, 1, 2, 2}, {2, 1, 2, 2}}] - c[{{0, 1, 2, 2}, {4, 1, 0, 2}}]/2 + 
   (7*c[{{1, 1, 1, 2}, {1, 1, 3, 2}}])/2 - 
   (3*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/(4*tau[2]^4) + 
   (179*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(20*tau[2]^4) - 
   (10*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 - 
   (97*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2) + 
   (3*Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/(4*tau[2]^2) + 
   (Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/(2*tau[2]^3), 
 c[{{0, 1, 1, 3}, {3, 1, 1, 2}}] -> (-49*c[{{5, 0}, {7, 0}}])/3 - 
   c[{{0, 1, 4}, {3, 4, 0}}] + (7*c[{{0, 1, 4}, {6, 0, 1}}])/2 + 
   (11*c[{{0, 2, 3}, {5, 0, 2}}])/6 - (7*c[{{0, 2, 3}, {6, 0, 1}}])/2 + 
   c[{{1, 0}, {3, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] - 
   c[{{0, 1, 2, 2}, {2, 1, 2, 2}}] - 2*c[{{1, 1, 1, 2}, {1, 1, 3, 2}}] + 
   (3*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/tau[2]^4 + 
   (7*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 + 
   (3*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/tau[2]^2, 
 c[{{0, 1, 1, 3}, {3, 1, 2, 1}}] -> 
  33*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] - 
   (3*c[{{1, 0}, {5, 0}}]*c[{{4, 0}, {2, 0}}])/2 - 
   (959*c[{{5, 0}, {7, 0}}])/10 + (49*c[{{0, 1, 4}, {3, 4, 0}}])/5 - 
   45*c[{{0, 1, 4}, {6, 0, 1}}] + (17*c[{{0, 2, 3}, {5, 0, 2}}])/5 + 
   (23*c[{{0, 2, 3}, {6, 0, 1}}])/2 - 2*c[{{1, 0}, {3, 0}}]*
    c[{{1, 1, 2}, {1, 1, 2}}] - (3*c[{{0, 1, 2, 2}, {2, 1, 2, 2}}])/2 + 
   c[{{0, 1, 2, 2}, {4, 1, 0, 2}}]/2 - 2*c[{{1, 1, 1, 2}, {1, 1, 3, 2}}] + 
   (5*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/(4*tau[2]^4) - 
   (387*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(20*tau[2]^4) + 
   (9*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/(2*tau[2]^3) + 
   (187*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(10*tau[2]^2) - 
   (5*Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/(4*tau[2]^2) - 
   (Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/(2*tau[2]^3), 
 c[{{0, 1, 1, 3}, {3, 1, 3, 0}}] -> 
  (c[{{1, 0}, {3, 0}}]^2*c[{{3, 0}, {1, 0}}])/2 + 
   (13*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}])/2 - 
   (3*c[{{1, 0}, {5, 0}}]*c[{{4, 0}, {2, 0}}])/2 - 
   (1399*c[{{5, 0}, {7, 0}}])/30 + (23*c[{{0, 1, 4}, {3, 4, 0}}])/5 - 
   19*c[{{0, 1, 4}, {6, 0, 1}}] + (77*c[{{0, 2, 3}, {5, 0, 2}}])/15 + 
   (21*c[{{0, 2, 3}, {6, 0, 1}}])/2 - 
   (5*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}])/2 - 
   c[{{0, 1, 2, 2}, {2, 1, 2, 2}}]/2 + (3*c[{{0, 1, 2, 2}, {4, 1, 0, 2}}])/
    2 - c[{{1, 1, 1, 2}, {1, 1, 3, 2}}] + (9*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/
    (4*tau[2]^4) - (259*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(20*tau[2]^4) + 
   (Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/(2*tau[2]^3) + 
   (179*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(10*tau[2]^2) - 
   (5*Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/(4*tau[2]^2) - 
   (3*Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/(2*tau[2]^3), 
 c[{{0, 1, 1, 3}, {3, 2, 2, 0}}] -> 
  -118*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] + 
   5*c[{{1, 0}, {5, 0}}]*c[{{4, 0}, {2, 0}}] + (5731*c[{{5, 0}, {7, 0}}])/
    15 - (184*c[{{0, 1, 4}, {3, 4, 0}}])/5 + 173*c[{{0, 1, 4}, {6, 0, 1}}] - 
   (211*c[{{0, 2, 3}, {5, 0, 2}}])/15 - 52*c[{{0, 2, 3}, {6, 0, 1}}] + 
   8*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] + 
   7*c[{{0, 1, 2, 2}, {2, 1, 2, 2}}] - 3*c[{{0, 1, 2, 2}, {4, 1, 0, 2}}] + 
   8*c[{{1, 1, 1, 2}, {1, 1, 3, 2}}] - (11*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/
    (2*tau[2]^4) + (721*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(10*tau[2]^4) - 
   (20*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 - 
   (401*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2) + 
   (11*Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/(2*tau[2]^2) + 
   (3*Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 1, 3}, {4, 0, 1, 2}}] -> 
  -8*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] - 
   (c[{{1, 0}, {5, 0}}]*c[{{4, 0}, {2, 0}}])/2 + (799*c[{{5, 0}, {7, 0}}])/
    30 - (28*c[{{0, 1, 4}, {3, 4, 0}}])/5 + 13*c[{{0, 1, 4}, {6, 0, 1}}] - 
   (62*c[{{0, 2, 3}, {5, 0, 2}}])/15 - (9*c[{{0, 2, 3}, {6, 0, 1}}])/2 + 
   c[{{1, 0}, {3, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] + 
   c[{{0, 1, 2, 2}, {2, 1, 2, 2}}] - c[{{0, 1, 2, 2}, {4, 1, 0, 2}}]/2 + 
   2*c[{{1, 1, 1, 2}, {1, 1, 3, 2}}] - (5*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/
    (4*tau[2]^4) + (249*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(20*tau[2]^4) - 
   (5*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/(2*tau[2]^3) - 
   (129*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(10*tau[2]^2) + 
   (3*Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/(4*tau[2]^2) + 
   (Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 1, 3}, {4, 0, 2, 1}}] -> 
  c[{{1, 0}, {3, 0}}]^2*c[{{3, 0}, {1, 0}}] - 29*c[{{2, 0}, {6, 0}}]*
    c[{{3, 0}, {1, 0}}] + (3*c[{{1, 0}, {5, 0}}]*c[{{4, 0}, {2, 0}}])/2 + 
   (3913*c[{{5, 0}, {7, 0}}])/30 - (66*c[{{0, 1, 4}, {3, 4, 0}}])/5 + 
   (105*c[{{0, 1, 4}, {6, 0, 1}}])/2 - (163*c[{{0, 2, 3}, {5, 0, 2}}])/30 - 
   25*c[{{0, 2, 3}, {6, 0, 1}}] + 4*c[{{1, 0}, {3, 0}}]*
    c[{{1, 1, 2}, {1, 1, 2}}] + (5*c[{{0, 1, 2, 2}, {2, 1, 2, 2}}])/2 - 
   (3*c[{{0, 1, 2, 2}, {4, 1, 0, 2}}])/2 + 
   4*c[{{1, 1, 1, 2}, {1, 1, 3, 2}}] - (9*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/
    (4*tau[2]^4) + (443*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(20*tau[2]^4) - 
   (23*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/(2*tau[2]^3) - 
   (373*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(10*tau[2]^2) + 
   (9*Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/(4*tau[2]^2) + 
   (2*Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 1, 3}, {4, 1, 1, 1}}] -> 
  16*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] + c[{{1, 0}, {5, 0}}]*
    c[{{4, 0}, {2, 0}}] - (554*c[{{5, 0}, {7, 0}}])/15 + 
   (61*c[{{0, 1, 4}, {3, 4, 0}}])/5 - (59*c[{{0, 1, 4}, {6, 0, 1}}])/2 + 
   (193*c[{{0, 2, 3}, {5, 0, 2}}])/30 + (25*c[{{0, 2, 3}, {6, 0, 1}}])/2 - 
   3*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] - 
   c[{{0, 1, 2, 2}, {2, 1, 2, 2}}] + c[{{0, 1, 2, 2}, {4, 1, 0, 2}}] - 
   2*c[{{1, 1, 1, 2}, {1, 1, 3, 2}}] + (5*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/
    (2*tau[2]^4) - (279*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(10*tau[2]^4) - 
   (2*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 + 
   (114*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2) - 
   (3*Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/(2*tau[2]^2) - 
   (2*Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 1, 3}, {4, 1, 2, 0}}] -> 
  -(c[{{1, 0}, {3, 0}}]^2*c[{{3, 0}, {1, 0}}]) - 
   20*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] - 
   c[{{1, 0}, {5, 0}}]*c[{{4, 0}, {2, 0}}] + (12*c[{{5, 0}, {7, 0}}])/5 - 
   (44*c[{{0, 1, 4}, {3, 4, 0}}])/5 + 22*c[{{0, 1, 4}, {6, 0, 1}}] - 
   (22*c[{{0, 2, 3}, {5, 0, 2}}])/5 + c[{{0, 2, 3}, {6, 0, 1}}] + 
   c[{{1, 0}, {3, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] - 
   (3*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/(2*tau[2]^4) + 
   (251*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(10*tau[2]^4) + 
   (9*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 - 
   (21*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2) + 
   (Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/(2*tau[2]^2) + 
   (Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/(2*tau[2]^3), 
 c[{{0, 1, 1, 3}, {5, 0, 1, 1}}] -> 
  (c[{{1, 0}, {3, 0}}]^2*c[{{3, 0}, {1, 0}}])/2 - 
   (15*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}])/2 - 
   c[{{1, 0}, {5, 0}}]*c[{{4, 0}, {2, 0}}] + (598*c[{{5, 0}, {7, 0}}])/15 - 
   (49*c[{{0, 1, 4}, {3, 4, 0}}])/10 + (47*c[{{0, 1, 4}, {6, 0, 1}}])/4 - 
   (157*c[{{0, 2, 3}, {5, 0, 2}}])/60 - (21*c[{{0, 2, 3}, {6, 0, 1}}])/4 + 
   (3*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}])/2 + 
   c[{{0, 1, 2, 2}, {2, 1, 2, 2}}]/2 - c[{{0, 1, 2, 2}, {4, 1, 0, 2}}]/2 + 
   c[{{1, 1, 1, 2}, {1, 1, 3, 2}}] - (3*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/
    (4*tau[2]^4) + (161*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(20*tau[2]^4) - 
   (7*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/(2*tau[2]^3) - 
   (141*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(10*tau[2]^2) + 
   (3*Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/(4*tau[2]^2) + 
   (Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 1, 3}, {5, 1, 1, 0}}] -> 
  -(c[{{1, 0}, {3, 0}}]^2*c[{{3, 0}, {1, 0}}]) - 
   c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] + c[{{1, 0}, {5, 0}}]*
    c[{{4, 0}, {2, 0}}] - (214*c[{{5, 0}, {7, 0}}])/5 - 
   (12*c[{{0, 1, 4}, {3, 4, 0}}])/5 + 6*c[{{0, 1, 4}, {6, 0, 1}}] - 
   (6*c[{{0, 2, 3}, {5, 0, 2}}])/5 - 2*c[{{0, 2, 3}, {6, 0, 1}}] - 
   (Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/tau[2]^4 + 
   (59*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(5*tau[2]^4) + 
   (9*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 + 
   (27*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{0, 1, 2, 2}, {1, 1, 0, 5}}] -> 
  10*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] - 
   (c[{{1, 0}, {5, 0}}]*c[{{4, 0}, {2, 0}}])/2 - (634*c[{{5, 0}, {7, 0}}])/
    15 + (37*c[{{0, 1, 4}, {3, 4, 0}}])/10 - (63*c[{{0, 1, 4}, {6, 0, 1}}])/
    4 + (121*c[{{0, 2, 3}, {5, 0, 2}}])/60 + (17*c[{{0, 2, 3}, {6, 0, 1}}])/
    4 - c[{{1, 0}, {3, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] - 
   c[{{0, 1, 2, 2}, {2, 1, 2, 2}}]/2 + c[{{0, 1, 2, 2}, {4, 1, 0, 2}}]/2 - 
   c[{{1, 1, 1, 2}, {1, 1, 3, 2}}] + (3*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/
    (4*tau[2]^4) - (153*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(20*tau[2]^4) + 
   (3*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 + 
   (103*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(10*tau[2]^2) - 
   (Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/(4*tau[2]^2) - 
   (Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/(2*tau[2]^3), 
 c[{{0, 1, 2, 2}, {1, 1, 1, 4}}] -> c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] - 
   2*c[{{5, 0}, {7, 0}}] + c[{{0, 1, 4}, {3, 4, 0}}] - 
   3*c[{{0, 1, 4}, {6, 0, 1}}] + 2*c[{{0, 2, 3}, {6, 0, 1}}] - 
   (2*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/tau[2]^4 - 
   (Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/(2*tau[2]^3) + 
   (Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/tau[2]^2 - 
   (Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/(2*tau[2]^2) - 
   (Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/(2*tau[2]^3), 
 c[{{0, 1, 2, 2}, {1, 1, 2, 3}}] -> 
  49*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] - 2*c[{{1, 0}, {5, 0}}]*
    c[{{4, 0}, {2, 0}}] - 171*c[{{5, 0}, {7, 0}}] + 
   17*c[{{0, 1, 4}, {3, 4, 0}}] - 73*c[{{0, 1, 4}, {6, 0, 1}}] + 
   9*c[{{0, 2, 3}, {5, 0, 2}}] + 22*c[{{0, 2, 3}, {6, 0, 1}}] - 
   4*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] - 
   3*c[{{0, 1, 2, 2}, {2, 1, 2, 2}}] + 2*c[{{0, 1, 2, 2}, {4, 1, 0, 2}}] - 
   4*c[{{1, 1, 1, 2}, {1, 1, 3, 2}}] + (3*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/
    tau[2]^4 - (34*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/tau[2]^4 + 
   (9*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 + 
   (41*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/tau[2]^2 - 
   (3*Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/tau[2]^2 - 
   (2*Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 2, 2}, {1, 2, 0, 4}}] -> 
  -62*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] + 2*c[{{1, 0}, {5, 0}}]*
    c[{{4, 0}, {2, 0}}] + (691*c[{{5, 0}, {7, 0}}])/3 - 
   19*c[{{0, 1, 4}, {3, 4, 0}}] + 102*c[{{0, 1, 4}, {6, 0, 1}}] - 
   (19*c[{{0, 2, 3}, {5, 0, 2}}])/3 - 38*c[{{0, 2, 3}, {6, 0, 1}}] + 
   4*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] + 
   4*c[{{0, 1, 2, 2}, {2, 1, 2, 2}}] - 2*c[{{0, 1, 2, 2}, {4, 1, 0, 2}}] + 
   4*c[{{1, 1, 1, 2}, {1, 1, 3, 2}}] - (3*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/
    tau[2]^4 + (36*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/tau[2]^4 - 
   (25*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/(2*tau[2]^3) - 
   (48*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/tau[2]^2 + 
   (7*Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/(2*tau[2]^2) + 
   (5*Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/(2*tau[2]^3), 
 c[{{0, 1, 2, 2}, {1, 2, 1, 3}}] -> 
  57*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] - 2*c[{{1, 0}, {5, 0}}]*
    c[{{4, 0}, {2, 0}}] - (3227*c[{{5, 0}, {7, 0}}])/15 + 
   (88*c[{{0, 1, 4}, {3, 4, 0}}])/5 - 94*c[{{0, 1, 4}, {6, 0, 1}}] + 
   (92*c[{{0, 2, 3}, {5, 0, 2}}])/15 + 35*c[{{0, 2, 3}, {6, 0, 1}}] - 
   4*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] - 
   4*c[{{0, 1, 2, 2}, {2, 1, 2, 2}}] + 2*c[{{0, 1, 2, 2}, {4, 1, 0, 2}}] - 
   4*c[{{1, 1, 1, 2}, {1, 1, 3, 2}}] + (3*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/
    tau[2]^4 - (166*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(5*tau[2]^4) + 
   (13*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 + 
   (227*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2) - 
   (3*Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/tau[2]^2 - 
   (2*Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 2, 2}, {1, 2, 2, 2}}] -> 
  -104*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] + 
   4*c[{{1, 0}, {5, 0}}]*c[{{4, 0}, {2, 0}}] + (5708*c[{{5, 0}, {7, 0}}])/
    15 - (172*c[{{0, 1, 4}, {3, 4, 0}}])/5 + 166*c[{{0, 1, 4}, {6, 0, 1}}] - 
   (218*c[{{0, 2, 3}, {5, 0, 2}}])/15 - 58*c[{{0, 2, 3}, {6, 0, 1}}] + 
   8*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] + 
   7*c[{{0, 1, 2, 2}, {2, 1, 2, 2}}] - 4*c[{{0, 1, 2, 2}, {4, 1, 0, 2}}] + 
   8*c[{{1, 1, 1, 2}, {1, 1, 3, 2}}] - (6*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/
    tau[2]^4 + (334*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(5*tau[2]^4) - 
   (22*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 - 
   (428*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2) + 
   (6*Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/tau[2]^2 + 
   (4*Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 2, 2}, {1, 3, 0, 3}}] -> 
  -105*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] + 
   4*c[{{1, 0}, {5, 0}}]*c[{{4, 0}, {2, 0}}] + (1971*c[{{5, 0}, {7, 0}}])/5 - 
   (172*c[{{0, 1, 4}, {3, 4, 0}}])/5 + 175*c[{{0, 1, 4}, {6, 0, 1}}] - 
   (61*c[{{0, 2, 3}, {5, 0, 2}}])/5 - 66*c[{{0, 2, 3}, {6, 0, 1}}] + 
   8*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] + 
   (15*c[{{0, 1, 2, 2}, {2, 1, 2, 2}}])/2 - 
   4*c[{{0, 1, 2, 2}, {4, 1, 0, 2}}] + 8*c[{{1, 1, 1, 2}, {1, 1, 3, 2}}] - 
   (11*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/(2*tau[2]^4) + 
   (329*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(5*tau[2]^4) - 
   (24*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 - 
   (433*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2) + 
   (6*Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/tau[2]^2 + 
   (4*Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 2, 2}, {1, 3, 1, 2}}] -> 
  50*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] - 2*c[{{1, 0}, {5, 0}}]*
    c[{{4, 0}, {2, 0}}] - (554*c[{{5, 0}, {7, 0}}])/3 + 
   17*c[{{0, 1, 4}, {3, 4, 0}}] - 82*c[{{0, 1, 4}, {6, 0, 1}}] + 
   (20*c[{{0, 2, 3}, {5, 0, 2}}])/3 + 30*c[{{0, 2, 3}, {6, 0, 1}}] - 
   4*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] - 
   (7*c[{{0, 1, 2, 2}, {2, 1, 2, 2}}])/2 + 
   2*c[{{0, 1, 2, 2}, {4, 1, 0, 2}}] - 4*c[{{1, 1, 1, 2}, {1, 1, 3, 2}}] + 
   (5*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/(2*tau[2]^4) - 
   (33*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/tau[2]^4 + 
   (11*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 + 
   (42*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/tau[2]^2 - 
   (3*Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/tau[2]^2 - 
   (2*Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 2, 2}, {1, 4, 0, 2}}] -> 
  60*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] - 4*c[{{1, 0}, {5, 0}}]*
    c[{{4, 0}, {2, 0}}] - (2516*c[{{5, 0}, {7, 0}}])/15 + 
   (119*c[{{0, 1, 4}, {3, 4, 0}}])/5 - (133*c[{{0, 1, 4}, {6, 0, 1}}])/2 + 
   (667*c[{{0, 2, 3}, {5, 0, 2}}])/30 + (7*c[{{0, 2, 3}, {6, 0, 1}}])/2 - 
   8*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] - 
   (3*c[{{0, 1, 2, 2}, {2, 1, 2, 2}}])/2 + 
   3*c[{{0, 1, 2, 2}, {4, 1, 0, 2}}] - 2*c[{{1, 1, 1, 2}, {1, 1, 3, 2}}] + 
   (6*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/tau[2]^4 - 
   (521*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(10*tau[2]^4) + 
   (Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 + 
   (241*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2) - 
   (7*Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/(2*tau[2]^2) - 
   (3*Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 2, 2}, {1, 4, 1, 1}}] -> 
  -108*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] + 
   6*c[{{1, 0}, {5, 0}}]*c[{{4, 0}, {2, 0}}] + (1734*c[{{5, 0}, {7, 0}}])/5 - 
   (203*c[{{0, 1, 4}, {3, 4, 0}}])/5 + (295*c[{{0, 1, 4}, {6, 0, 1}}])/2 - 
   (283*c[{{0, 2, 3}, {5, 0, 2}}])/10 - (69*c[{{0, 2, 3}, {6, 0, 1}}])/2 + 
   12*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] + 
   5*c[{{0, 1, 2, 2}, {2, 1, 2, 2}}] - 5*c[{{0, 1, 2, 2}, {4, 1, 0, 2}}] + 
   6*c[{{1, 1, 1, 2}, {1, 1, 3, 2}}] - (17*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/
    (2*tau[2]^4) + (847*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(10*tau[2]^4) - 
   (12*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 - 
   (447*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2) + 
   (13*Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/(2*tau[2]^2) + 
   (5*Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 2, 2}, {1, 5, 0, 1}}] -> 
  54*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] - 3*c[{{1, 0}, {5, 0}}]*
    c[{{4, 0}, {2, 0}}] - (872*c[{{5, 0}, {7, 0}}])/5 + 
   (203*c[{{0, 1, 4}, {3, 4, 0}}])/10 - (299*c[{{0, 1, 4}, {6, 0, 1}}])/4 + 
   (283*c[{{0, 2, 3}, {5, 0, 2}}])/20 + (73*c[{{0, 2, 3}, {6, 0, 1}}])/4 - 
   6*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] - 
   (5*c[{{0, 1, 2, 2}, {2, 1, 2, 2}}])/2 + 
   (5*c[{{0, 1, 2, 2}, {4, 1, 0, 2}}])/2 - 
   3*c[{{1, 1, 1, 2}, {1, 1, 3, 2}}] + (17*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/
    (4*tau[2]^4) - (847*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(20*tau[2]^4) + 
   (6*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 + 
   (447*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(10*tau[2]^2) - 
   (13*Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/(4*tau[2]^2) - 
   (5*Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/(2*tau[2]^3), 
 c[{{0, 1, 2, 2}, {2, 0, 1, 4}}] -> 
  -88*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] + 3*c[{{1, 0}, {5, 0}}]*
    c[{{4, 0}, {2, 0}}] + (1632*c[{{5, 0}, {7, 0}}])/5 - 
   (139*c[{{0, 1, 4}, {3, 4, 0}}])/5 + (279*c[{{0, 1, 4}, {6, 0, 1}}])/2 - 
   (109*c[{{0, 2, 3}, {5, 0, 2}}])/10 - (99*c[{{0, 2, 3}, {6, 0, 1}}])/2 + 
   6*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] + 
   (11*c[{{0, 1, 2, 2}, {2, 1, 2, 2}}])/2 - 
   3*c[{{0, 1, 2, 2}, {4, 1, 0, 2}}] + 8*c[{{1, 1, 1, 2}, {1, 1, 3, 2}}] - 
   (9*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/(2*tau[2]^4) + 
   (273*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(5*tau[2]^4) - 
   (43*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/(2*tau[2]^3) - 
   (361*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2) + 
   (9*Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/(2*tau[2]^2) + 
   (7*Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/(2*tau[2]^3), 
 c[{{0, 1, 2, 2}, {2, 0, 2, 3}}] -> 
  -128*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] + 
   4*c[{{1, 0}, {5, 0}}]*c[{{4, 0}, {2, 0}}] + (6986*c[{{5, 0}, {7, 0}}])/
    15 - (199*c[{{0, 1, 4}, {3, 4, 0}}])/5 + 195*c[{{0, 1, 4}, {6, 0, 1}}] - 
   (251*c[{{0, 2, 3}, {5, 0, 2}}])/15 - 63*c[{{0, 2, 3}, {6, 0, 1}}] + 
   8*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] + 
   8*c[{{0, 1, 2, 2}, {2, 1, 2, 2}}] - 4*c[{{0, 1, 2, 2}, {4, 1, 0, 2}}] + 
   12*c[{{1, 1, 1, 2}, {1, 1, 3, 2}}] - (6*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/
    tau[2]^4 + (388*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(5*tau[2]^4) - 
   (33*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 - 
   (511*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2) + 
   (7*Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/tau[2]^2 + 
   (4*Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 2, 2}, {2, 1, 0, 4}}] -> 
  8*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] - c[{{1, 0}, {5, 0}}]*
    c[{{4, 0}, {2, 0}}] - (89*c[{{5, 0}, {7, 0}}])/3 + 
   4*c[{{0, 1, 4}, {3, 4, 0}}] - (29*c[{{0, 1, 4}, {6, 0, 1}}])/2 + 
   (19*c[{{0, 2, 3}, {5, 0, 2}}])/6 + (13*c[{{0, 2, 3}, {6, 0, 1}}])/2 - 
   2*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] + 
   c[{{0, 1, 2, 2}, {2, 1, 2, 2}}]/2 + c[{{0, 1, 2, 2}, {4, 1, 0, 2}}] + 
   (3*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/(2*tau[2]^4) - 
   (9*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/tau[2]^4 - 
   (2*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 + 
   (10*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/tau[2]^2 - 
   (Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 2, 2}, {2, 1, 1, 3}}] -> 
  79*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] - 2*c[{{1, 0}, {5, 0}}]*
    c[{{4, 0}, {2, 0}}] - (4421*c[{{5, 0}, {7, 0}}])/15 + 
   (114*c[{{0, 1, 4}, {3, 4, 0}}])/5 - 122*c[{{0, 1, 4}, {6, 0, 1}}] + 
   (116*c[{{0, 2, 3}, {5, 0, 2}}])/15 + 41*c[{{0, 2, 3}, {6, 0, 1}}] - 
   4*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] - 
   6*c[{{0, 1, 2, 2}, {2, 1, 2, 2}}] + 2*c[{{0, 1, 2, 2}, {4, 1, 0, 2}}] - 
   8*c[{{1, 1, 1, 2}, {1, 1, 3, 2}}] + (3*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/
    tau[2]^4 - (218*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(5*tau[2]^4) + 
   (24*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 + 
   (306*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2) - 
   (4*Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/tau[2]^2 - 
   (2*Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 2, 2}, {2, 2, 0, 3}}] -> 
  -188*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] + 
   6*c[{{1, 0}, {5, 0}}]*c[{{4, 0}, {2, 0}}] + (10502*c[{{5, 0}, {7, 0}}])/
    15 - (288*c[{{0, 1, 4}, {3, 4, 0}}])/5 + 299*c[{{0, 1, 4}, {6, 0, 1}}] - 
   (317*c[{{0, 2, 3}, {5, 0, 2}}])/15 - 105*c[{{0, 2, 3}, {6, 0, 1}}] + 
   12*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] + 
   14*c[{{0, 1, 2, 2}, {2, 1, 2, 2}}] - 6*c[{{0, 1, 2, 2}, {4, 1, 0, 2}}] + 
   16*c[{{1, 1, 1, 2}, {1, 1, 3, 2}}] - (9*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/
    tau[2]^4 + (551*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(5*tau[2]^4) - 
   (48*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 - 
   (747*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2) + 
   (10*Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/tau[2]^2 + 
   (6*Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 2, 2}, {2, 2, 1, 2}}] -> 
  52*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] - 2*c[{{1, 0}, {5, 0}}]*
    c[{{4, 0}, {2, 0}}] - (2854*c[{{5, 0}, {7, 0}}])/15 + 
   (86*c[{{0, 1, 4}, {3, 4, 0}}])/5 - 83*c[{{0, 1, 4}, {6, 0, 1}}] + 
   (109*c[{{0, 2, 3}, {5, 0, 2}}])/15 + 29*c[{{0, 2, 3}, {6, 0, 1}}] - 
   4*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] - 
   4*c[{{0, 1, 2, 2}, {2, 1, 2, 2}}] + 2*c[{{0, 1, 2, 2}, {4, 1, 0, 2}}] - 
   4*c[{{1, 1, 1, 2}, {1, 1, 3, 2}}] + (3*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/
    tau[2]^4 - (167*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(5*tau[2]^4) + 
   (11*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 + 
   (214*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2) - 
   (3*Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/tau[2]^2 - 
   (2*Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 2, 2}, {2, 3, 0, 2}}] -> 
  -66*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] + 2*c[{{1, 0}, {5, 0}}]*
    c[{{4, 0}, {2, 0}}] + (4606*c[{{5, 0}, {7, 0}}])/15 - 
   (74*c[{{0, 1, 4}, {3, 4, 0}}])/5 + (273*c[{{0, 1, 4}, {6, 0, 1}}])/2 + 
   (253*c[{{0, 2, 3}, {5, 0, 2}}])/30 - (139*c[{{0, 2, 3}, {6, 0, 1}}])/2 + 
   (17*c[{{0, 1, 2, 2}, {2, 1, 2, 2}}])/2 - c[{{0, 1, 2, 2}, {4, 1, 0, 2}}] + 
   10*c[{{1, 1, 1, 2}, {1, 1, 3, 2}}] + (211*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/
    (10*tau[2]^4) - (34*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 - 
   (261*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2) + 
   (5*Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/(2*tau[2]^2) + 
   (Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 2, 2}, {2, 3, 1, 1}}] -> 
  -36*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] + 2*c[{{1, 0}, {5, 0}}]*
    c[{{4, 0}, {2, 0}}] + (1018*c[{{5, 0}, {7, 0}}])/15 - 
   (97*c[{{0, 1, 4}, {3, 4, 0}}])/5 + (57*c[{{0, 1, 4}, {6, 0, 1}}])/2 - 
   (671*c[{{0, 2, 3}, {5, 0, 2}}])/30 + (21*c[{{0, 2, 3}, {6, 0, 1}}])/2 + 
   8*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] - 
   c[{{0, 1, 2, 2}, {2, 1, 2, 2}}] - 3*c[{{0, 1, 2, 2}, {4, 1, 0, 2}}] - 
   2*c[{{1, 1, 1, 2}, {1, 1, 3, 2}}] - (11*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/
    (2*tau[2]^4) + (453*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(10*tau[2]^4) + 
   (12*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 - 
   (163*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2) + 
   (7*Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/(2*tau[2]^2) + 
   (3*Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 2, 2}, {2, 4, 0, 1}}] -> 
  72*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] - 4*c[{{1, 0}, {5, 0}}]*
    c[{{4, 0}, {2, 0}}] - (622*c[{{5, 0}, {7, 0}}])/3 + 
   30*c[{{0, 1, 4}, {3, 4, 0}}] - 88*c[{{0, 1, 4}, {6, 0, 1}}] + 
   (76*c[{{0, 2, 3}, {5, 0, 2}}])/3 + 12*c[{{0, 2, 3}, {6, 0, 1}}] - 
   10*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] - 
   2*c[{{0, 1, 2, 2}, {2, 1, 2, 2}}] + 4*c[{{0, 1, 2, 2}, {4, 1, 0, 2}}] - 
   2*c[{{1, 1, 1, 2}, {1, 1, 3, 2}}] + (7*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/
    tau[2]^4 - (65*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/tau[2]^4 + 
   (61*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/tau[2]^2 - 
   (5*Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/tau[2]^2 - 
   (4*Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 2, 2}, {3, 0, 1, 3}}] -> 
  -92*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] + 3*c[{{1, 0}, {5, 0}}]*
    c[{{4, 0}, {2, 0}}] + (5557*c[{{5, 0}, {7, 0}}])/15 - 
   (143*c[{{0, 1, 4}, {3, 4, 0}}])/5 + (323*c[{{0, 1, 4}, {6, 0, 1}}])/2 - 
   (209*c[{{0, 2, 3}, {5, 0, 2}}])/30 - (131*c[{{0, 2, 3}, {6, 0, 1}}])/2 + 
   6*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] + 
   7*c[{{0, 1, 2, 2}, {2, 1, 2, 2}}] - 3*c[{{0, 1, 2, 2}, {4, 1, 0, 2}}] + 
   11*c[{{1, 1, 1, 2}, {1, 1, 3, 2}}] - (9*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/
    (2*tau[2]^4) + (547*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(10*tau[2]^4) - 
   (29*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 - 
   (397*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2) + 
   (9*Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/(2*tau[2]^2) + 
   (3*Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 2, 2}, {3, 0, 2, 2}}] -> 
  24*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] - 4*c[{{1, 0}, {5, 0}}]*
    c[{{4, 0}, {2, 0}}] - (168*c[{{5, 0}, {7, 0}}])/5 + 
   (106*c[{{0, 1, 4}, {3, 4, 0}}])/5 - 24*c[{{0, 1, 4}, {6, 0, 1}}] + 
   (108*c[{{0, 2, 3}, {5, 0, 2}}])/5 - 4*c[{{0, 2, 3}, {6, 0, 1}}] - 
   8*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] + 
   4*c[{{0, 1, 2, 2}, {4, 1, 0, 2}}] + 4*c[{{1, 1, 1, 2}, {1, 1, 3, 2}}] + 
   (5*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/tau[2]^4 - 
   (242*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(5*tau[2]^4) - 
   (16*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 + 
   (174*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2) - 
   (4*Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/tau[2]^2 - 
   (4*Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 2, 2}, {3, 1, 0, 3}}] -> 
  25*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] - 3*c[{{1, 0}, {5, 0}}]*
    c[{{4, 0}, {2, 0}}] - (1388*c[{{5, 0}, {7, 0}}])/15 + 
   (82*c[{{0, 1, 4}, {3, 4, 0}}])/5 - (103*c[{{0, 1, 4}, {6, 0, 1}}])/2 + 
   (301*c[{{0, 2, 3}, {5, 0, 2}}])/30 + (45*c[{{0, 2, 3}, {6, 0, 1}}])/2 - 
   6*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] - 
   c[{{0, 1, 2, 2}, {2, 1, 2, 2}}]/2 + 3*c[{{0, 1, 2, 2}, {4, 1, 0, 2}}] - 
   c[{{1, 1, 1, 2}, {1, 1, 3, 2}}] + (4*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/
    tau[2]^4 - (353*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(10*tau[2]^4) - 
   (3*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 + 
   (178*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2) - 
   (5*Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/(2*tau[2]^2) - 
   (3*Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 2, 2}, {3, 1, 1, 2}}] -> 
  -12*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] + 2*c[{{1, 0}, {5, 0}}]*
    c[{{4, 0}, {2, 0}}] + (84*c[{{5, 0}, {7, 0}}])/5 - 
   (53*c[{{0, 1, 4}, {3, 4, 0}}])/5 + 12*c[{{0, 1, 4}, {6, 0, 1}}] - 
   (54*c[{{0, 2, 3}, {5, 0, 2}}])/5 + 2*c[{{0, 2, 3}, {6, 0, 1}}] + 
   4*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] - 
   c[{{0, 1, 2, 2}, {2, 1, 2, 2}}]/2 - 2*c[{{0, 1, 2, 2}, {4, 1, 0, 2}}] - 
   2*c[{{1, 1, 1, 2}, {1, 1, 3, 2}}] - (5*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/
    (2*tau[2]^4) + (121*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(5*tau[2]^4) + 
   (8*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 - 
   (87*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2) + 
   (2*Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/tau[2]^2 + 
   (2*Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 2, 2}, {3, 2, 0, 2}}] -> 
  -152*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] + 
   2*c[{{1, 0}, {5, 0}}]*c[{{4, 0}, {2, 0}}] + (8656*c[{{5, 0}, {7, 0}}])/
    15 - (194*c[{{0, 1, 4}, {3, 4, 0}}])/5 + (479*c[{{0, 1, 4}, {6, 0, 1}}])/
    2 - (317*c[{{0, 2, 3}, {5, 0, 2}}])/30 - (169*c[{{0, 2, 3}, {6, 0, 1}}])/
    2 + 8*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] + 
   (23*c[{{0, 1, 2, 2}, {2, 1, 2, 2}}])/2 - 
   3*c[{{0, 1, 2, 2}, {4, 1, 0, 2}}] + 14*c[{{1, 1, 1, 2}, {1, 1, 3, 2}}] - 
   (6*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/tau[2]^4 + 
   (721*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(10*tau[2]^4) - 
   (45*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 - 
   (536*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2) + 
   (13*Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/(2*tau[2]^2) + 
   (3*Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 2, 2}, {3, 2, 1, 1}}] -> 
  112*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] - 2*c[{{1, 0}, {5, 0}}]*
    c[{{4, 0}, {2, 0}}] - (2018*c[{{5, 0}, {7, 0}}])/5 + 
   (161*c[{{0, 1, 4}, {3, 4, 0}}])/5 - (337*c[{{0, 1, 4}, {6, 0, 1}}])/2 + 
   (141*c[{{0, 2, 3}, {5, 0, 2}}])/10 + (107*c[{{0, 2, 3}, {6, 0, 1}}])/2 - 
   8*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] - 
   7*c[{{0, 1, 2, 2}, {2, 1, 2, 2}}] + 3*c[{{0, 1, 2, 2}, {4, 1, 0, 2}}] - 
   8*c[{{1, 1, 1, 2}, {1, 1, 3, 2}}] + (11*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/
    (2*tau[2]^4) - (629*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(10*tau[2]^4) + 
   (26*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 + 
   (409*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2) - 
   (11*Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/(2*tau[2]^2) - 
   (3*Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 2, 2}, {3, 3, 0, 1}}] -> 
  -38*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] + (2518*c[{{5, 0}, {7, 0}}])/
    15 - (32*c[{{0, 1, 4}, {3, 4, 0}}])/5 + 70*c[{{0, 1, 4}, {6, 0, 1}}] + 
   (62*c[{{0, 2, 3}, {5, 0, 2}}])/15 - 32*c[{{0, 2, 3}, {6, 0, 1}}] + 
   4*c[{{0, 1, 2, 2}, {2, 1, 2, 2}}] + 5*c[{{1, 1, 1, 2}, {1, 1, 3, 2}}] + 
   (44*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(5*tau[2]^4) - 
   (19*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 - 
   (123*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2) + 
   (Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/tau[2]^2, 
 c[{{0, 1, 2, 2}, {4, 0, 1, 2}}] -> 
  32*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] - 2*c[{{1, 0}, {5, 0}}]*
    c[{{4, 0}, {2, 0}}] - (304*c[{{5, 0}, {7, 0}}])/5 + 
   (58*c[{{0, 1, 4}, {3, 4, 0}}])/5 - (41*c[{{0, 1, 4}, {6, 0, 1}}])/2 + 
   (153*c[{{0, 2, 3}, {5, 0, 2}}])/10 - (29*c[{{0, 2, 3}, {6, 0, 1}}])/2 - 
   4*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] - 
   c[{{0, 1, 2, 2}, {2, 1, 2, 2}}]/2 + 2*c[{{0, 1, 2, 2}, {4, 1, 0, 2}}] + 
   2*c[{{1, 1, 1, 2}, {1, 1, 3, 2}}] + (3*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/
    tau[2]^4 - (257*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(10*tau[2]^4) - 
   (6*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 + 
   (82*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2) - 
   (5*Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/(2*tau[2]^2) - 
   (Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 2, 2}, {4, 1, 1, 1}}] -> 
  -20*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] + 44*c[{{5, 0}, {7, 0}}] - 
   c[{{0, 1, 4}, {3, 4, 0}}] + (17*c[{{0, 1, 4}, {6, 0, 1}}])/2 - 
   (9*c[{{0, 2, 3}, {5, 0, 2}}])/2 + (25*c[{{0, 2, 3}, {6, 0, 1}}])/2 + 
   c[{{0, 1, 2, 2}, {2, 1, 2, 2}}] - c[{{0, 1, 2, 2}, {4, 1, 0, 2}}] - 
   (Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/(2*tau[2]^4) + 
   (3*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(2*tau[2]^4) - 
   (2*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 + 
   (Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/tau[2]^2 + 
   (Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/(2*tau[2]^2) - 
   (Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 2, 2}, {4, 2, 0, 1}}] -> 
  -46*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] + 
   c[{{1, 0}, {5, 0}}]*c[{{4, 0}, {2, 0}}] + (899*c[{{5, 0}, {7, 0}}])/5 - 
   (78*c[{{0, 1, 4}, {3, 4, 0}}])/5 + 80*c[{{0, 1, 4}, {6, 0, 1}}] - 
   (24*c[{{0, 2, 3}, {5, 0, 2}}])/5 - 33*c[{{0, 2, 3}, {6, 0, 1}}] + 
   4*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] + 
   3*c[{{0, 1, 2, 2}, {2, 1, 2, 2}}] - c[{{0, 1, 2, 2}, {4, 1, 0, 2}}] + 
   4*c[{{1, 1, 1, 2}, {1, 1, 3, 2}}] - (5*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/
    (2*tau[2]^4) + (307*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(10*tau[2]^4) - 
   (12*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 - 
   (207*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2) + 
   (5*Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/(2*tau[2]^2) + 
   (2*Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 2, 2}, {5, 0, 1, 1}}] -> 
  22*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] - c[{{1, 0}, {5, 0}}]*
    c[{{4, 0}, {2, 0}}] - (232*c[{{5, 0}, {7, 0}}])/5 + 
   (29*c[{{0, 1, 4}, {3, 4, 0}}])/5 - (41*c[{{0, 1, 4}, {6, 0, 1}}])/2 + 
   (69*c[{{0, 2, 3}, {5, 0, 2}}])/10 - c[{{0, 2, 3}, {6, 0, 1}}]/2 - 
   2*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] - 
   c[{{0, 1, 2, 2}, {2, 1, 2, 2}}] + c[{{0, 1, 2, 2}, {4, 1, 0, 2}}] + 
   (3*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/(2*tau[2]^4) - 
   (121*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(10*tau[2]^4) - 
   (Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 + 
   (41*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2) - 
   (3*Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/(2*tau[2]^2), 
 c[{{0, 1, 2, 2}, {5, 1, 0, 1}}] -> 
  -(c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}]) + 
   (c[{{1, 0}, {5, 0}}]*c[{{4, 0}, {2, 0}}])/2 + (6*c[{{5, 0}, {7, 0}}])/5 - 
   (12*c[{{0, 1, 4}, {3, 4, 0}}])/5 + 6*c[{{0, 1, 4}, {6, 0, 1}}] - 
   (6*c[{{0, 2, 3}, {5, 0, 2}}])/5 - 6*c[{{0, 2, 3}, {6, 0, 1}}] + 
   c[{{1, 0}, {3, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] - 
   (Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/(2*tau[2]^4) + 
   (53*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(10*tau[2]^4) + 
   (3*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/(2*tau[2]^3) - 
   (23*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2) + 
   (Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/(2*tau[2]^2) + 
   (Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/(2*tau[2]^3), 
 c[{{1, 1, 1, 2}, {0, 1, 1, 5}}] -> 
  22*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] - c[{{1, 0}, {5, 0}}]*
    c[{{4, 0}, {2, 0}}] - (997*c[{{5, 0}, {7, 0}}])/15 + 
   (38*c[{{0, 1, 4}, {3, 4, 0}}])/5 - 28*c[{{0, 1, 4}, {6, 0, 1}}] + 
   (82*c[{{0, 2, 3}, {5, 0, 2}}])/15 + 5*c[{{0, 2, 3}, {6, 0, 1}}] - 
   2*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] - 
   c[{{0, 1, 2, 2}, {2, 1, 2, 2}}] + c[{{0, 1, 2, 2}, {4, 1, 0, 2}}] - 
   c[{{1, 1, 1, 2}, {1, 1, 3, 2}}] + (3*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/
    (2*tau[2]^4) - (157*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(10*tau[2]^4) + 
   (2*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 + 
   (77*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2) - 
   (3*Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/(2*tau[2]^2) - 
   (Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/tau[2]^3, 
 c[{{1, 1, 1, 2}, {0, 1, 2, 4}}] -> 
  82*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] - 
   (7*c[{{1, 0}, {5, 0}}]*c[{{4, 0}, {2, 0}}])/2 - 
   (2707*c[{{5, 0}, {7, 0}}])/10 + (142*c[{{0, 1, 4}, {3, 4, 0}}])/5 - 
   115*c[{{0, 1, 4}, {6, 0, 1}}] + (86*c[{{0, 2, 3}, {5, 0, 2}}])/5 + 
   (59*c[{{0, 2, 3}, {6, 0, 1}}])/2 - 7*c[{{1, 0}, {3, 0}}]*
    c[{{1, 1, 2}, {1, 1, 2}}] - (9*c[{{0, 1, 2, 2}, {2, 1, 2, 2}}])/2 + 
   (7*c[{{0, 1, 2, 2}, {4, 1, 0, 2}}])/2 - 
   5*c[{{1, 1, 1, 2}, {1, 1, 3, 2}}] + (21*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/
    (4*tau[2]^4) - (1151*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(20*tau[2]^4) + 
   (12*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 + 
   (641*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(10*tau[2]^2) - 
   (21*Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/(4*tau[2]^2) - 
   (7*Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/(2*tau[2]^3), 
 c[{{1, 1, 1, 2}, {0, 1, 3, 3}}] -> 
  49*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] - 2*c[{{1, 0}, {5, 0}}]*
    c[{{4, 0}, {2, 0}}] - 171*c[{{5, 0}, {7, 0}}] + 
   17*c[{{0, 1, 4}, {3, 4, 0}}] - 73*c[{{0, 1, 4}, {6, 0, 1}}] + 
   9*c[{{0, 2, 3}, {5, 0, 2}}] + 22*c[{{0, 2, 3}, {6, 0, 1}}] - 
   4*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] - 
   3*c[{{0, 1, 2, 2}, {2, 1, 2, 2}}] + 2*c[{{0, 1, 2, 2}, {4, 1, 0, 2}}] - 
   4*c[{{1, 1, 1, 2}, {1, 1, 3, 2}}] + (3*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/
    tau[2]^4 - (34*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/tau[2]^4 + 
   (9*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 + 
   (41*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/tau[2]^2 - 
   (3*Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/tau[2]^2 - 
   (2*Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/tau[2]^3, 
 c[{{1, 1, 1, 2}, {0, 1, 4, 2}}] -> 
  -32*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] + 
   (3*c[{{1, 0}, {5, 0}}]*c[{{4, 0}, {2, 0}}])/2 + 
   (977*c[{{5, 0}, {7, 0}}])/10 - (52*c[{{0, 1, 4}, {3, 4, 0}}])/5 + 
   39*c[{{0, 1, 4}, {6, 0, 1}}] - (41*c[{{0, 2, 3}, {5, 0, 2}}])/5 - 
   (11*c[{{0, 2, 3}, {6, 0, 1}}])/2 + 3*c[{{1, 0}, {3, 0}}]*
    c[{{1, 1, 2}, {1, 1, 2}}] + (3*c[{{0, 1, 2, 2}, {2, 1, 2, 2}}])/2 - 
   (3*c[{{0, 1, 2, 2}, {4, 1, 0, 2}}])/2 + c[{{1, 1, 1, 2}, {1, 1, 3, 2}}] - 
   (9*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/(4*tau[2]^4) + 
   (431*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(20*tau[2]^4) - 
   (7*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/(2*tau[2]^3) - 
   (221*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(10*tau[2]^2) + 
   (7*Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/(4*tau[2]^2) + 
   (Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/tau[2]^3, 
 c[{{1, 1, 1, 2}, {0, 1, 5, 1}}] -> 
  -11*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] + 
   (c[{{1, 0}, {5, 0}}]*c[{{4, 0}, {2, 0}}])/2 + (111*c[{{5, 0}, {7, 0}}])/
    5 - (29*c[{{0, 1, 4}, {3, 4, 0}}])/10 + (37*c[{{0, 1, 4}, {6, 0, 1}}])/
    4 - (69*c[{{0, 2, 3}, {5, 0, 2}}])/20 + (5*c[{{0, 2, 3}, {6, 0, 1}}])/4 + 
   c[{{1, 0}, {3, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] + 
   c[{{0, 1, 2, 2}, {2, 1, 2, 2}}]/2 - c[{{0, 1, 2, 2}, {4, 1, 0, 2}}]/2 - 
   (3*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/(4*tau[2]^4) + 
   (121*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(20*tau[2]^4) + 
   (Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/(2*tau[2]^3) - 
   (41*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(10*tau[2]^2) + 
   (3*Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/(4*tau[2]^2), 
 c[{{1, 1, 1, 2}, {0, 2, 2, 3}}] -> 
  144*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] - 6*c[{{1, 0}, {5, 0}}]*
    c[{{4, 0}, {2, 0}}] - (7406*c[{{5, 0}, {7, 0}}])/15 + 
   (254*c[{{0, 1, 4}, {3, 4, 0}}])/5 - 209*c[{{0, 1, 4}, {6, 0, 1}}] + 
   (431*c[{{0, 2, 3}, {5, 0, 2}}])/15 + 59*c[{{0, 2, 3}, {6, 0, 1}}] - 
   12*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] - 
   8*c[{{0, 1, 2, 2}, {2, 1, 2, 2}}] + 6*c[{{0, 1, 2, 2}, {4, 1, 0, 2}}] - 
   10*c[{{1, 1, 1, 2}, {1, 1, 3, 2}}] + (9*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/
    tau[2]^4 - (513*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(5*tau[2]^4) + 
   (25*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 + 
   (606*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2) - 
   (9*Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/tau[2]^2 - 
   (6*Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/tau[2]^3, 
 c[{{1, 1, 1, 2}, {0, 2, 3, 2}}] -> 
  -14*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] + 2*c[{{1, 0}, {5, 0}}]*
    c[{{4, 0}, {2, 0}}] + (112*c[{{5, 0}, {7, 0}}])/5 - 
   (54*c[{{0, 1, 4}, {3, 4, 0}}])/5 + 13*c[{{0, 1, 4}, {6, 0, 1}}] - 
   (57*c[{{0, 2, 3}, {5, 0, 2}}])/5 + 3*c[{{0, 2, 3}, {6, 0, 1}}] + 
   4*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] - 
   2*c[{{0, 1, 2, 2}, {4, 1, 0, 2}}] - 2*c[{{1, 1, 1, 2}, {1, 1, 3, 2}}] - 
   (3*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/tau[2]^4 + 
   (123*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(5*tau[2]^4) + 
   (8*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 - 
   (91*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2) + 
   (2*Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/tau[2]^2 + 
   (2*Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/tau[2]^3, 
 c[{{1, 1, 1, 2}, {0, 2, 4, 1}}] -> 
  2*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] + 
   (c[{{1, 0}, {5, 0}}]*c[{{4, 0}, {2, 0}}])/2 - (85*c[{{5, 0}, {7, 0}}])/2 - 
   c[{{0, 1, 4}, {3, 4, 0}}] - (39*c[{{0, 1, 4}, {6, 0, 1}}])/2 - 
   (13*c[{{0, 2, 3}, {5, 0, 2}}])/2 + 19*c[{{0, 2, 3}, {6, 0, 1}}] + 
   c[{{1, 0}, {3, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] - 
   c[{{0, 1, 2, 2}, {2, 1, 2, 2}}] - c[{{0, 1, 2, 2}, {4, 1, 0, 2}}]/2 - 
   3*c[{{1, 1, 1, 2}, {1, 1, 3, 2}}] - (3*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/
    (4*tau[2]^4) + (15*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(4*tau[2]^4) + 
   (19*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/(2*tau[2]^3) + 
   (13*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(2*tau[2]^2) + 
   (3*Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/(4*tau[2]^2), 
 c[{{1, 1, 1, 2}, {0, 3, 3, 1}}] -> 
  45*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] - c[{{1, 0}, {5, 0}}]*
    c[{{4, 0}, {2, 0}}] - (3076*c[{{5, 0}, {7, 0}}])/15 + 
   (59*c[{{0, 1, 4}, {3, 4, 0}}])/5 - (179*c[{{0, 1, 4}, {6, 0, 1}}])/2 - 
   (43*c[{{0, 2, 3}, {5, 0, 2}}])/30 + (85*c[{{0, 2, 3}, {6, 0, 1}}])/2 - 
   2*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] - 
   4*c[{{0, 1, 2, 2}, {2, 1, 2, 2}}] + c[{{0, 1, 2, 2}, {4, 1, 0, 2}}] - 
   7*c[{{1, 1, 1, 2}, {1, 1, 3, 2}}] + (3*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/
    (2*tau[2]^4) - (211*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(10*tau[2]^4) + 
   (20*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 + 
   (196*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2) - 
   (3*Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/(2*tau[2]^2) - 
   (Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/tau[2]^3, 
 c[{{1, 1, 1, 2}, {1, 1, 1, 4}}] -> 
  -66*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] + 3*c[{{1, 0}, {5, 0}}]*
    c[{{4, 0}, {2, 0}}] + (997*c[{{5, 0}, {7, 0}}])/5 - 
   (114*c[{{0, 1, 4}, {3, 4, 0}}])/5 + 84*c[{{0, 1, 4}, {6, 0, 1}}] - 
   (82*c[{{0, 2, 3}, {5, 0, 2}}])/5 - 15*c[{{0, 2, 3}, {6, 0, 1}}] + 
   6*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] + 
   3*c[{{0, 1, 2, 2}, {2, 1, 2, 2}}] - 3*c[{{0, 1, 2, 2}, {4, 1, 0, 2}}] + 
   3*c[{{1, 1, 1, 2}, {1, 1, 3, 2}}] - (9*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/
    (2*tau[2]^4) + (471*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(10*tau[2]^4) - 
   (6*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 - 
   (231*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2) + 
   (9*Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/(2*tau[2]^2) + 
   (3*Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/tau[2]^3, 
 c[{{1, 1, 1, 2}, {1, 1, 2, 3}}] -> 
  -98*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] + 4*c[{{1, 0}, {5, 0}}]*
    c[{{4, 0}, {2, 0}}] + 342*c[{{5, 0}, {7, 0}}] - 
   34*c[{{0, 1, 4}, {3, 4, 0}}] + 146*c[{{0, 1, 4}, {6, 0, 1}}] - 
   18*c[{{0, 2, 3}, {5, 0, 2}}] - 44*c[{{0, 2, 3}, {6, 0, 1}}] + 
   8*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] + 
   6*c[{{0, 1, 2, 2}, {2, 1, 2, 2}}] - 4*c[{{0, 1, 2, 2}, {4, 1, 0, 2}}] + 
   7*c[{{1, 1, 1, 2}, {1, 1, 3, 2}}] - (6*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/
    tau[2]^4 + (68*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/tau[2]^4 - 
   (18*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 - 
   (82*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/tau[2]^2 + 
   (6*Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/tau[2]^2 + 
   (4*Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/tau[2]^3, 
 c[{{1, 1, 1, 2}, {1, 1, 4, 1}}] -> 
  64*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] - 3*c[{{1, 0}, {5, 0}}]*
    c[{{4, 0}, {2, 0}}] - (977*c[{{5, 0}, {7, 0}}])/5 + 
   (104*c[{{0, 1, 4}, {3, 4, 0}}])/5 - 78*c[{{0, 1, 4}, {6, 0, 1}}] + 
   (82*c[{{0, 2, 3}, {5, 0, 2}}])/5 + 11*c[{{0, 2, 3}, {6, 0, 1}}] - 
   6*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] - 
   3*c[{{0, 1, 2, 2}, {2, 1, 2, 2}}] + 3*c[{{0, 1, 2, 2}, {4, 1, 0, 2}}] - 
   3*c[{{1, 1, 1, 2}, {1, 1, 3, 2}}] + (9*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/
    (2*tau[2]^4) - (431*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(10*tau[2]^4) + 
   (7*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 + 
   (221*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2) - 
   (7*Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/(2*tau[2]^2) - 
   (2*Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/tau[2]^3, 
 c[{{1, 1, 1, 2}, {1, 1, 5, 0}}] -> 
  -42*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] + 2*c[{{1, 0}, {5, 0}}]*
    c[{{4, 0}, {2, 0}}] + 151*c[{{5, 0}, {7, 0}}] - 
   15*c[{{0, 1, 4}, {3, 4, 0}}] + (119*c[{{0, 1, 4}, {6, 0, 1}}])/2 - 
   (19*c[{{0, 2, 3}, {5, 0, 2}}])/2 - (27*c[{{0, 2, 3}, {6, 0, 1}}])/2 + 
   4*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] + 
   2*c[{{0, 1, 2, 2}, {2, 1, 2, 2}}] - 2*c[{{0, 1, 2, 2}, {4, 1, 0, 2}}] + 
   3*c[{{1, 1, 1, 2}, {1, 1, 3, 2}}] - (3*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/
    tau[2]^4 + (31*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/tau[2]^4 - 
   (8*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 - 
   (36*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/tau[2]^2 + 
   (2*Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/tau[2]^2 + 
   (2*Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/tau[2]^3, 
 c[{{1, 1, 1, 2}, {1, 2, 2, 2}}] -> 
  52*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] - 2*c[{{1, 0}, {5, 0}}]*
    c[{{4, 0}, {2, 0}}] - (2854*c[{{5, 0}, {7, 0}}])/15 + 
   (86*c[{{0, 1, 4}, {3, 4, 0}}])/5 - 83*c[{{0, 1, 4}, {6, 0, 1}}] + 
   (109*c[{{0, 2, 3}, {5, 0, 2}}])/15 + 29*c[{{0, 2, 3}, {6, 0, 1}}] - 
   4*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] - 
   4*c[{{0, 1, 2, 2}, {2, 1, 2, 2}}] + 2*c[{{0, 1, 2, 2}, {4, 1, 0, 2}}] - 
   4*c[{{1, 1, 1, 2}, {1, 1, 3, 2}}] + (3*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/
    tau[2]^4 - (167*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(5*tau[2]^4) + 
   (11*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 + 
   (214*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2) - 
   (3*Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/tau[2]^2 - 
   (2*Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/tau[2]^3, 
 c[{{1, 1, 1, 2}, {1, 2, 3, 1}}] -> 
  -38*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] + (2518*c[{{5, 0}, {7, 0}}])/
    15 - (32*c[{{0, 1, 4}, {3, 4, 0}}])/5 + 70*c[{{0, 1, 4}, {6, 0, 1}}] + 
   (62*c[{{0, 2, 3}, {5, 0, 2}}])/15 - 32*c[{{0, 2, 3}, {6, 0, 1}}] + 
   4*c[{{0, 1, 2, 2}, {2, 1, 2, 2}}] + 5*c[{{1, 1, 1, 2}, {1, 1, 3, 2}}] + 
   (44*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(5*tau[2]^4) - 
   (19*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 - 
   (123*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2) + 
   (Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/tau[2]^2, 
 c[{{1, 1, 1, 2}, {1, 2, 4, 0}}] -> 
  -28*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] + 
   (5*c[{{1, 0}, {5, 0}}]*c[{{4, 0}, {2, 0}}])/2 + 
   (2101*c[{{5, 0}, {7, 0}}])/30 - (67*c[{{0, 1, 4}, {3, 4, 0}}])/5 + 
   (55*c[{{0, 1, 4}, {6, 0, 1}}])/2 - (421*c[{{0, 2, 3}, {5, 0, 2}}])/30 + 
   2*c[{{0, 2, 3}, {6, 0, 1}}] + 5*c[{{1, 0}, {3, 0}}]*
    c[{{1, 1, 2}, {1, 1, 2}}] - (5*c[{{0, 1, 2, 2}, {4, 1, 0, 2}}])/2 + 
   c[{{1, 1, 1, 2}, {1, 1, 3, 2}}] - (15*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/
    (4*tau[2]^4) + (611*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(20*tau[2]^4) + 
   (5*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/(2*tau[2]^3) - 
   (261*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(10*tau[2]^2) + 
   (7*Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/(4*tau[2]^2) + 
   (2*Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/tau[2]^3, 
 c[{{1, 1, 1, 2}, {1, 3, 3, 0}}] -> 
  31*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] + c[{{1, 0}, {5, 0}}]*
    c[{{4, 0}, {2, 0}}] - (392*c[{{5, 0}, {7, 0}}])/3 + 
   c[{{0, 1, 4}, {3, 4, 0}}] - (101*c[{{0, 1, 4}, {6, 0, 1}}])/2 - 
   (41*c[{{0, 2, 3}, {5, 0, 2}}])/6 + (43*c[{{0, 2, 3}, {6, 0, 1}}])/2 + 
   2*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] - 
   4*c[{{0, 1, 2, 2}, {2, 1, 2, 2}}] - c[{{0, 1, 2, 2}, {4, 1, 0, 2}}] - 
   3*c[{{1, 1, 1, 2}, {1, 1, 3, 2}}] - (3*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/
    (2*tau[2]^4) + (7*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(2*tau[2]^4) + 
   (18*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 + 
   (10*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/tau[2]^2 - 
   (Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/(2*tau[2]^2) + 
   (Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/tau[2]^3, 
 c[{{1, 1, 1, 2}, {2, 2, 2, 1}}] -> 
  -156*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] + 
   6*c[{{1, 0}, {5, 0}}]*c[{{4, 0}, {2, 0}}] + (2854*c[{{5, 0}, {7, 0}}])/5 - 
   (258*c[{{0, 1, 4}, {3, 4, 0}}])/5 + 249*c[{{0, 1, 4}, {6, 0, 1}}] - 
   (109*c[{{0, 2, 3}, {5, 0, 2}}])/5 - 87*c[{{0, 2, 3}, {6, 0, 1}}] + 
   12*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] + 
   12*c[{{0, 1, 2, 2}, {2, 1, 2, 2}}] - 6*c[{{0, 1, 2, 2}, {4, 1, 0, 2}}] + 
   12*c[{{1, 1, 1, 2}, {1, 1, 3, 2}}] - (9*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/
    tau[2]^4 + (501*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(5*tau[2]^4) - 
   (33*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 - 
   (642*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2) + 
   (9*Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/tau[2]^2 + 
   (6*Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/tau[2]^3, 
 c[{{1, 1, 1, 2}, {2, 2, 3, 0}}] -> 
  232*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] - 6*c[{{1, 0}, {5, 0}}]*
    c[{{4, 0}, {2, 0}}] - (13598*c[{{5, 0}, {7, 0}}])/15 + 
   (322*c[{{0, 1, 4}, {3, 4, 0}}])/5 - 389*c[{{0, 1, 4}, {6, 0, 1}}] + 
   (203*c[{{0, 2, 3}, {5, 0, 2}}])/15 + 151*c[{{0, 2, 3}, {6, 0, 1}}] - 
   12*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] - 
   20*c[{{0, 1, 2, 2}, {2, 1, 2, 2}}] + 6*c[{{0, 1, 2, 2}, {4, 1, 0, 2}}] - 
   22*c[{{1, 1, 1, 2}, {1, 1, 3, 2}}] + (9*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/
    tau[2]^4 - (589*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(5*tau[2]^4) + 
   (71*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 + 
   (888*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2) - 
   (11*Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/tau[2]^2 - 
   (6*Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 1, 1, 2}, {1, 1, 1, 1, 3}}] -> 
  231*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] - 
   (33*c[{{1, 0}, {5, 0}}]*c[{{4, 0}, {2, 0}}])/2 - 
   (2219*c[{{5, 0}, {7, 0}}])/4 + (231*c[{{0, 1, 4}, {3, 4, 0}}])/2 - 
   (393*c[{{0, 1, 4}, {6, 0, 1}}])/2 + (247*c[{{0, 2, 3}, {5, 0, 2}}])/2 - 
   51*c[{{0, 2, 3}, {6, 0, 1}}] - 33*c[{{1, 0}, {3, 0}}]*
    c[{{1, 1, 2}, {1, 1, 2}}] - 9*c[{{0, 1, 2, 2}, {2, 1, 2, 2}}] + 
   (33*c[{{0, 1, 2, 2}, {4, 1, 0, 2}}])/2 - 
   3*c[{{1, 1, 1, 2}, {1, 1, 3, 2}}] + (99*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/
    (4*tau[2]^4) - (987*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(4*tau[2]^4) - 
   (10*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 + 
   (447*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(2*tau[2]^2) - 
   (105*Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/(4*tau[2]^2) - 
   (35*Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/(2*tau[2]^3), 
 c[{{0, 1, 1, 1, 2}, {1, 1, 1, 2, 2}}] -> 
  588*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] - 28*c[{{1, 0}, {5, 0}}]*
    c[{{4, 0}, {2, 0}}] - (58013*c[{{5, 0}, {7, 0}}])/30 + 
   (1121*c[{{0, 1, 4}, {3, 4, 0}}])/5 - 817*c[{{0, 1, 4}, {6, 0, 1}}] + 
   (2209*c[{{0, 2, 3}, {5, 0, 2}}])/15 + 201*c[{{0, 2, 3}, {6, 0, 1}}] - 
   57*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] - 
   32*c[{{0, 1, 2, 2}, {2, 1, 2, 2}}] + 28*c[{{0, 1, 2, 2}, {4, 1, 0, 2}}] - 
   36*c[{{1, 1, 1, 2}, {1, 1, 3, 2}}] + (42*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/
    tau[2]^4 - (2292*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(5*tau[2]^4) + 
   (79*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 + 
   (2549*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2) - 
   (83*Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/(2*tau[2]^2) - 
   (28*Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 1, 1, 2}, {1, 1, 1, 3, 1}}] -> 
  612*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] - 32*c[{{1, 0}, {5, 0}}]*
    c[{{4, 0}, {2, 0}}] - (28703*c[{{5, 0}, {7, 0}}])/15 + 
   (1282*c[{{0, 1, 4}, {3, 4, 0}}])/5 - 791*c[{{0, 1, 4}, {6, 0, 1}}] + 
   (2873*c[{{0, 2, 3}, {5, 0, 2}}])/15 + 147*c[{{0, 2, 3}, {6, 0, 1}}] - 
   72*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] - 
   31*c[{{0, 1, 2, 2}, {2, 1, 2, 2}}] + 32*c[{{0, 1, 2, 2}, {4, 1, 0, 2}}] - 
   32*c[{{1, 1, 1, 2}, {1, 1, 3, 2}}] + (47*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/
    tau[2]^4 - (2619*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(5*tau[2]^4) + 
   (121*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/(2*tau[2]^3) + 
   (2828*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2) - 
   (103*Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/(2*tau[2]^2) - 
   (67*Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/(2*tau[2]^3), 
 c[{{0, 1, 1, 1, 2}, {1, 1, 1, 4, 0}}] -> 
  c[{{1, 0}, {3, 0}}]^2*c[{{3, 0}, {1, 0}}] - 92*c[{{2, 0}, {6, 0}}]*
    c[{{3, 0}, {1, 0}}] + (9*c[{{1, 0}, {5, 0}}]*c[{{4, 0}, {2, 0}}])/2 + 
   (12031*c[{{5, 0}, {7, 0}}])/60 - (457*c[{{0, 1, 4}, {3, 4, 0}}])/10 + 
   (167*c[{{0, 1, 4}, {6, 0, 1}}])/2 - (1343*c[{{0, 2, 3}, {5, 0, 2}}])/30 + 
   11*c[{{0, 2, 3}, {6, 0, 1}}] + 15*c[{{1, 0}, {3, 0}}]*
    c[{{1, 1, 2}, {1, 1, 2}}] + 3*c[{{0, 1, 2, 2}, {2, 1, 2, 2}}] - 
   (11*c[{{0, 1, 2, 2}, {4, 1, 0, 2}}])/2 + c[{{1, 1, 1, 2}, {1, 1, 3, 2}}] - 
   (37*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/(4*tau[2]^4) + 
   (1933*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(20*tau[2]^4) + 
   (8*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 - 
   (843*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(10*tau[2]^2) + 
   (43*Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/(4*tau[2]^2) + 
   (11*Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/(2*tau[2]^3), 
 c[{{0, 1, 1, 1, 2}, {1, 1, 2, 2, 1}}] -> 
  -15*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] + 
   (c[{{1, 0}, {5, 0}}]*c[{{4, 0}, {2, 0}}])/2 + (1135*c[{{5, 0}, {7, 0}}])/
    12 - c[{{0, 1, 4}, {3, 4, 0}}]/2 + (103*c[{{0, 1, 4}, {6, 0, 1}}])/2 + 
   (49*c[{{0, 2, 3}, {5, 0, 2}}])/6 - 36*c[{{0, 2, 3}, {6, 0, 1}}] + 
   3*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] + 
   2*c[{{0, 1, 2, 2}, {2, 1, 2, 2}}] - c[{{0, 1, 2, 2}, {4, 1, 0, 2}}]/2 + 
   3*c[{{1, 1, 1, 2}, {1, 1, 3, 2}}] - (7*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/
    (4*tau[2]^4) + (3*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(4*tau[2]^4) - 
   (8*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 - 
   (15*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(2*tau[2]^2) - 
   (13*Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/(4*tau[2]^2) + 
   (Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/(2*tau[2]^3), 
 c[{{0, 1, 1, 1, 2}, {1, 1, 2, 3, 0}}] -> 
  -(c[{{1, 0}, {3, 0}}]^2*c[{{3, 0}, {1, 0}}])/2 + 
   (121*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}])/2 - 
   c[{{1, 0}, {5, 0}}]*c[{{4, 0}, {2, 0}}] - (21269*c[{{5, 0}, {7, 0}}])/60 + 
   (23*c[{{0, 1, 4}, {3, 4, 0}}])/10 - (355*c[{{0, 1, 4}, {6, 0, 1}}])/2 - 
   (833*c[{{0, 2, 3}, {5, 0, 2}}])/30 + (233*c[{{0, 2, 3}, {6, 0, 1}}])/2 - 
   (c[{{1, 0}, {3, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}])/2 - 
   (13*c[{{0, 1, 2, 2}, {2, 1, 2, 2}}])/2 + c[{{0, 1, 2, 2}, {4, 1, 0, 2}}] - 
   12*c[{{1, 1, 1, 2}, {1, 1, 3, 2}}] + (3*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/
    tau[2]^4 - (41*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(10*tau[2]^4) + 
   (141*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/(4*tau[2]^3) + 
   (166*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2) + 
   (13*Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/(2*tau[2]^2) - 
   (Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/(4*tau[2]^3), 
 c[{{0, 1, 1, 1, 2}, {1, 2, 2, 2, 0}}] -> 
  -111*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] + 
   (9*c[{{1, 0}, {5, 0}}]*c[{{4, 0}, {2, 0}}])/2 + 
   (5741*c[{{5, 0}, {7, 0}}])/20 - (501*c[{{0, 1, 4}, {3, 4, 0}}])/10 + 
   (189*c[{{0, 1, 4}, {6, 0, 1}}])/2 - (463*c[{{0, 2, 3}, {5, 0, 2}}])/10 + 
   21*c[{{0, 2, 3}, {6, 0, 1}}] + 3*c[{{1, 0}, {3, 0}}]*
    c[{{1, 1, 2}, {1, 1, 2}}] + 6*c[{{0, 1, 2, 2}, {2, 1, 2, 2}}] - 
   (9*c[{{0, 1, 2, 2}, {4, 1, 0, 2}}])/2 + 
   3*c[{{1, 1, 1, 2}, {1, 1, 3, 2}}] - (15*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/
    (4*tau[2]^4) + (1959*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(20*tau[2]^4) - 
   (9*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 - 
   (1059*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(10*tau[2]^2) + 
   (75*Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/(4*tau[2]^2) + 
   (9*Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/(2*tau[2]^3), 
 c[{{0, 1, 1, 1, 2}, {2, 0, 1, 1, 3}}] -> 
  -243*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] + 
   (33*c[{{1, 0}, {5, 0}}]*c[{{4, 0}, {2, 0}}])/2 + 
   (37171*c[{{5, 0}, {7, 0}}])/60 - (1177*c[{{0, 1, 4}, {3, 4, 0}}])/10 + 
   (471*c[{{0, 1, 4}, {6, 0, 1}}])/2 - (3503*c[{{0, 2, 3}, {5, 0, 2}}])/30 + 
   24*c[{{0, 2, 3}, {6, 0, 1}}] + 32*c[{{1, 0}, {3, 0}}]*
    c[{{1, 1, 2}, {1, 1, 2}}] + 9*c[{{0, 1, 2, 2}, {2, 1, 2, 2}}] - 
   (33*c[{{0, 1, 2, 2}, {4, 1, 0, 2}}])/2 + 
   3*c[{{1, 1, 1, 2}, {1, 1, 3, 2}}] - (99*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/
    (4*tau[2]^4) + (5023*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(20*tau[2]^4) + 
   (8*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 - 
   (2313*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(10*tau[2]^2) + 
   (103*Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/(4*tau[2]^2) + 
   (33*Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/(2*tau[2]^3), 
 c[{{0, 1, 1, 1, 2}, {2, 0, 1, 2, 2}}] -> 
  -1116*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] + 
   60*c[{{1, 0}, {5, 0}}]*c[{{4, 0}, {2, 0}}] + (68847*c[{{5, 0}, {7, 0}}])/
    20 - (4587*c[{{0, 1, 4}, {3, 4, 0}}])/10 + 
   (2859*c[{{0, 1, 4}, {6, 0, 1}}])/2 - (3501*c[{{0, 2, 3}, {5, 0, 2}}])/10 - 
   (507*c[{{0, 2, 3}, {6, 0, 1}}])/2 + 120*c[{{1, 0}, {3, 0}}]*
    c[{{1, 1, 2}, {1, 1, 2}}] + (109*c[{{0, 1, 2, 2}, {2, 1, 2, 2}}])/2 - 
   60*c[{{0, 1, 2, 2}, {4, 1, 0, 2}}] + 51*c[{{1, 1, 1, 2}, {1, 1, 3, 2}}] - 
   (181*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/(2*tau[2]^4) + 
   (4767*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(5*tau[2]^4) - 
   (369*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/(4*tau[2]^3) - 
   (4969*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2) + 
   (177*Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/(2*tau[2]^2) + 
   (237*Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/(4*tau[2]^3), 
 c[{{0, 1, 1, 1, 2}, {2, 0, 1, 3, 1}}] -> 
  -(c[{{1, 0}, {3, 0}}]^2*c[{{3, 0}, {1, 0}}])/2 - 
   (1111*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}])/2 + 
   (57*c[{{1, 0}, {5, 0}}]*c[{{4, 0}, {2, 0}}])/2 + 
   (52607*c[{{5, 0}, {7, 0}}])/30 - (1139*c[{{0, 1, 4}, {3, 4, 0}}])/5 + 
   725*c[{{0, 1, 4}, {6, 0, 1}}] - (2521*c[{{0, 2, 3}, {5, 0, 2}}])/15 - 
   140*c[{{0, 2, 3}, {6, 0, 1}}] + 
   (121*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}])/2 + 
   29*c[{{0, 1, 2, 2}, {2, 1, 2, 2}}] - 29*c[{{0, 1, 2, 2}, {4, 1, 0, 2}}] + 
   29*c[{{1, 1, 1, 2}, {1, 1, 3, 2}}] - (85*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/
    (2*tau[2]^4) + (4661*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(10*tau[2]^4) - 
   (117*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/(2*tau[2]^3) - 
   (2516*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2) + 
   (89*Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/(2*tau[2]^2) + 
   (59*Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/(2*tau[2]^3), 
 c[{{0, 1, 1, 1, 2}, {2, 0, 2, 2, 1}}] -> 
  -1183*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] + 
   (121*c[{{1, 0}, {5, 0}}]*c[{{4, 0}, {2, 0}}])/2 + 
   (224569*c[{{5, 0}, {7, 0}}])/60 - (4723*c[{{0, 1, 4}, {3, 4, 0}}])/10 + 
   (3127*c[{{0, 1, 4}, {6, 0, 1}}])/2 - (10247*c[{{0, 2, 3}, {5, 0, 2}}])/
    30 - 320*c[{{0, 2, 3}, {6, 0, 1}}] + 121*c[{{1, 0}, {3, 0}}]*
    c[{{1, 1, 2}, {1, 1, 2}}] + 61*c[{{0, 1, 2, 2}, {2, 1, 2, 2}}] - 
   (121*c[{{0, 1, 2, 2}, {4, 1, 0, 2}}])/2 + 
   61*c[{{1, 1, 1, 2}, {1, 1, 3, 2}}] - (363*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/
    (4*tau[2]^4) + (19487*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(20*tau[2]^4) - 
   (245*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/(2*tau[2]^3) - 
   (10427*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(10*tau[2]^2) + 
   (363*Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/(4*tau[2]^2) + 
   (60*Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 1, 1, 2}, {2, 1, 1, 1, 2}}] -> 
  498*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] - 33*c[{{1, 0}, {5, 0}}]*
    c[{{4, 0}, {2, 0}}] - (6519*c[{{5, 0}, {7, 0}}])/5 + 
   (1188*c[{{0, 1, 4}, {3, 4, 0}}])/5 - 510*c[{{0, 1, 4}, {6, 0, 1}}] + 
   (1134*c[{{0, 2, 3}, {5, 0, 2}}])/5 - 21*c[{{0, 2, 3}, {6, 0, 1}}] - 
   63*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] - 
   18*c[{{0, 1, 2, 2}, {2, 1, 2, 2}}] + 33*c[{{0, 1, 2, 2}, {4, 1, 0, 2}}] - 
   6*c[{{1, 1, 1, 2}, {1, 1, 3, 2}}] + (99*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/
    (2*tau[2]^4) - (5067*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(10*tau[2]^4) - 
   (14*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 + 
   (2352*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2) - 
   (51*Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/tau[2]^2 - 
   (32*Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 1, 1, 2}, {2, 1, 1, 2, 1}}] -> 
  1146*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] - 
   59*c[{{1, 0}, {5, 0}}]*c[{{4, 0}, {2, 0}}] - (54707*c[{{5, 0}, {7, 0}}])/
    15 + (2278*c[{{0, 1, 4}, {3, 4, 0}}])/5 - 
   1532*c[{{0, 1, 4}, {6, 0, 1}}] + (4892*c[{{0, 2, 3}, {5, 0, 2}}])/15 + 
   327*c[{{0, 2, 3}, {6, 0, 1}}] - 120*c[{{1, 0}, {3, 0}}]*
    c[{{1, 1, 2}, {1, 1, 2}}] - 59*c[{{0, 1, 2, 2}, {2, 1, 2, 2}}] + 
   59*c[{{0, 1, 2, 2}, {4, 1, 0, 2}}] - 60*c[{{1, 1, 1, 2}, {1, 1, 3, 2}}] + 
   (179*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/(2*tau[2]^4) - 
   (9417*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(10*tau[2]^4) + 
   (239*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/(2*tau[2]^3) + 
   (5037*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2) - 
   (169*Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/(2*tau[2]^2) - 
   (117*Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/(2*tau[2]^3), 
 c[{{0, 1, 1, 1, 2}, {2, 1, 1, 3, 0}}] -> 
  c[{{1, 0}, {3, 0}}]^2*c[{{3, 0}, {1, 0}}] - 647*c[{{2, 0}, {6, 0}}]*
    c[{{3, 0}, {1, 0}}] + 34*c[{{1, 0}, {5, 0}}]*c[{{4, 0}, {2, 0}}] + 
   (30803*c[{{5, 0}, {7, 0}}])/15 - (1282*c[{{0, 1, 4}, {3, 4, 0}}])/5 + 
   873*c[{{0, 1, 4}, {6, 0, 1}}] - (2723*c[{{0, 2, 3}, {5, 0, 2}}])/15 - 
   194*c[{{0, 2, 3}, {6, 0, 1}}] + 71*c[{{1, 0}, {3, 0}}]*
    c[{{1, 1, 2}, {1, 1, 2}}] + 32*c[{{0, 1, 2, 2}, {2, 1, 2, 2}}] - 
   33*c[{{0, 1, 2, 2}, {4, 1, 0, 2}}] + 34*c[{{1, 1, 1, 2}, {1, 1, 3, 2}}] - 
   (103*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/(2*tau[2]^4) + 
   (5333*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(10*tau[2]^4) - 
   (63*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 - 
   (2833*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2) + 
   (47*Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/tau[2]^2 + 
   (33*Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 1, 1, 2}, {2, 1, 2, 2, 0}}] -> 
  -1094*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] + 
   57*c[{{1, 0}, {5, 0}}]*c[{{4, 0}, {2, 0}}] + (51853*c[{{5, 0}, {7, 0}}])/
    15 - (2192*c[{{0, 1, 4}, {3, 4, 0}}])/5 + 
   1449*c[{{0, 1, 4}, {6, 0, 1}}] - (4783*c[{{0, 2, 3}, {5, 0, 2}}])/15 - 
   298*c[{{0, 2, 3}, {6, 0, 1}}] + 116*c[{{1, 0}, {3, 0}}]*
    c[{{1, 1, 2}, {1, 1, 2}}] + 55*c[{{0, 1, 2, 2}, {2, 1, 2, 2}}] - 
   57*c[{{0, 1, 2, 2}, {4, 1, 0, 2}}] + 56*c[{{1, 1, 1, 2}, {1, 1, 3, 2}}] - 
   (173*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/(2*tau[2]^4) + 
   (9083*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(10*tau[2]^4) - 
   (217*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/(2*tau[2]^3) - 
   (4823*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2) + 
   (163*Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/(2*tau[2]^2) + 
   (113*Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/(2*tau[2]^3), 
 c[{{0, 1, 1, 1, 2}, {3, 0, 1, 1, 2}}] -> 
  138*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] + 
   c[{{1, 0}, {5, 0}}]*c[{{4, 0}, {2, 0}}] - (11089*c[{{5, 0}, {7, 0}}])/15 + 
   (116*c[{{0, 1, 4}, {3, 4, 0}}])/5 - 359*c[{{0, 1, 4}, {6, 0, 1}}] - 
   (731*c[{{0, 2, 3}, {5, 0, 2}}])/15 + 222*c[{{0, 2, 3}, {6, 0, 1}}] - 
   7*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] - 
   13*c[{{0, 1, 2, 2}, {2, 1, 2, 2}}] - c[{{0, 1, 2, 2}, {4, 1, 0, 2}}] - 
   26*c[{{1, 1, 1, 2}, {1, 1, 3, 2}}] - (5*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/
    (2*tau[2]^4) - (259*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(10*tau[2]^4) + 
   (157*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/(2*tau[2]^3) + 
   (554*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2) + 
   (Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/(2*tau[2]^2) + 
   (Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/(2*tau[2]^3), 
 c[{{0, 1, 1, 1, 2}, {3, 0, 1, 2, 1}}] -> 
  151*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] - (24569*c[{{5, 0}, {7, 0}}])/
    30 + (143*c[{{0, 1, 4}, {3, 4, 0}}])/5 - 393*c[{{0, 1, 4}, {6, 0, 1}}] - 
   (713*c[{{0, 2, 3}, {5, 0, 2}}])/15 + (483*c[{{0, 2, 3}, {6, 0, 1}}])/2 - 
   8*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] - 
   (29*c[{{0, 1, 2, 2}, {2, 1, 2, 2}}])/2 + c[{{0, 1, 2, 2}, {4, 1, 0, 2}}]/
    2 - 28*c[{{1, 1, 1, 2}, {1, 1, 3, 2}}] - 
   (3*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/(4*tau[2]^4) - 
   (739*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(20*tau[2]^4) + 
   (341*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/(4*tau[2]^3) + 
   (1299*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(10*tau[2]^2) + 
   (3*Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/(4*tau[2]^2) - 
   (3*Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/(4*tau[2]^3), 
 c[{{0, 1, 1, 1, 2}, {3, 1, 1, 1, 1}}] -> 
  -912*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] + 
   30*c[{{1, 0}, {5, 0}}]*c[{{4, 0}, {2, 0}}] + (17608*c[{{5, 0}, {7, 0}}])/
    5 - (1536*c[{{0, 1, 4}, {3, 4, 0}}])/5 + 1587*c[{{0, 1, 4}, {6, 0, 1}}] - 
   (403*c[{{0, 2, 3}, {5, 0, 2}}])/5 - 645*c[{{0, 2, 3}, {6, 0, 1}}] + 
   84*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] + 
   57*c[{{0, 1, 2, 2}, {2, 1, 2, 2}}] - 30*c[{{0, 1, 2, 2}, {4, 1, 0, 2}}] + 
   84*c[{{1, 1, 1, 2}, {1, 1, 3, 2}}] - (42*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/
    tau[2]^4 + (2922*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(5*tau[2]^4) - 
   (443*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/(2*tau[2]^3) - 
   (4014*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2) + 
   (99*Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/(2*tau[2]^2) + 
   (61*Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/(2*tau[2]^3), 
 c[{{0, 1, 1, 1, 2}, {3, 1, 1, 2, 0}}] -> 
  -536*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] + 
   29*c[{{1, 0}, {5, 0}}]*c[{{4, 0}, {2, 0}}] + (26452*c[{{5, 0}, {7, 0}}])/
    15 - (1028*c[{{0, 1, 4}, {3, 4, 0}}])/5 + 731*c[{{0, 1, 4}, {6, 0, 1}}] - 
   (2257*c[{{0, 2, 3}, {5, 0, 2}}])/15 - 165*c[{{0, 2, 3}, {6, 0, 1}}] + 
   52*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] + 
   31*c[{{0, 1, 2, 2}, {2, 1, 2, 2}}] - 30*c[{{0, 1, 2, 2}, {4, 1, 0, 2}}] + 
   32*c[{{1, 1, 1, 2}, {1, 1, 3, 2}}] - (46*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/
    tau[2]^4 + (2156*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(5*tau[2]^4) - 
   (137*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/(2*tau[2]^3) - 
   (2322*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2) + 
   (67*Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/(2*tau[2]^2) + 
   (59*Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/(2*tau[2]^3), 
 c[{{0, 1, 1, 1, 2}, {4, 0, 1, 1, 1}}] -> 
  c[{{1, 0}, {3, 0}}]^2*c[{{3, 0}, {1, 0}}] + 289*c[{{2, 0}, {6, 0}}]*
    c[{{3, 0}, {1, 0}}] - 11*c[{{1, 0}, {5, 0}}]*c[{{4, 0}, {2, 0}}] - 
   (17374*c[{{5, 0}, {7, 0}}])/15 + (476*c[{{0, 1, 4}, {3, 4, 0}}])/5 - 
   511*c[{{0, 1, 4}, {6, 0, 1}}] + (349*c[{{0, 2, 3}, {5, 0, 2}}])/15 + 
   209*c[{{0, 2, 3}, {6, 0, 1}}] - 24*c[{{1, 0}, {3, 0}}]*
    c[{{1, 1, 2}, {1, 1, 2}}] - 19*c[{{0, 1, 2, 2}, {2, 1, 2, 2}}] + 
   10*c[{{0, 1, 2, 2}, {4, 1, 0, 2}}] - 28*c[{{1, 1, 1, 2}, {1, 1, 3, 2}}] + 
   (13*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/tau[2]^4 - 
   (902*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(5*tau[2]^4) + 
   (157*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/(2*tau[2]^3) + 
   (1289*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2) - 
   (29*Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/(2*tau[2]^2) - 
   (21*Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/(2*tau[2]^3), 
 c[{{0, 1, 1, 1, 2}, {4, 1, 1, 1, 0}}] -> 
  -3*c[{{1, 0}, {3, 0}}]^2*c[{{3, 0}, {1, 0}}] + 
   45*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] + 3*c[{{1, 0}, {5, 0}}]*
    c[{{4, 0}, {2, 0}}] - (234*c[{{5, 0}, {7, 0}}])/5 + 
   (108*c[{{0, 1, 4}, {3, 4, 0}}])/5 - 54*c[{{0, 1, 4}, {6, 0, 1}}] + 
   (54*c[{{0, 2, 3}, {5, 0, 2}}])/5 + 18*c[{{0, 2, 3}, {6, 0, 1}}] - 
   12*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] + 
   (3*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/tau[2]^4 - 
   (216*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(5*tau[2]^4) - 
   (14*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 + 
   (147*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2) - 
   (6*Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/tau[2]^2 + 
   (Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/tau[2]^3, 
 c[{{1, 1, 1, 1, 1}, {0, 1, 1, 1, 4}}] -> 
  231*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] - 
   (33*c[{{1, 0}, {5, 0}}]*c[{{4, 0}, {2, 0}}])/2 - 
   (2219*c[{{5, 0}, {7, 0}}])/4 + (231*c[{{0, 1, 4}, {3, 4, 0}}])/2 - 
   (393*c[{{0, 1, 4}, {6, 0, 1}}])/2 + (247*c[{{0, 2, 3}, {5, 0, 2}}])/2 - 
   51*c[{{0, 2, 3}, {6, 0, 1}}] - 33*c[{{1, 0}, {3, 0}}]*
    c[{{1, 1, 2}, {1, 1, 2}}] - 9*c[{{0, 1, 2, 2}, {2, 1, 2, 2}}] + 
   (33*c[{{0, 1, 2, 2}, {4, 1, 0, 2}}])/2 - 
   3*c[{{1, 1, 1, 2}, {1, 1, 3, 2}}] + (99*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/
    (4*tau[2]^4) - (987*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(4*tau[2]^4) - 
   (10*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 + 
   (447*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(2*tau[2]^2) - 
   (105*Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/(4*tau[2]^2) - 
   (35*Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/(2*tau[2]^3), 
 c[{{1, 1, 1, 1, 1}, {0, 1, 1, 2, 3}}] -> 
  1062*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] - 
   61*c[{{1, 0}, {5, 0}}]*c[{{4, 0}, {2, 0}}] - (93241*c[{{5, 0}, {7, 0}}])/
    30 + (2287*c[{{0, 1, 4}, {3, 4, 0}}])/5 - 
   1249*c[{{0, 1, 4}, {6, 0, 1}}] + (5813*c[{{0, 2, 3}, {5, 0, 2}}])/15 + 
   126*c[{{0, 2, 3}, {6, 0, 1}}] - 122*c[{{1, 0}, {3, 0}}]*
    c[{{1, 1, 2}, {1, 1, 2}}] - 50*c[{{0, 1, 2, 2}, {2, 1, 2, 2}}] + 
   61*c[{{0, 1, 2, 2}, {4, 1, 0, 2}}] - 42*c[{{1, 1, 1, 2}, {1, 1, 3, 2}}] + 
   (183*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/(2*tau[2]^4) - 
   (9563*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(10*tau[2]^4) + 
   (61*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 + 
   (4823*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2) - 
   (187*Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/(2*tau[2]^2) - 
   (62*Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/tau[2]^3, 
 c[{{1, 1, 1, 1, 1}, {0, 1, 2, 2, 2}}] -> 
  3393*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] - 
   (351*c[{{1, 0}, {5, 0}}]*c[{{4, 0}, {2, 0}}])/2 - 
   (213153*c[{{5, 0}, {7, 0}}])/20 + (13653*c[{{0, 1, 4}, {3, 4, 0}}])/10 - 
   (8883*c[{{0, 1, 4}, {6, 0, 1}}])/2 + (10029*c[{{0, 2, 3}, {5, 0, 2}}])/
    10 + 873*c[{{0, 2, 3}, {6, 0, 1}}] - 351*c[{{1, 0}, {3, 0}}]*
    c[{{1, 1, 2}, {1, 1, 2}}] - 171*c[{{0, 1, 2, 2}, {2, 1, 2, 2}}] + 
   (351*c[{{0, 1, 2, 2}, {4, 1, 0, 2}}])/2 - 
   171*c[{{1, 1, 1, 2}, {1, 1, 3, 2}}] + 
   (1053*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/(4*tau[2]^4) - 
   (56457*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(20*tau[2]^4) + 
   (669*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/(2*tau[2]^3) + 
   (29997*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(10*tau[2]^2) - 
   (1053*Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/(4*tau[2]^2) - 
   (174*Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/tau[2]^3, 
 c[{{1, 1, 1, 1, 1}, {1, 1, 1, 1, 3}}] -> 
  -924*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] + 
   66*c[{{1, 0}, {5, 0}}]*c[{{4, 0}, {2, 0}}] + 2219*c[{{5, 0}, {7, 0}}] - 
   462*c[{{0, 1, 4}, {3, 4, 0}}] + 786*c[{{0, 1, 4}, {6, 0, 1}}] - 
   494*c[{{0, 2, 3}, {5, 0, 2}}] + 204*c[{{0, 2, 3}, {6, 0, 1}}] + 
   132*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] + 
   36*c[{{0, 1, 2, 2}, {2, 1, 2, 2}}] - 66*c[{{0, 1, 2, 2}, {4, 1, 0, 2}}] + 
   12*c[{{1, 1, 1, 2}, {1, 1, 3, 2}}] - (99*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/
    tau[2]^4 + (987*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/tau[2]^4 + 
   (40*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 - 
   (894*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/tau[2]^2 + 
   (105*Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/tau[2]^2 + 
   (70*Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/tau[2]^3, 
 c[{{1, 1, 1, 1, 1}, {1, 1, 1, 2, 2}}] -> 
  -2262*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] + 
   117*c[{{1, 0}, {5, 0}}]*c[{{4, 0}, {2, 0}}] + (71051*c[{{5, 0}, {7, 0}}])/
    10 - (4551*c[{{0, 1, 4}, {3, 4, 0}}])/5 + 
   2961*c[{{0, 1, 4}, {6, 0, 1}}] - (3343*c[{{0, 2, 3}, {5, 0, 2}}])/5 - 
   582*c[{{0, 2, 3}, {6, 0, 1}}] + 234*c[{{1, 0}, {3, 0}}]*
    c[{{1, 1, 2}, {1, 1, 2}}] + 114*c[{{0, 1, 2, 2}, {2, 1, 2, 2}}] - 
   117*c[{{0, 1, 2, 2}, {4, 1, 0, 2}}] + 
   114*c[{{1, 1, 1, 2}, {1, 1, 3, 2}}] - 
   (351*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/(2*tau[2]^4) + 
   (18819*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(10*tau[2]^4) - 
   (223*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 - 
   (9999*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2) + 
   (351*Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/(2*tau[2]^2) + 
   (116*Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 1, 1, 1, 1}, {1, 1, 1, 1, 1, 2}}] -> 
  -672*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] + (16528*c[{{5, 0}, {7, 0}}])/
    5 - (456*c[{{0, 1, 4}, {3, 4, 0}}])/5 + 1656*c[{{0, 1, 4}, {6, 0, 1}}] + 
   (1112*c[{{0, 2, 3}, {5, 0, 2}}])/5 - 984*c[{{0, 2, 3}, {6, 0, 1}}] - 
   24*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] + 
   48*c[{{0, 1, 2, 2}, {2, 1, 2, 2}}] + 96*c[{{1, 1, 1, 2}, {1, 1, 3, 2}}] - 
   (3*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/tau[2]^4 + 
   (762*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(5*tau[2]^4) - 
   (290*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 - 
   (2004*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2) - 
   (12*Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/tau[2]^2 - 
   (2*Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 1, 1, 1, 1}, {2, 0, 1, 1, 1, 2}}] -> 
  -672*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] + (16528*c[{{5, 0}, {7, 0}}])/
    5 - (456*c[{{0, 1, 4}, {3, 4, 0}}])/5 + 1656*c[{{0, 1, 4}, {6, 0, 1}}] + 
   (1112*c[{{0, 2, 3}, {5, 0, 2}}])/5 - 984*c[{{0, 2, 3}, {6, 0, 1}}] - 
   24*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] + 
   48*c[{{0, 1, 2, 2}, {2, 1, 2, 2}}] + 96*c[{{1, 1, 1, 2}, {1, 1, 3, 2}}] - 
   (3*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/tau[2]^4 + 
   (762*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(5*tau[2]^4) - 
   (290*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 - 
   (2004*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2) - 
   (12*Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/tau[2]^2 - 
   (2*Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 1, 1, 1, 1}, {2, 1, 1, 1, 1, 1}}] -> 
  3360*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] - 16528*c[{{5, 0}, {7, 0}}] + 
   456*c[{{0, 1, 4}, {3, 4, 0}}] - 8280*c[{{0, 1, 4}, {6, 0, 1}}] - 
   1112*c[{{0, 2, 3}, {5, 0, 2}}] + 4920*c[{{0, 2, 3}, {6, 0, 1}}] + 
   120*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] - 
   240*c[{{0, 1, 2, 2}, {2, 1, 2, 2}}] - 
   480*c[{{1, 1, 1, 2}, {1, 1, 3, 2}}] + (15*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/
    tau[2]^4 - (762*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/tau[2]^4 + 
   (1450*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 + 
   (2004*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/tau[2]^2 + 
   (60*Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/tau[2]^2 + 
   (10*Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 1, 1, 1, 1}, {3, 0, 1, 1, 1, 1}}] -> 
  -672*c[{{2, 0}, {6, 0}}]*c[{{3, 0}, {1, 0}}] + (16528*c[{{5, 0}, {7, 0}}])/
    5 - (456*c[{{0, 1, 4}, {3, 4, 0}}])/5 + 1656*c[{{0, 1, 4}, {6, 0, 1}}] + 
   (1112*c[{{0, 2, 3}, {5, 0, 2}}])/5 - 984*c[{{0, 2, 3}, {6, 0, 1}}] - 
   24*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] + 
   48*c[{{0, 1, 2, 2}, {2, 1, 2, 2}}] + 96*c[{{1, 1, 1, 2}, {1, 1, 3, 2}}] - 
   (3*Pi^4*c[{{1, 0}, {3, 0}}]*e[2]^2)/tau[2]^4 + 
   (762*Pi^4*c[{{1, 0}, {3, 0}}]*e[4])/(5*tau[2]^4) - 
   (290*Pi^3*c[{{2, 0}, {4, 0}}]*e[3])/tau[2]^3 - 
   (2004*Pi^2*c[{{3, 0}, {5, 0}}]*e[2])/(5*tau[2]^2) - 
   (12*Pi^2*c[{{1, 1, 1}, {1, 1, 3}}]*e[2])/tau[2]^2 - 
   (2*Pi^3*c[{{2, 0}, {4, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 5}, {1, 1, 0}}] -> c[{{3, 0}, {1, 0}}]^2/2 - 
   (3*c[{{6, 0}, {2, 0}}])/2, c[{{0, 2, 4}, {1, 0, 1}}] -> 
  -c[{{3, 0}, {1, 0}}]^2 + 2*c[{{6, 0}, {2, 0}}], 
 c[{{0, 2, 4}, {1, 1, 0}}] -> c[{{3, 0}, {1, 0}}]^2 - 3*c[{{6, 0}, {2, 0}}], 
 c[{{0, 3, 3}, {1, 0, 1}}] -> -c[{{3, 0}, {1, 0}}]^2/2 + 
   c[{{6, 0}, {2, 0}}]/2, c[{{1, 1, 4}, {0, 1, 1}}] -> 
  c[{{3, 0}, {1, 0}}]^2/2 - (3*c[{{6, 0}, {2, 0}}])/2, 
 c[{{1, 1, 4}, {1, 1, 0}}] -> -c[{{3, 0}, {1, 0}}]^2 + 3*c[{{6, 0}, {2, 0}}], 
 c[{{1, 2, 3}, {0, 1, 1}}] -> -c[{{3, 0}, {1, 0}}]^2/2 + 
   c[{{6, 0}, {2, 0}}]/2, c[{{1, 2, 3}, {1, 0, 1}}] -> 
  c[{{3, 0}, {1, 0}}]^2/2 - c[{{6, 0}, {2, 0}}]/2, 
 c[{{1, 2, 3}, {1, 1, 0}}] -> 0, c[{{2, 2, 2}, {0, 1, 1}}] -> 0, 
 c[{{0, 1, 5}, {1, 1, 2}}] -> -c[{{1, 1, 4}, {1, 1, 2}}]/2, 
 c[{{0, 1, 5}, {1, 2, 1}}] -> -c[{{6, 0}, {4, 0}}] + 
   c[{{1, 1, 4}, {1, 1, 2}}]/2, c[{{0, 1, 5}, {1, 3, 0}}] -> 
  -(c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {1, 0}}]) + 2*c[{{6, 0}, {4, 0}}] - 
   c[{{1, 1, 4}, {1, 1, 2}}]/2, c[{{0, 1, 5}, {2, 0, 2}}] -> 
  (-5*c[{{6, 0}, {4, 0}}])/2 + (Pi^2*c[{{4, 0}, {2, 0}}]*e[2])/tau[2]^2, 
 c[{{0, 1, 5}, {2, 1, 1}}] -> (5*c[{{6, 0}, {4, 0}}])/2 + 
   c[{{1, 1, 4}, {1, 1, 2}}]/2 - (Pi^2*c[{{4, 0}, {2, 0}}]*e[2])/tau[2]^2, 
 c[{{0, 1, 5}, {2, 2, 0}}] -> (-3*c[{{6, 0}, {4, 0}}])/2 - 
   c[{{1, 1, 4}, {1, 1, 2}}] + (Pi^2*c[{{4, 0}, {2, 0}}]*e[2])/tau[2]^2, 
 c[{{0, 1, 5}, {3, 0, 1}}] -> -(c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {1, 0}}]) + 
   4*c[{{6, 0}, {4, 0}}] - c[{{1, 1, 4}, {1, 1, 2}}]/2 - 
   (Pi^3*c[{{3, 0}, {1, 0}}]*e[3])/tau[2]^3, c[{{0, 1, 5}, {3, 1, 0}}] -> 
  c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {1, 0}}] - (13*c[{{6, 0}, {4, 0}}])/2 + 
   (Pi^3*c[{{3, 0}, {1, 0}}]*e[3])/tau[2]^3 + (Pi^2*c[{{4, 0}, {2, 0}}]*e[2])/
    tau[2]^2, c[{{0, 2, 4}, {1, 0, 3}}] -> c[{{1, 1, 4}, {1, 1, 2}}]/2 - 
   c[{{1, 2, 3}, {1, 0, 3}}], c[{{0, 2, 4}, {1, 1, 2}}] -> 
  -c[{{6, 0}, {4, 0}}] - c[{{1, 1, 4}, {1, 1, 2}}]/2 + 
   c[{{1, 2, 3}, {1, 0, 3}}], c[{{0, 2, 4}, {1, 2, 1}}] -> 
  2*c[{{6, 0}, {4, 0}}] + c[{{1, 1, 4}, {1, 1, 2}}]/2 - 
   c[{{1, 2, 3}, {1, 0, 3}}] - (Pi^2*c[{{4, 0}, {2, 0}}]*e[2])/tau[2]^2, 
 c[{{0, 2, 4}, {1, 3, 0}}] -> -3*c[{{6, 0}, {4, 0}}] - 
   c[{{1, 1, 4}, {1, 1, 2}}]/2 + c[{{1, 2, 3}, {1, 0, 3}}] + 
   (Pi^2*c[{{4, 0}, {2, 0}}]*e[2])/tau[2]^2, c[{{0, 2, 4}, {2, 0, 2}}] -> 
  2*c[{{6, 0}, {4, 0}}] - 2*c[{{1, 1, 4}, {1, 1, 2}}] - 
   4*c[{{1, 2, 3}, {1, 0, 3}}] + (Pi^2*c[{{4, 0}, {2, 0}}]*e[2])/tau[2]^2, 
 c[{{0, 2, 4}, {2, 1, 1}}] -> -c[{{6, 0}, {4, 0}}] + 
   (5*c[{{1, 1, 4}, {1, 1, 2}}])/2 + 3*c[{{1, 2, 3}, {1, 0, 3}}] - 
   (Pi^2*c[{{4, 0}, {2, 0}}]*e[2])/tau[2]^2, c[{{0, 2, 4}, {2, 2, 0}}] -> 
  -c[{{6, 0}, {4, 0}}] - 3*c[{{1, 1, 4}, {1, 1, 2}}] - 
   2*c[{{1, 2, 3}, {1, 0, 3}}] + (2*Pi^2*c[{{4, 0}, {2, 0}}]*e[2])/tau[2]^2, 
 c[{{0, 2, 4}, {3, 0, 1}}] -> 6*c[{{6, 0}, {4, 0}}] - 
   (3*c[{{1, 1, 4}, {1, 1, 2}}])/2 - c[{{1, 2, 3}, {1, 0, 3}}] - 
   (2*Pi^3*c[{{3, 0}, {1, 0}}]*e[3])/tau[2]^3, 
 c[{{0, 2, 4}, {3, 1, 0}}] -> -5*c[{{6, 0}, {4, 0}}] - 
   c[{{1, 1, 4}, {1, 1, 2}}] - 2*c[{{1, 2, 3}, {1, 0, 3}}] + 
   (2*Pi^3*c[{{3, 0}, {1, 0}}]*e[3])/tau[2]^3 + 
   (Pi^2*c[{{4, 0}, {2, 0}}]*e[2])/tau[2]^2, c[{{0, 3, 3}, {1, 0, 3}}] -> 
  (3*c[{{6, 0}, {4, 0}}])/2 - (Pi^3*c[{{3, 0}, {1, 0}}]*e[3])/tau[2]^3, 
 c[{{0, 3, 3}, {1, 1, 2}}] -> -c[{{6, 0}, {4, 0}}]/2, 
 c[{{0, 3, 3}, {2, 0, 2}}] -> (11*c[{{6, 0}, {4, 0}}])/2 - 
   3*c[{{1, 1, 4}, {1, 1, 2}}] - 6*c[{{1, 2, 3}, {1, 0, 3}}], 
 c[{{0, 3, 3}, {2, 1, 1}}] -> -5*c[{{6, 0}, {4, 0}}] + 
   3*c[{{1, 1, 4}, {1, 1, 2}}] + 6*c[{{1, 2, 3}, {1, 0, 3}}], 
 c[{{0, 3, 3}, {3, 0, 1}}] -> (5*c[{{6, 0}, {4, 0}}])/2 - 
   (3*c[{{1, 1, 4}, {1, 1, 2}}])/2 - 3*c[{{1, 2, 3}, {1, 0, 3}}], 
 c[{{1, 1, 4}, {0, 1, 3}}] -> -c[{{1, 1, 4}, {1, 1, 2}}]/2, 
 c[{{1, 1, 4}, {0, 2, 2}}] -> (3*c[{{6, 0}, {4, 0}}])/2 - 
   (Pi^2*c[{{4, 0}, {2, 0}}]*e[2])/tau[2]^2, c[{{1, 1, 4}, {0, 3, 1}}] -> 
  -3*c[{{6, 0}, {4, 0}}] + c[{{1, 1, 4}, {1, 1, 2}}]/2 + 
   (Pi^3*c[{{3, 0}, {1, 0}}]*e[3])/tau[2]^3, c[{{1, 1, 4}, {1, 2, 1}}] -> 
  (-3*c[{{6, 0}, {4, 0}}])/2 - c[{{1, 1, 4}, {1, 1, 2}}] + 
   (Pi^2*c[{{4, 0}, {2, 0}}]*e[2])/tau[2]^2, c[{{1, 1, 4}, {1, 3, 0}}] -> 
  (9*c[{{6, 0}, {4, 0}}])/2 + c[{{1, 1, 4}, {1, 1, 2}}]/2 - 
   (Pi^3*c[{{3, 0}, {1, 0}}]*e[3])/tau[2]^3 - (Pi^2*c[{{4, 0}, {2, 0}}]*e[2])/
    tau[2]^2, c[{{1, 1, 4}, {2, 2, 0}}] -> 3*c[{{6, 0}, {4, 0}}] + 
   2*c[{{1, 1, 4}, {1, 1, 2}}] - (2*Pi^2*c[{{4, 0}, {2, 0}}]*e[2])/tau[2]^2, 
 c[{{1, 2, 3}, {0, 1, 3}}] -> -c[{{6, 0}, {4, 0}}] + 
   c[{{1, 1, 4}, {1, 1, 2}}]/2, c[{{1, 2, 3}, {0, 2, 2}}] -> 
  -c[{{6, 0}, {4, 0}}]/2, c[{{1, 2, 3}, {0, 3, 1}}] -> 
  2*c[{{6, 0}, {4, 0}}] - c[{{1, 1, 4}, {1, 1, 2}}]/2 - 
   (Pi^3*c[{{3, 0}, {1, 0}}]*e[3])/tau[2]^3, c[{{1, 2, 3}, {1, 1, 2}}] -> 
  c[{{6, 0}, {4, 0}}] - c[{{1, 1, 4}, {1, 1, 2}}]/2 - 
   c[{{1, 2, 3}, {1, 0, 3}}], c[{{1, 2, 3}, {1, 2, 1}}] -> 
  -c[{{6, 0}, {4, 0}}]/2 + c[{{1, 1, 4}, {1, 1, 2}}]/2 + 
   c[{{1, 2, 3}, {1, 0, 3}}], c[{{1, 2, 3}, {1, 3, 0}}] -> 
  (-3*c[{{6, 0}, {4, 0}}])/2 - c[{{1, 2, 3}, {1, 0, 3}}] + 
   (Pi^3*c[{{3, 0}, {1, 0}}]*e[3])/tau[2]^3, c[{{1, 2, 3}, {2, 0, 2}}] -> 
  (-7*c[{{6, 0}, {4, 0}}])/2 + 2*c[{{1, 1, 4}, {1, 1, 2}}] + 
   4*c[{{1, 2, 3}, {1, 0, 3}}], c[{{1, 2, 3}, {2, 1, 1}}] -> 
  (5*c[{{6, 0}, {4, 0}}])/2 - (3*c[{{1, 1, 4}, {1, 1, 2}}])/2 - 
   3*c[{{1, 2, 3}, {1, 0, 3}}], c[{{1, 2, 3}, {2, 2, 0}}] -> 
  -2*c[{{6, 0}, {4, 0}}] + c[{{1, 1, 4}, {1, 1, 2}}] + 
   2*c[{{1, 2, 3}, {1, 0, 3}}], c[{{1, 2, 3}, {3, 0, 1}}] -> 
  -3*c[{{6, 0}, {4, 0}}] + c[{{1, 1, 4}, {1, 1, 2}}] + 
   c[{{1, 2, 3}, {1, 0, 3}}] + (Pi^3*c[{{3, 0}, {1, 0}}]*e[3])/tau[2]^3, 
 c[{{1, 2, 3}, {3, 1, 0}}] -> c[{{6, 0}, {4, 0}}]/2 + 
   c[{{1, 1, 4}, {1, 1, 2}}]/2 + 2*c[{{1, 2, 3}, {1, 0, 3}}] - 
   (Pi^3*c[{{3, 0}, {1, 0}}]*e[3])/tau[2]^3, c[{{2, 2, 2}, {0, 1, 3}}] -> 
  c[{{6, 0}, {4, 0}}] - c[{{1, 1, 4}, {1, 1, 2}}]/2 - 
   c[{{1, 2, 3}, {1, 0, 3}}], c[{{2, 2, 2}, {0, 2, 2}}] -> 
  4*c[{{6, 0}, {4, 0}}] - 2*c[{{1, 1, 4}, {1, 1, 2}}] - 
   4*c[{{1, 2, 3}, {1, 0, 3}}], c[{{2, 2, 2}, {1, 1, 2}}] -> 
  -2*c[{{6, 0}, {4, 0}}] + c[{{1, 1, 4}, {1, 1, 2}}] + 
   2*c[{{1, 2, 3}, {1, 0, 3}}], c[{{0, 1, 1, 4}, {1, 1, 1, 1}}] -> 
  c[{{1, 1, 1, 3}, {0, 1, 1, 2}}], c[{{0, 1, 1, 4}, {1, 1, 2, 0}}] -> 
  -(c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {1, 0}}]) - (17*c[{{6, 0}, {4, 0}}])/2 + 
   4*c[{{1, 1, 4}, {1, 1, 2}}] + 2*c[{{1, 2, 3}, {1, 0, 3}}] + 
   (Pi^3*c[{{3, 0}, {1, 0}}]*e[3])/(2*tau[2]^3) + 
   (2*Pi^2*c[{{4, 0}, {2, 0}}]*e[2])/tau[2]^2 - 
   (Pi^3*c[{{3, 0}, {1, 0}}]*zeta[3])/(2*tau[2]^3), 
 c[{{0, 1, 1, 4}, {2, 0, 1, 1}}] -> 
  -(c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {1, 0}}]) - (7*c[{{6, 0}, {4, 0}}])/2 - 
   3*c[{{1, 1, 4}, {1, 1, 2}}] - 2*c[{{1, 2, 3}, {1, 0, 3}}] - 
   c[{{1, 1, 1, 3}, {0, 1, 1, 2}}]/2 + (Pi^3*c[{{3, 0}, {1, 0}}]*e[3])/
    tau[2]^3 + (2*Pi^2*c[{{4, 0}, {2, 0}}]*e[2])/tau[2]^2, 
 c[{{0, 1, 1, 4}, {2, 1, 1, 0}}] -> 
  2*c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {1, 0}}] + 7*c[{{6, 0}, {4, 0}}] + 
   6*c[{{1, 1, 4}, {1, 1, 2}}] + 4*c[{{1, 2, 3}, {1, 0, 3}}] - 
   (2*Pi^3*c[{{3, 0}, {1, 0}}]*e[3])/tau[2]^3 - 
   (4*Pi^2*c[{{4, 0}, {2, 0}}]*e[2])/tau[2]^2, 
 c[{{0, 1, 2, 3}, {1, 1, 0, 2}}] -> (23*c[{{6, 0}, {4, 0}}])/4 - 
   (15*c[{{1, 1, 4}, {1, 1, 2}}])/4 - (5*c[{{1, 2, 3}, {1, 0, 3}}])/2 - 
   (3*c[{{1, 1, 1, 3}, {0, 1, 1, 2}}])/2 - (Pi^3*c[{{3, 0}, {1, 0}}]*e[3])/
    tau[2]^3 - (3*Pi^2*c[{{4, 0}, {2, 0}}]*e[2])/(2*tau[2]^2), 
 c[{{0, 1, 2, 3}, {1, 1, 1, 1}}] -> (-7*c[{{6, 0}, {4, 0}}])/2 + 
   (5*c[{{1, 1, 4}, {1, 1, 2}}])/2 + c[{{1, 2, 3}, {1, 0, 3}}] + 
   (5*c[{{1, 1, 1, 3}, {0, 1, 1, 2}}])/2 + (3*Pi^2*c[{{4, 0}, {2, 0}}]*e[2])/
    (2*tau[2]^2), c[{{0, 1, 2, 3}, {1, 1, 2, 0}}] -> 
  (3*c[{{6, 0}, {4, 0}}])/4 + (13*c[{{1, 1, 4}, {1, 1, 2}}])/4 + 
   (3*c[{{1, 2, 3}, {1, 0, 3}}])/2 - c[{{1, 1, 1, 3}, {0, 1, 1, 2}}] - 
   (3*Pi^3*c[{{3, 0}, {1, 0}}]*e[3])/(2*tau[2]^3) - 
   (3*Pi^2*c[{{4, 0}, {2, 0}}]*e[2])/(2*tau[2]^2) - 
   (Pi^3*c[{{3, 0}, {1, 0}}]*zeta[3])/(2*tau[2]^3), 
 c[{{0, 1, 2, 3}, {1, 2, 0, 1}}] -> 
  -(c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {1, 0}}]) + (35*c[{{6, 0}, {4, 0}}])/4 - 
   (25*c[{{1, 1, 4}, {1, 1, 2}}])/4 - (7*c[{{1, 2, 3}, {1, 0, 3}}])/2 - 
   (3*c[{{1, 1, 1, 3}, {0, 1, 1, 2}}])/2 - (Pi^3*c[{{3, 0}, {1, 0}}]*e[3])/
    (2*tau[2]^3) - (3*Pi^2*c[{{4, 0}, {2, 0}}]*e[2])/(2*tau[2]^2) + 
   (Pi^3*c[{{3, 0}, {1, 0}}]*zeta[3])/(2*tau[2]^3), 
 c[{{0, 1, 2, 3}, {1, 2, 1, 0}}] -> c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {1, 0}}] - 
   (11*c[{{6, 0}, {4, 0}}])/4 + (9*c[{{1, 1, 4}, {1, 1, 2}}])/4 - 
   c[{{1, 2, 3}, {1, 0, 3}}]/2 - c[{{1, 1, 1, 3}, {0, 1, 1, 2}}] + 
   (Pi^3*c[{{3, 0}, {1, 0}}]*e[3])/(2*tau[2]^3) - 
   (Pi^3*c[{{3, 0}, {1, 0}}]*zeta[3])/(2*tau[2]^3), 
 c[{{0, 1, 2, 3}, {2, 0, 1, 1}}] -> 14*c[{{6, 0}, {4, 0}}] - 
   12*c[{{1, 1, 4}, {1, 1, 2}}] - 12*c[{{1, 2, 3}, {1, 0, 3}}] - 
   (3*c[{{1, 1, 1, 3}, {0, 1, 1, 2}}])/2 - (3*Pi^3*c[{{3, 0}, {1, 0}}]*e[3])/
    (2*tau[2]^3) + (Pi^3*c[{{3, 0}, {1, 0}}]*zeta[3])/(2*tau[2]^3), 
 c[{{0, 1, 2, 3}, {2, 1, 0, 1}}] -> c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {1, 0}}] - 
   (7*c[{{6, 0}, {4, 0}}])/2 - (3*c[{{1, 1, 4}, {1, 1, 2}}])/2 + 
   c[{{1, 2, 3}, {1, 0, 3}}] - c[{{1, 1, 1, 3}, {0, 1, 1, 2}}] + 
   (2*Pi^3*c[{{3, 0}, {1, 0}}]*e[3])/tau[2]^3, 
 c[{{0, 1, 2, 3}, {2, 1, 1, 0}}] -> 
  -(c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {1, 0}}]) - 7*c[{{6, 0}, {4, 0}}] + 
   11*c[{{1, 1, 4}, {1, 1, 2}}] + 10*c[{{1, 2, 3}, {1, 0, 3}}] - 
   (Pi^3*c[{{3, 0}, {1, 0}}]*e[3])/(2*tau[2]^3) - 
   (3*Pi^2*c[{{4, 0}, {2, 0}}]*e[2])/(2*tau[2]^2) - 
   (Pi^3*c[{{3, 0}, {1, 0}}]*zeta[3])/(2*tau[2]^3), 
 c[{{0, 2, 2, 2}, {1, 0, 1, 2}}] -> (19*c[{{6, 0}, {4, 0}}])/2 - 
   7*c[{{1, 1, 4}, {1, 1, 2}}] - 2*c[{{1, 2, 3}, {1, 0, 3}}] - 
   3*c[{{1, 1, 1, 3}, {0, 1, 1, 2}}] - (9*Pi^2*c[{{4, 0}, {2, 0}}]*e[2])/
    (2*tau[2]^2), c[{{0, 2, 2, 2}, {1, 1, 1, 1}}] -> 
  -21*c[{{6, 0}, {4, 0}}] + 15*c[{{1, 1, 4}, {1, 1, 2}}] + 
   6*c[{{1, 2, 3}, {1, 0, 3}}] + 6*c[{{1, 1, 1, 3}, {0, 1, 1, 2}}] + 
   (9*Pi^2*c[{{4, 0}, {2, 0}}]*e[2])/tau[2]^2, 
 c[{{0, 2, 2, 2}, {2, 0, 1, 1}}] -> 7*c[{{6, 0}, {4, 0}}] - 
   5*c[{{1, 1, 4}, {1, 1, 2}}] - 2*c[{{1, 2, 3}, {1, 0, 3}}] - 
   2*c[{{1, 1, 1, 3}, {0, 1, 1, 2}}] - (3*Pi^2*c[{{4, 0}, {2, 0}}]*e[2])/
    tau[2]^2, c[{{1, 1, 1, 3}, {0, 1, 2, 1}}] -> 
  -5*c[{{6, 0}, {4, 0}}] + 7*c[{{1, 1, 4}, {1, 1, 2}}] + 
   4*c[{{1, 2, 3}, {1, 0, 3}}] + (3*c[{{1, 1, 1, 3}, {0, 1, 1, 2}}])/2 - 
   (Pi^3*c[{{3, 0}, {1, 0}}]*e[3])/(2*tau[2]^3) - 
   (Pi^3*c[{{3, 0}, {1, 0}}]*zeta[3])/(2*tau[2]^3), 
 c[{{1, 1, 1, 3}, {1, 1, 1, 1}}] -> -3*c[{{1, 1, 1, 3}, {0, 1, 1, 2}}], 
 c[{{1, 1, 1, 3}, {1, 1, 2, 0}}] -> 10*c[{{6, 0}, {4, 0}}] - 
   14*c[{{1, 1, 4}, {1, 1, 2}}] - 8*c[{{1, 2, 3}, {1, 0, 3}}] + 
   (Pi^3*c[{{3, 0}, {1, 0}}]*e[3])/tau[2]^3 + 
   (Pi^3*c[{{3, 0}, {1, 0}}]*zeta[3])/tau[2]^3, 
 c[{{1, 1, 2, 2}, {0, 1, 1, 2}}] -> (9*c[{{6, 0}, {4, 0}}])/4 - 
   (5*c[{{1, 1, 4}, {1, 1, 2}}])/4 - (3*c[{{1, 2, 3}, {1, 0, 3}}])/2 - 
   (Pi^3*c[{{3, 0}, {1, 0}}]*e[3])/tau[2]^3, 
 c[{{1, 1, 2, 2}, {0, 2, 1, 1}}] -> (-13*c[{{6, 0}, {4, 0}}])/2 + 
   (7*c[{{1, 1, 4}, {1, 1, 2}}])/2 + 5*c[{{1, 2, 3}, {1, 0, 3}}] + 
   (2*Pi^3*c[{{3, 0}, {1, 0}}]*e[3])/tau[2]^3, 
 c[{{1, 1, 2, 2}, {1, 1, 0, 2}}] -> (-23*c[{{6, 0}, {4, 0}}])/2 + 
   (15*c[{{1, 1, 4}, {1, 1, 2}}])/2 + 5*c[{{1, 2, 3}, {1, 0, 3}}] + 
   2*c[{{1, 1, 1, 3}, {0, 1, 1, 2}}] + (2*Pi^3*c[{{3, 0}, {1, 0}}]*e[3])/
    tau[2]^3 + (3*Pi^2*c[{{4, 0}, {2, 0}}]*e[2])/tau[2]^2, 
 c[{{1, 1, 2, 2}, {1, 1, 1, 1}}] -> 7*c[{{6, 0}, {4, 0}}] - 
   5*c[{{1, 1, 4}, {1, 1, 2}}] - 2*c[{{1, 2, 3}, {1, 0, 3}}] - 
   2*c[{{1, 1, 1, 3}, {0, 1, 1, 2}}] - (3*Pi^2*c[{{4, 0}, {2, 0}}]*e[2])/
    tau[2]^2, c[{{1, 1, 2, 2}, {1, 2, 0, 1}}] -> 
  -c[{{6, 0}, {4, 0}}]/4 + (3*c[{{1, 1, 4}, {1, 1, 2}}])/4 - 
   (3*c[{{1, 2, 3}, {1, 0, 3}}])/2 + c[{{1, 1, 1, 3}, {0, 1, 1, 2}}] - 
   (Pi^3*c[{{3, 0}, {1, 0}}]*e[3])/tau[2]^3 + 
   (3*Pi^2*c[{{4, 0}, {2, 0}}]*e[2])/(2*tau[2]^2), 
 c[{{0, 1, 1, 1, 3}, {1, 1, 1, 1, 0}}] -> 12*c[{{6, 0}, {4, 0}}] - 
   9*c[{{1, 1, 4}, {1, 1, 2}}] - 6*c[{{1, 2, 3}, {1, 0, 3}}] - 
   (Pi^3*c[{{3, 0}, {1, 0}}]*e[3])/tau[2]^3 - 
   (3*Pi^2*c[{{4, 0}, {2, 0}}]*e[2])/(2*tau[2]^2) - 
   (Pi^3*c[{{3, 0}, {1, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 1, 2, 2}, {1, 1, 1, 0, 1}}] -> 12*c[{{6, 0}, {4, 0}}] - 
   9*c[{{1, 1, 4}, {1, 1, 2}}] - 6*c[{{1, 2, 3}, {1, 0, 3}}] - 
   (Pi^3*c[{{3, 0}, {1, 0}}]*e[3])/tau[2]^3 - 
   (3*Pi^2*c[{{4, 0}, {2, 0}}]*e[2])/(2*tau[2]^2) - 
   (Pi^3*c[{{3, 0}, {1, 0}}]*zeta[3])/tau[2]^3, 
 c[{{1, 1, 1, 1, 2}, {0, 1, 1, 1, 1}}] -> 12*c[{{6, 0}, {4, 0}}] - 
   9*c[{{1, 1, 4}, {1, 1, 2}}] - 6*c[{{1, 2, 3}, {1, 0, 3}}] - 
   (Pi^3*c[{{3, 0}, {1, 0}}]*e[3])/tau[2]^3 - 
   (3*Pi^2*c[{{4, 0}, {2, 0}}]*e[2])/(2*tau[2]^2) - 
   (Pi^3*c[{{3, 0}, {1, 0}}]*zeta[3])/tau[2]^3, 
 c[{{1, 1, 1, 1, 2}, {1, 1, 1, 1, 0}}] -> -48*c[{{6, 0}, {4, 0}}] + 
   36*c[{{1, 1, 4}, {1, 1, 2}}] + 24*c[{{1, 2, 3}, {1, 0, 3}}] + 
   (4*Pi^3*c[{{3, 0}, {1, 0}}]*e[3])/tau[2]^3 + 
   (6*Pi^2*c[{{4, 0}, {2, 0}}]*e[2])/tau[2]^2 + 
   (4*Pi^3*c[{{3, 0}, {1, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 5}, {1, 1, 4}}] -> -c[{{1, 1, 4}, {1, 1, 4}}]/2, 
 c[{{0, 1, 5}, {1, 2, 3}}] -> c[{{1, 1, 4}, {1, 1, 4}}]/2 - 
   (Pi^6*e[6])/tau[2]^6, c[{{0, 1, 5}, {1, 3, 2}}] -> 
  -(c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}]) - c[{{1, 1, 4}, {1, 1, 4}}]/2 + 
   (2*Pi^6*e[6])/tau[2]^6, c[{{0, 1, 5}, {1, 4, 1}}] -> 
  c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}] + c[{{1, 1, 4}, {1, 1, 4}}]/2 - 
   (3*Pi^6*e[6])/tau[2]^6, c[{{0, 1, 5}, {1, 5, 0}}] -> 
  -(c[{{1, 0}, {5, 0}}]*c[{{5, 0}, {1, 0}}]) - c[{{1, 0}, {3, 0}}]*
    c[{{5, 0}, {3, 0}}] - c[{{1, 1, 4}, {1, 1, 4}}]/2 + 
   (4*Pi^6*e[6])/tau[2]^6, c[{{0, 1, 5}, {2, 0, 4}}] -> 
  -a[{{0, 2, 4}, {5, 0, 1}}]/2 - c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}] + 
   c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}] + c[{{1, 1, 4}, {1, 1, 4}}]/2 - 
   c[{{1, 2, 3}, {1, 2, 3}}]/2 + (Pi^6*e[2]*e[4])/(2*tau[2]^6) - 
   (3*Pi^6*e[6])/(2*tau[2]^6), c[{{0, 1, 5}, {2, 1, 3}}] -> 
  a[{{0, 2, 4}, {5, 0, 1}}]/2 + c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}] - 
   c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}] + c[{{1, 2, 3}, {1, 2, 3}}]/2 - 
   (Pi^6*e[2]*e[4])/(2*tau[2]^6) + (3*Pi^6*e[6])/(2*tau[2]^6), 
 c[{{0, 1, 5}, {2, 2, 2}}] -> -a[{{0, 2, 4}, {5, 0, 1}}]/2 - 
   c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}] + c[{{1, 0}, {3, 0}}]*
    c[{{5, 0}, {3, 0}}] - c[{{1, 1, 4}, {1, 1, 4}}]/2 - 
   c[{{1, 2, 3}, {1, 2, 3}}]/2 + (Pi^6*e[2]*e[4])/(2*tau[2]^6) - 
   (Pi^6*e[6])/(2*tau[2]^6), c[{{0, 1, 5}, {2, 3, 1}}] -> 
  a[{{0, 2, 4}, {5, 0, 1}}]/2 + c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}] + 
   c[{{1, 1, 4}, {1, 1, 4}}] + c[{{1, 2, 3}, {1, 2, 3}}]/2 - 
   (Pi^6*e[2]*e[4])/(2*tau[2]^6) - (3*Pi^6*e[6])/(2*tau[2]^6), 
 c[{{0, 1, 5}, {3, 0, 3}}] -> -(c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}]) - 
   (Pi^6*e[3]^2)/(2*tau[2]^6) + (5*Pi^6*e[6])/(2*tau[2]^6), 
 c[{{0, 1, 5}, {3, 1, 2}}] -> -a[{{0, 2, 4}, {5, 0, 1}}]/2 - 
   c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}] + 2*c[{{1, 0}, {3, 0}}]*
    c[{{5, 0}, {3, 0}}] - c[{{1, 2, 3}, {1, 2, 3}}]/2 + 
   (Pi^6*e[3]^2)/(2*tau[2]^6) + (Pi^6*e[2]*e[4])/(2*tau[2]^6) - 
   (4*Pi^6*e[6])/tau[2]^6, c[{{0, 1, 5}, {3, 2, 1}}] -> 
  a[{{0, 2, 4}, {5, 0, 1}}] + 2*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}] - 
   3*c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}] + c[{{1, 1, 4}, {1, 1, 4}}]/2 + 
   c[{{1, 2, 3}, {1, 2, 3}}] - (Pi^6*e[3]^2)/(2*tau[2]^6) - 
   (Pi^6*e[2]*e[4])/tau[2]^6 + (9*Pi^6*e[6])/(2*tau[2]^6), 
 c[{{0, 1, 5}, {3, 3, 0}}] -> (-3*a[{{0, 2, 4}, {5, 0, 1}}])/2 - 
   3*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}] + 3*c[{{1, 0}, {3, 0}}]*
    c[{{5, 0}, {3, 0}}] - (3*c[{{1, 1, 4}, {1, 1, 4}}])/2 - 
   (3*c[{{1, 2, 3}, {1, 2, 3}}])/2 + (Pi^6*e[3]^2)/(2*tau[2]^6) + 
   (3*Pi^6*e[2]*e[4])/(2*tau[2]^6) - (3*Pi^6*e[6])/tau[2]^6, 
 c[{{0, 1, 5}, {4, 0, 2}}] -> a[{{0, 2, 4}, {5, 0, 1}}]/2 + 
   c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}] + c[{{2, 0}, {4, 0}}]*
    c[{{4, 0}, {2, 0}}] - c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}] - 
   c[{{1, 1, 4}, {1, 1, 4}}]/2 + c[{{1, 2, 3}, {1, 2, 3}}]/2 + 
   (Pi^6*e[2]*e[4])/(2*tau[2]^6) - (7*Pi^6*e[6])/(2*tau[2]^6), 
 c[{{0, 1, 5}, {4, 1, 1}}] -> -(c[{{2, 0}, {4, 0}}]*c[{{4, 0}, {2, 0}}]) - 
   c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}] + c[{{1, 1, 4}, {1, 1, 4}}]/2 - 
   (Pi^6*e[3]^2)/(2*tau[2]^6) - (Pi^6*e[2]*e[4])/tau[2]^6 + 
   (15*Pi^6*e[6])/(2*tau[2]^6), c[{{0, 1, 5}, {4, 2, 0}}] -> 
  -a[{{0, 2, 4}, {5, 0, 1}}] - 2*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}] + 
   c[{{2, 0}, {4, 0}}]*c[{{4, 0}, {2, 0}}] + 4*c[{{1, 0}, {3, 0}}]*
    c[{{5, 0}, {3, 0}}] - c[{{1, 1, 4}, {1, 1, 4}}] - 
   c[{{1, 2, 3}, {1, 2, 3}}] + (Pi^6*e[3]^2)/tau[2]^6 + 
   (2*Pi^6*e[2]*e[4])/tau[2]^6 - (12*Pi^6*e[6])/tau[2]^6, 
 c[{{0, 1, 5}, {5, 0, 1}}] -> -(c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}]) - 
   c[{{1, 0}, {5, 0}}]*c[{{5, 0}, {1, 0}}] - c[{{1, 1, 4}, {1, 1, 4}}]/2 + 
   (4*Pi^6*e[6])/tau[2]^6, c[{{0, 1, 5}, {5, 1, 0}}] -> 
  c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}] + c[{{2, 0}, {4, 0}}]*
    c[{{4, 0}, {2, 0}}] + c[{{1, 0}, {5, 0}}]*c[{{5, 0}, {1, 0}}] + 
   c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}] + (Pi^6*e[3]^2)/(2*tau[2]^6) + 
   (Pi^6*e[2]*e[4])/tau[2]^6 - (23*Pi^6*e[6])/(2*tau[2]^6), 
 c[{{0, 2, 4}, {1, 0, 5}}] -> a[{{0, 2, 4}, {5, 0, 1}}]/2 + 
   c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}] - c[{{1, 0}, {3, 0}}]*
    c[{{5, 0}, {3, 0}}] + c[{{1, 1, 4}, {1, 1, 4}}]/2 - 
   c[{{1, 2, 3}, {1, 2, 3}}]/2 + (Pi^6*e[2]*e[4])/(2*tau[2]^6) - 
   (3*Pi^6*e[6])/(2*tau[2]^6), c[{{0, 2, 4}, {1, 1, 4}}] -> 
  -a[{{0, 2, 4}, {5, 0, 1}}]/2 - c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}] + 
   c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}] - c[{{1, 1, 4}, {1, 1, 4}}]/2 + 
   c[{{1, 2, 3}, {1, 2, 3}}]/2 - (Pi^6*e[2]*e[4])/(2*tau[2]^6) + 
   (Pi^6*e[6])/(2*tau[2]^6), c[{{0, 2, 4}, {1, 2, 3}}] -> 
  a[{{0, 2, 4}, {5, 0, 1}}]/2 + c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}] - 
   c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}] + c[{{1, 1, 4}, {1, 1, 4}}]/2 - 
   c[{{1, 2, 3}, {1, 2, 3}}]/2 - (Pi^6*e[2]*e[4])/(2*tau[2]^6) + 
   (Pi^6*e[6])/(2*tau[2]^6), c[{{0, 2, 4}, {1, 3, 2}}] -> 
  -a[{{0, 2, 4}, {5, 0, 1}}]/2 - c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}] + 
   c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}] - c[{{1, 1, 4}, {1, 1, 4}}]/2 + 
   c[{{1, 2, 3}, {1, 2, 3}}]/2 + (Pi^6*e[2]*e[4])/(2*tau[2]^6) - 
   (3*Pi^6*e[6])/(2*tau[2]^6), c[{{0, 2, 4}, {1, 4, 1}}] -> 
  a[{{0, 2, 4}, {5, 0, 1}}]/2 + c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}] - 
   c[{{2, 0}, {4, 0}}]*c[{{4, 0}, {2, 0}}] - c[{{1, 0}, {3, 0}}]*
    c[{{5, 0}, {3, 0}}] + c[{{1, 1, 4}, {1, 1, 4}}]/2 - 
   c[{{1, 2, 3}, {1, 2, 3}}]/2 - (Pi^6*e[2]*e[4])/(2*tau[2]^6) + 
   (5*Pi^6*e[6])/(2*tau[2]^6), c[{{0, 2, 4}, {1, 5, 0}}] -> 
  -a[{{0, 2, 4}, {5, 0, 1}}]/2 - c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}] + 
   c[{{2, 0}, {4, 0}}]*c[{{4, 0}, {2, 0}}] + c[{{1, 0}, {3, 0}}]*
    c[{{5, 0}, {3, 0}}] - c[{{1, 1, 4}, {1, 1, 4}}]/2 + 
   c[{{1, 2, 3}, {1, 2, 3}}]/2 + (Pi^6*e[2]*e[4])/(2*tau[2]^6) - 
   (7*Pi^6*e[6])/(2*tau[2]^6), c[{{0, 2, 4}, {2, 0, 4}}] -> 
  -2*c[{{1, 2, 3}, {1, 2, 3}}] + c[{{2, 2, 2}, {2, 2, 2}}]/2 + 
   (Pi^6*e[2]*e[4])/tau[2]^6 - (Pi^6*e[6])/tau[2]^6, 
 c[{{0, 2, 4}, {2, 1, 3}}] -> a[{{0, 2, 4}, {5, 0, 1}}]/2 + 
   c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}] - c[{{1, 0}, {3, 0}}]*
    c[{{5, 0}, {3, 0}}] + c[{{1, 1, 4}, {1, 1, 4}}]/2 + 
   (3*c[{{1, 2, 3}, {1, 2, 3}}])/2 - c[{{2, 2, 2}, {2, 2, 2}}]/2 - 
   (Pi^6*e[2]*e[4])/(2*tau[2]^6) + (Pi^6*e[6])/(2*tau[2]^6), 
 c[{{0, 2, 4}, {2, 2, 2}}] -> -a[{{0, 2, 4}, {5, 0, 1}}] - 
   2*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}] + 2*c[{{1, 0}, {3, 0}}]*
    c[{{5, 0}, {3, 0}}] - c[{{1, 1, 4}, {1, 1, 4}}] - 
   c[{{1, 2, 3}, {1, 2, 3}}] + c[{{2, 2, 2}, {2, 2, 2}}]/2 + 
   (Pi^6*e[2]*e[4])/tau[2]^6 - (Pi^6*e[6])/tau[2]^6, 
 c[{{0, 2, 4}, {2, 3, 1}}] -> (3*a[{{0, 2, 4}, {5, 0, 1}}])/2 + 
   3*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}] - 3*c[{{1, 0}, {3, 0}}]*
    c[{{5, 0}, {3, 0}}] + (3*c[{{1, 1, 4}, {1, 1, 4}}])/2 + 
   c[{{1, 2, 3}, {1, 2, 3}}]/2 - c[{{2, 2, 2}, {2, 2, 2}}]/2 - 
   (3*Pi^6*e[2]*e[4])/(2*tau[2]^6) + (5*Pi^6*e[6])/(2*tau[2]^6), 
 c[{{0, 2, 4}, {2, 4, 0}}] -> -2*a[{{0, 2, 4}, {5, 0, 1}}] - 
   4*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}] + c[{{2, 0}, {4, 0}}]*
    c[{{4, 0}, {2, 0}}] + 4*c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}] - 
   2*c[{{1, 1, 4}, {1, 1, 4}}] + c[{{2, 2, 2}, {2, 2, 2}}]/2 + 
   (2*Pi^6*e[2]*e[4])/tau[2]^6 - (5*Pi^6*e[6])/tau[2]^6, 
 c[{{0, 2, 4}, {3, 0, 3}}] -> c[{{2, 2, 2}, {2, 2, 2}}] - 
   (Pi^6*e[3]^2)/tau[2]^6 + (2*Pi^6*e[6])/tau[2]^6, 
 c[{{0, 2, 4}, {3, 1, 2}}] -> -a[{{0, 2, 4}, {5, 0, 1}}]/2 - 
   c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}] + c[{{1, 0}, {3, 0}}]*
    c[{{5, 0}, {3, 0}}] - c[{{1, 1, 4}, {1, 1, 4}}]/2 - 
   (3*c[{{1, 2, 3}, {1, 2, 3}}])/2 - c[{{2, 2, 2}, {2, 2, 2}}]/2 + 
   (Pi^6*e[3]^2)/tau[2]^6 + (Pi^6*e[2]*e[4])/(2*tau[2]^6) - 
   (5*Pi^6*e[6])/(2*tau[2]^6), c[{{0, 2, 4}, {3, 2, 1}}] -> 
  (3*a[{{0, 2, 4}, {5, 0, 1}}])/2 + 3*c[{{3, 0}, {1, 0}}]*
    c[{{3, 0}, {5, 0}}] - 3*c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}] + 
   (3*c[{{1, 1, 4}, {1, 1, 4}}])/2 + (5*c[{{1, 2, 3}, {1, 2, 3}}])/2 - 
   (Pi^6*e[3]^2)/tau[2]^6 - (3*Pi^6*e[2]*e[4])/(2*tau[2]^6) + 
   (7*Pi^6*e[6])/(2*tau[2]^6), c[{{0, 2, 4}, {3, 3, 0}}] -> 
  -3*a[{{0, 2, 4}, {5, 0, 1}}] - 6*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}] + 
   6*c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}] - 3*c[{{1, 1, 4}, {1, 1, 4}}] - 
   3*c[{{1, 2, 3}, {1, 2, 3}}] + c[{{2, 2, 2}, {2, 2, 2}}]/2 + 
   (Pi^6*e[3]^2)/tau[2]^6 + (3*Pi^6*e[2]*e[4])/tau[2]^6 - 
   (6*Pi^6*e[6])/tau[2]^6, c[{{0, 2, 4}, {4, 0, 2}}] -> 
  2*a[{{0, 2, 4}, {5, 0, 1}}] + 4*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}] + 
   c[{{2, 0}, {4, 0}}]*c[{{4, 0}, {2, 0}}] - 4*c[{{1, 0}, {3, 0}}]*
    c[{{5, 0}, {3, 0}}] - 2*c[{{1, 1, 4}, {1, 1, 4}}] + 
   c[{{2, 2, 2}, {2, 2, 2}}]/2 + (2*Pi^6*e[2]*e[4])/tau[2]^6 - 
   (5*Pi^6*e[6])/tau[2]^6, c[{{0, 2, 4}, {4, 1, 1}}] -> 
  (-3*a[{{0, 2, 4}, {5, 0, 1}}])/2 - 3*c[{{3, 0}, {1, 0}}]*
    c[{{3, 0}, {5, 0}}] - c[{{2, 0}, {4, 0}}]*c[{{4, 0}, {2, 0}}] + 
   3*c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}] + (5*c[{{1, 1, 4}, {1, 1, 4}}])/
    2 + (3*c[{{1, 2, 3}, {1, 2, 3}}])/2 - (Pi^6*e[3]^2)/tau[2]^6 - 
   (5*Pi^6*e[2]*e[4])/(2*tau[2]^6) + (15*Pi^6*e[6])/(2*tau[2]^6), 
 c[{{0, 2, 4}, {4, 2, 0}}] -> c[{{2, 0}, {4, 0}}]*c[{{4, 0}, {2, 0}}] - 
   4*c[{{1, 1, 4}, {1, 1, 4}}] - 4*c[{{1, 2, 3}, {1, 2, 3}}] + 
   (2*Pi^6*e[3]^2)/tau[2]^6 + (4*Pi^6*e[2]*e[4])/tau[2]^6 - 
   (11*Pi^6*e[6])/tau[2]^6, c[{{0, 2, 4}, {5, 1, 0}}] -> 
  a[{{0, 2, 4}, {5, 0, 1}}] + 4*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}] + 
   c[{{2, 0}, {4, 0}}]*c[{{4, 0}, {2, 0}}] - 2*c[{{1, 0}, {3, 0}}]*
    c[{{5, 0}, {3, 0}}] - c[{{1, 1, 4}, {1, 1, 4}}] - 
   c[{{1, 2, 3}, {1, 2, 3}}] + (Pi^6*e[3]^2)/tau[2]^6 + 
   (2*Pi^6*e[2]*e[4])/tau[2]^6 - (12*Pi^6*e[6])/tau[2]^6, 
 c[{{0, 3, 3}, {1, 0, 5}}] -> -(c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}]) - 
   (Pi^6*e[3]^2)/(2*tau[2]^6) + (5*Pi^6*e[6])/(2*tau[2]^6), 
 c[{{0, 3, 3}, {1, 1, 4}}] -> (Pi^6*e[3]^2)/(2*tau[2]^6) - 
   (3*Pi^6*e[6])/(2*tau[2]^6), c[{{0, 3, 3}, {1, 2, 3}}] -> 
  -(Pi^6*e[3]^2)/(2*tau[2]^6) + (Pi^6*e[6])/(2*tau[2]^6), 
 c[{{0, 3, 3}, {2, 0, 4}}] -> c[{{2, 2, 2}, {2, 2, 2}}] - 
   (Pi^6*e[3]^2)/tau[2]^6 + (2*Pi^6*e[6])/tau[2]^6, 
 c[{{0, 3, 3}, {2, 1, 3}}] -> -c[{{2, 2, 2}, {2, 2, 2}}] + 
   (Pi^6*e[3]^2)/(2*tau[2]^6) - (Pi^6*e[6])/(2*tau[2]^6), 
 c[{{0, 3, 3}, {2, 2, 2}}] -> c[{{2, 2, 2}, {2, 2, 2}}], 
 c[{{0, 3, 3}, {3, 0, 3}}] -> (3*c[{{2, 2, 2}, {2, 2, 2}}])/2 - 
   (Pi^6*e[3]^2)/(2*tau[2]^6) + (Pi^6*e[6])/(2*tau[2]^6), 
 c[{{0, 3, 3}, {3, 1, 2}}] -> -c[{{2, 2, 2}, {2, 2, 2}}]/2, 
 c[{{0, 3, 3}, {4, 0, 2}}] -> 3*a[{{0, 2, 4}, {5, 0, 1}}] + 
   6*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}] - 6*c[{{1, 0}, {3, 0}}]*
    c[{{5, 0}, {3, 0}}] - 3*c[{{1, 1, 4}, {1, 1, 4}}] - 
   3*c[{{1, 2, 3}, {1, 2, 3}}] + c[{{2, 2, 2}, {2, 2, 2}}]/2 + 
   (Pi^6*e[3]^2)/tau[2]^6 + (3*Pi^6*e[2]*e[4])/tau[2]^6 - 
   (6*Pi^6*e[6])/tau[2]^6, c[{{0, 3, 3}, {4, 1, 1}}] -> 
  -3*a[{{0, 2, 4}, {5, 0, 1}}] - 6*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}] + 
   6*c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}] + 3*c[{{1, 1, 4}, {1, 1, 4}}] + 
   3*c[{{1, 2, 3}, {1, 2, 3}}] - (Pi^6*e[3]^2)/tau[2]^6 - 
   (3*Pi^6*e[2]*e[4])/tau[2]^6 + (6*Pi^6*e[6])/tau[2]^6, 
 c[{{0, 3, 3}, {5, 0, 1}}] -> (3*a[{{0, 2, 4}, {5, 0, 1}}])/2 + 
   3*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}] - 3*c[{{1, 0}, {3, 0}}]*
    c[{{5, 0}, {3, 0}}] - (3*c[{{1, 1, 4}, {1, 1, 4}}])/2 - 
   (3*c[{{1, 2, 3}, {1, 2, 3}}])/2 + (Pi^6*e[3]^2)/(2*tau[2]^6) + 
   (3*Pi^6*e[2]*e[4])/(2*tau[2]^6) - (3*Pi^6*e[6])/tau[2]^6, 
 c[{{1, 1, 4}, {0, 1, 5}}] -> -c[{{1, 1, 4}, {1, 1, 4}}]/2, 
 c[{{1, 1, 4}, {0, 2, 4}}] -> a[{{0, 2, 4}, {5, 0, 1}}]/2 + 
   c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}] - c[{{1, 0}, {3, 0}}]*
    c[{{5, 0}, {3, 0}}] - c[{{1, 1, 4}, {1, 1, 4}}]/2 + 
   c[{{1, 2, 3}, {1, 2, 3}}]/2 - (Pi^6*e[2]*e[4])/(2*tau[2]^6) + 
   (Pi^6*e[6])/(2*tau[2]^6), c[{{1, 1, 4}, {0, 3, 3}}] -> 
  (Pi^6*e[3]^2)/(2*tau[2]^6) - (3*Pi^6*e[6])/(2*tau[2]^6), 
 c[{{1, 1, 4}, {0, 4, 2}}] -> -a[{{0, 2, 4}, {5, 0, 1}}]/2 - 
   c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}] - c[{{2, 0}, {4, 0}}]*
    c[{{4, 0}, {2, 0}}] + c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}] + 
   c[{{1, 1, 4}, {1, 1, 4}}]/2 - c[{{1, 2, 3}, {1, 2, 3}}]/2 - 
   (Pi^6*e[2]*e[4])/(2*tau[2]^6) + (5*Pi^6*e[6])/(2*tau[2]^6), 
 c[{{1, 1, 4}, {0, 5, 1}}] -> c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}] + 
   c[{{1, 1, 4}, {1, 1, 4}}]/2 - (3*Pi^6*e[6])/tau[2]^6, 
 c[{{1, 1, 4}, {1, 2, 3}}] -> -a[{{0, 2, 4}, {5, 0, 1}}]/2 - 
   c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}] + c[{{1, 0}, {3, 0}}]*
    c[{{5, 0}, {3, 0}}] - c[{{1, 1, 4}, {1, 1, 4}}]/2 - 
   c[{{1, 2, 3}, {1, 2, 3}}]/2 + (Pi^6*e[2]*e[4])/(2*tau[2]^6) - 
   (Pi^6*e[6])/(2*tau[2]^6), c[{{1, 1, 4}, {1, 3, 2}}] -> 
  a[{{0, 2, 4}, {5, 0, 1}}]/2 + c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}] - 
   c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}] + c[{{1, 1, 4}, {1, 1, 4}}]/2 + 
   c[{{1, 2, 3}, {1, 2, 3}}]/2 - (Pi^6*e[3]^2)/(2*tau[2]^6) - 
   (Pi^6*e[2]*e[4])/(2*tau[2]^6) + (2*Pi^6*e[6])/tau[2]^6, 
 c[{{1, 1, 4}, {1, 4, 1}}] -> c[{{2, 0}, {4, 0}}]*c[{{4, 0}, {2, 0}}] - 
   c[{{1, 1, 4}, {1, 1, 4}}] + (Pi^6*e[3]^2)/(2*tau[2]^6) + 
   (Pi^6*e[2]*e[4])/tau[2]^6 - (9*Pi^6*e[6])/(2*tau[2]^6), 
 c[{{1, 1, 4}, {1, 5, 0}}] -> -(c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}]) - 
   c[{{2, 0}, {4, 0}}]*c[{{4, 0}, {2, 0}}] + c[{{1, 1, 4}, {1, 1, 4}}]/2 - 
   (Pi^6*e[3]^2)/(2*tau[2]^6) - (Pi^6*e[2]*e[4])/tau[2]^6 + 
   (15*Pi^6*e[6])/(2*tau[2]^6), c[{{1, 1, 4}, {2, 2, 2}}] -> 
  a[{{0, 2, 4}, {5, 0, 1}}] + 2*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}] - 
   2*c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}] + c[{{1, 1, 4}, {1, 1, 4}}] + 
   c[{{1, 2, 3}, {1, 2, 3}}] - (Pi^6*e[2]*e[4])/tau[2]^6 + 
   (Pi^6*e[6])/tau[2]^6, c[{{1, 1, 4}, {2, 3, 1}}] -> 
  (-3*a[{{0, 2, 4}, {5, 0, 1}}])/2 - 3*c[{{3, 0}, {1, 0}}]*
    c[{{3, 0}, {5, 0}}] + 3*c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}] - 
   (3*c[{{1, 1, 4}, {1, 1, 4}}])/2 - (3*c[{{1, 2, 3}, {1, 2, 3}}])/2 + 
   (Pi^6*e[3]^2)/(2*tau[2]^6) + (3*Pi^6*e[2]*e[4])/(2*tau[2]^6) - 
   (3*Pi^6*e[6])/tau[2]^6, c[{{1, 1, 4}, {2, 4, 0}}] -> 
  (3*a[{{0, 2, 4}, {5, 0, 1}}])/2 + 3*c[{{3, 0}, {1, 0}}]*
    c[{{3, 0}, {5, 0}}] - c[{{2, 0}, {4, 0}}]*c[{{4, 0}, {2, 0}}] - 
   3*c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}] + (5*c[{{1, 1, 4}, {1, 1, 4}}])/
    2 + (3*c[{{1, 2, 3}, {1, 2, 3}}])/2 - (Pi^6*e[3]^2)/tau[2]^6 - 
   (5*Pi^6*e[2]*e[4])/(2*tau[2]^6) + (15*Pi^6*e[6])/(2*tau[2]^6), 
 c[{{1, 1, 4}, {3, 3, 0}}] -> 3*a[{{0, 2, 4}, {5, 0, 1}}] + 
   6*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}] - 6*c[{{1, 0}, {3, 0}}]*
    c[{{5, 0}, {3, 0}}] + 3*c[{{1, 1, 4}, {1, 1, 4}}] + 
   3*c[{{1, 2, 3}, {1, 2, 3}}] - (Pi^6*e[3]^2)/tau[2]^6 - 
   (3*Pi^6*e[2]*e[4])/tau[2]^6 + (6*Pi^6*e[6])/tau[2]^6, 
 c[{{1, 2, 3}, {0, 1, 5}}] -> c[{{1, 1, 4}, {1, 1, 4}}]/2 - 
   (Pi^6*e[6])/tau[2]^6, c[{{1, 2, 3}, {0, 2, 4}}] -> 
  -a[{{0, 2, 4}, {5, 0, 1}}]/2 - c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}] + 
   c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}] + c[{{1, 1, 4}, {1, 1, 4}}]/2 - 
   c[{{1, 2, 3}, {1, 2, 3}}]/2 - (Pi^6*e[2]*e[4])/(2*tau[2]^6) + 
   (Pi^6*e[6])/(2*tau[2]^6), c[{{1, 2, 3}, {0, 3, 3}}] -> 
  -(Pi^6*e[3]^2)/(2*tau[2]^6) + (Pi^6*e[6])/(2*tau[2]^6), 
 c[{{1, 2, 3}, {0, 4, 2}}] -> a[{{0, 2, 4}, {5, 0, 1}}]/2 + 
   c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}] - c[{{1, 0}, {3, 0}}]*
    c[{{5, 0}, {3, 0}}] - c[{{1, 1, 4}, {1, 1, 4}}]/2 + 
   c[{{1, 2, 3}, {1, 2, 3}}]/2 + (Pi^6*e[2]*e[4])/(2*tau[2]^6) - 
   (3*Pi^6*e[6])/(2*tau[2]^6), c[{{1, 2, 3}, {0, 5, 1}}] -> 
  -(c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}]) - c[{{1, 1, 4}, {1, 1, 4}}]/2 + 
   (2*Pi^6*e[6])/tau[2]^6, c[{{1, 2, 3}, {1, 0, 5}}] -> 
  -a[{{0, 2, 4}, {5, 0, 1}}]/2 - c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}] + 
   c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}] + c[{{1, 2, 3}, {1, 2, 3}}]/2 - 
   (Pi^6*e[2]*e[4])/(2*tau[2]^6) + (3*Pi^6*e[6])/(2*tau[2]^6), 
 c[{{1, 2, 3}, {1, 1, 4}}] -> a[{{0, 2, 4}, {5, 0, 1}}]/2 + 
   c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}] - c[{{1, 0}, {3, 0}}]*
    c[{{5, 0}, {3, 0}}] - c[{{1, 1, 4}, {1, 1, 4}}]/2 - 
   c[{{1, 2, 3}, {1, 2, 3}}]/2 + (Pi^6*e[2]*e[4])/(2*tau[2]^6) - 
   (Pi^6*e[6])/(2*tau[2]^6), c[{{1, 2, 3}, {1, 3, 2}}] -> 
  -c[{{1, 2, 3}, {1, 2, 3}}] + (Pi^6*e[3]^2)/(2*tau[2]^6) - 
   (Pi^6*e[6])/(2*tau[2]^6), c[{{1, 2, 3}, {1, 4, 1}}] -> 
  -a[{{0, 2, 4}, {5, 0, 1}}]/2 - c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}] + 
   c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}] + c[{{1, 1, 4}, {1, 1, 4}}]/2 + 
   c[{{1, 2, 3}, {1, 2, 3}}]/2 - (Pi^6*e[3]^2)/(2*tau[2]^6) - 
   (Pi^6*e[2]*e[4])/(2*tau[2]^6) + (2*Pi^6*e[6])/tau[2]^6, 
 c[{{1, 2, 3}, {1, 5, 0}}] -> a[{{0, 2, 4}, {5, 0, 1}}]/2 + 
   2*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}] - c[{{1, 0}, {3, 0}}]*
    c[{{5, 0}, {3, 0}}] - c[{{1, 2, 3}, {1, 2, 3}}]/2 + 
   (Pi^6*e[3]^2)/(2*tau[2]^6) + (Pi^6*e[2]*e[4])/(2*tau[2]^6) - 
   (4*Pi^6*e[6])/tau[2]^6, c[{{1, 2, 3}, {2, 0, 4}}] -> 
  -a[{{0, 2, 4}, {5, 0, 1}}]/2 - c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}] + 
   c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}] + c[{{1, 1, 4}, {1, 1, 4}}]/2 + 
   (3*c[{{1, 2, 3}, {1, 2, 3}}])/2 - c[{{2, 2, 2}, {2, 2, 2}}]/2 - 
   (Pi^6*e[2]*e[4])/(2*tau[2]^6) + (Pi^6*e[6])/(2*tau[2]^6), 
 c[{{1, 2, 3}, {2, 1, 3}}] -> -c[{{1, 2, 3}, {1, 2, 3}}] + 
   c[{{2, 2, 2}, {2, 2, 2}}]/2, c[{{1, 2, 3}, {2, 2, 2}}] -> 
  -c[{{2, 2, 2}, {2, 2, 2}}]/2, c[{{1, 2, 3}, {2, 3, 1}}] -> 
  c[{{1, 2, 3}, {1, 2, 3}}] + c[{{2, 2, 2}, {2, 2, 2}}]/2 - 
   (Pi^6*e[3]^2)/(2*tau[2]^6) + (Pi^6*e[6])/(2*tau[2]^6), 
 c[{{1, 2, 3}, {2, 4, 0}}] -> a[{{0, 2, 4}, {5, 0, 1}}]/2 + 
   c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}] - c[{{1, 0}, {3, 0}}]*
    c[{{5, 0}, {3, 0}}] - c[{{1, 1, 4}, {1, 1, 4}}]/2 - 
   (3*c[{{1, 2, 3}, {1, 2, 3}}])/2 - c[{{2, 2, 2}, {2, 2, 2}}]/2 + 
   (Pi^6*e[3]^2)/tau[2]^6 + (Pi^6*e[2]*e[4])/(2*tau[2]^6) - 
   (5*Pi^6*e[6])/(2*tau[2]^6), c[{{1, 2, 3}, {3, 0, 3}}] -> 
  -c[{{2, 2, 2}, {2, 2, 2}}] + (Pi^6*e[3]^2)/(2*tau[2]^6) - 
   (Pi^6*e[6])/(2*tau[2]^6), c[{{1, 2, 3}, {3, 1, 2}}] -> 
  c[{{1, 2, 3}, {1, 2, 3}}] + c[{{2, 2, 2}, {2, 2, 2}}]/2 - 
   (Pi^6*e[3]^2)/(2*tau[2]^6) + (Pi^6*e[6])/(2*tau[2]^6), 
 c[{{1, 2, 3}, {3, 2, 1}}] -> -c[{{1, 2, 3}, {1, 2, 3}}] + 
   (Pi^6*e[3]^2)/(2*tau[2]^6) - (Pi^6*e[6])/(2*tau[2]^6), 
 c[{{1, 2, 3}, {3, 3, 0}}] -> -c[{{2, 2, 2}, {2, 2, 2}}]/2, 
 c[{{1, 2, 3}, {4, 0, 2}}] -> (-3*a[{{0, 2, 4}, {5, 0, 1}}])/2 - 
   3*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}] + 3*c[{{1, 0}, {3, 0}}]*
    c[{{5, 0}, {3, 0}}] + (3*c[{{1, 1, 4}, {1, 1, 4}}])/2 + 
   c[{{1, 2, 3}, {1, 2, 3}}]/2 - c[{{2, 2, 2}, {2, 2, 2}}]/2 - 
   (3*Pi^6*e[2]*e[4])/(2*tau[2]^6) + (5*Pi^6*e[6])/(2*tau[2]^6), 
 c[{{1, 2, 3}, {4, 1, 1}}] -> (3*a[{{0, 2, 4}, {5, 0, 1}}])/2 + 
   3*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}] - 3*c[{{1, 0}, {3, 0}}]*
    c[{{5, 0}, {3, 0}}] - (3*c[{{1, 1, 4}, {1, 1, 4}}])/2 - 
   (3*c[{{1, 2, 3}, {1, 2, 3}}])/2 + (Pi^6*e[3]^2)/(2*tau[2]^6) + 
   (3*Pi^6*e[2]*e[4])/(2*tau[2]^6) - (3*Pi^6*e[6])/tau[2]^6, 
 c[{{1, 2, 3}, {4, 2, 0}}] -> (-3*a[{{0, 2, 4}, {5, 0, 1}}])/2 - 
   3*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}] + 3*c[{{1, 0}, {3, 0}}]*
    c[{{5, 0}, {3, 0}}] + (3*c[{{1, 1, 4}, {1, 1, 4}}])/2 + 
   (5*c[{{1, 2, 3}, {1, 2, 3}}])/2 - (Pi^6*e[3]^2)/tau[2]^6 - 
   (3*Pi^6*e[2]*e[4])/(2*tau[2]^6) + (7*Pi^6*e[6])/(2*tau[2]^6), 
 c[{{1, 2, 3}, {5, 0, 1}}] -> -a[{{0, 2, 4}, {5, 0, 1}}]/2 + 
   c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}] + c[{{1, 1, 4}, {1, 1, 4}}] + 
   c[{{1, 2, 3}, {1, 2, 3}}]/2 - (Pi^6*e[2]*e[4])/(2*tau[2]^6) - 
   (3*Pi^6*e[6])/(2*tau[2]^6), c[{{1, 2, 3}, {5, 1, 0}}] -> 
  -a[{{0, 2, 4}, {5, 0, 1}}] - 3*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}] + 
   2*c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}] + c[{{1, 1, 4}, {1, 1, 4}}]/2 + 
   c[{{1, 2, 3}, {1, 2, 3}}] - (Pi^6*e[3]^2)/(2*tau[2]^6) - 
   (Pi^6*e[2]*e[4])/tau[2]^6 + (9*Pi^6*e[6])/(2*tau[2]^6), 
 c[{{2, 2, 2}, {0, 1, 5}}] -> a[{{0, 2, 4}, {5, 0, 1}}]/2 + 
   c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}] - c[{{1, 0}, {3, 0}}]*
    c[{{5, 0}, {3, 0}}] - c[{{1, 1, 4}, {1, 1, 4}}]/2 - 
   c[{{1, 2, 3}, {1, 2, 3}}]/2 + (Pi^6*e[2]*e[4])/(2*tau[2]^6) - 
   (Pi^6*e[6])/(2*tau[2]^6), c[{{2, 2, 2}, {0, 2, 4}}] -> 
  a[{{0, 2, 4}, {5, 0, 1}}] + 2*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}] - 
   2*c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}] - c[{{1, 1, 4}, {1, 1, 4}}] - 
   c[{{1, 2, 3}, {1, 2, 3}}] + c[{{2, 2, 2}, {2, 2, 2}}]/2 + 
   (Pi^6*e[2]*e[4])/tau[2]^6 - (Pi^6*e[6])/tau[2]^6, 
 c[{{2, 2, 2}, {0, 3, 3}}] -> c[{{2, 2, 2}, {2, 2, 2}}], 
 c[{{2, 2, 2}, {1, 1, 4}}] -> -a[{{0, 2, 4}, {5, 0, 1}}] - 
   2*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}] + 2*c[{{1, 0}, {3, 0}}]*
    c[{{5, 0}, {3, 0}}] + c[{{1, 1, 4}, {1, 1, 4}}] + 
   c[{{1, 2, 3}, {1, 2, 3}}] - (Pi^6*e[2]*e[4])/tau[2]^6 + 
   (Pi^6*e[6])/tau[2]^6, c[{{2, 2, 2}, {1, 2, 3}}] -> 
  -c[{{2, 2, 2}, {2, 2, 2}}]/2, c[{{0, 1, 1, 4}, {1, 1, 1, 3}}] -> 
  -3*c[{{1, 1, 4}, {1, 1, 4}}] - 4*c[{{1, 2, 3}, {1, 2, 3}}] - 
   c[{{2, 2, 2}, {2, 2, 2}}]/3 + c[{{1, 1, 2, 2}, {1, 1, 2, 2}}]/2 - 
   (Pi^6*e[3]^2)/tau[2]^6 - (3*Pi^6*e[2]*e[4])/(2*tau[2]^6) + 
   (16*Pi^6*e[6])/(3*tau[2]^6), c[{{0, 1, 1, 4}, {1, 1, 2, 2}}] -> 
  -a[{{0, 2, 4}, {5, 0, 1}}] - a[{{0, 2, 2, 2}, {3, 0, 1, 2}}]/12 - 
   2*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}] + c[{{1, 0}, {3, 0}}]*
    c[{{5, 0}, {3, 0}}] + c[{{1, 1, 4}, {1, 1, 4}}] + 
   (4*c[{{1, 2, 3}, {1, 2, 3}}])/3 + (13*c[{{2, 2, 2}, {2, 2, 2}}])/36 + 
   (Pi^6*e[3]^2)/(4*tau[2]^6) + (Pi^6*e[2]*e[4])/tau[2]^6 - 
   (115*Pi^6*e[6])/(36*tau[2]^6) - (Pi^6*e[3]*zeta[3])/(4*tau[2]^6), 
 c[{{0, 1, 1, 4}, {1, 1, 3, 1}}] -> (5*a[{{0, 2, 4}, {5, 0, 1}}])/3 - 
   a[{{0, 1, 2, 3}, {2, 1, 3, 0}}]/6 + 
   (11*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}])/3 - 
   (3*c[{{2, 0}, {4, 0}}]*c[{{4, 0}, {2, 0}}])/2 - 
   (11*c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}])/3 - 
   (c[{{3, 0}, {1, 0}}]*c[{{1, 1, 1}, {1, 1, 3}}])/6 - 
   (c[{{1, 0}, {3, 0}}]*c[{{1, 1, 3}, {1, 1, 1}}])/3 - 
   (7*c[{{1, 1, 4}, {1, 1, 4}}])/4 - 5*c[{{1, 2, 3}, {1, 2, 3}}] - 
   (11*c[{{2, 2, 2}, {2, 2, 2}}])/12 + (5*c[{{1, 1, 2, 2}, {1, 1, 2, 2}}])/
    8 - (2*Pi^6*e[3]^2)/tau[2]^6 - (25*Pi^6*e[2]*e[4])/(8*tau[2]^6) + 
   (41*Pi^6*e[6])/(3*tau[2]^6) + (Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/
    (4*tau[2]^2) + (Pi^6*e[3]*zeta[3])/(4*tau[2]^6), 
 c[{{0, 1, 1, 4}, {1, 1, 4, 0}}] -> (-5*a[{{0, 2, 4}, {5, 0, 1}}])/3 + 
   a[{{0, 1, 2, 3}, {2, 1, 3, 0}}]/6 - 
   (2*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}])/3 + 
   (5*c[{{2, 0}, {4, 0}}]*c[{{4, 0}, {2, 0}}])/2 - 
   c[{{1, 0}, {5, 0}}]*c[{{5, 0}, {1, 0}}] + 
   (20*c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}])/3 - 
   (c[{{3, 0}, {1, 0}}]*c[{{1, 1, 1}, {1, 1, 3}}])/3 - 
   (c[{{1, 0}, {3, 0}}]*c[{{1, 1, 3}, {1, 1, 1}}])/6 + 
   (11*c[{{1, 1, 4}, {1, 1, 4}}])/4 + c[{{1, 2, 3}, {1, 2, 3}}] + 
   c[{{2, 2, 2}, {2, 2, 2}}]/12 - c[{{1, 1, 2, 2}, {1, 1, 2, 2}}]/8 + 
   (3*Pi^6*e[3]^2)/(2*tau[2]^6) + (29*Pi^6*e[2]*e[4])/(8*tau[2]^6) - 
   (143*Pi^6*e[6])/(6*tau[2]^6) - (Pi^2*c[{{1, 0}, {3, 0}}]*
     c[{{3, 0}, {1, 0}}]*e[2])/tau[2]^2 - 
   (Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/(4*tau[2]^2) - 
   (Pi^6*e[3]*zeta[3])/(4*tau[2]^6), c[{{0, 1, 1, 4}, {1, 2, 2, 1}}] -> 
  3*a[{{0, 2, 4}, {5, 0, 1}}] + a[{{0, 2, 2, 2}, {3, 0, 1, 2}}]/6 + 
   6*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}] - 4*c[{{1, 0}, {3, 0}}]*
    c[{{5, 0}, {3, 0}}] - c[{{1, 1, 4}, {1, 1, 4}}] - 
   (5*c[{{1, 2, 3}, {1, 2, 3}}])/3 - (13*c[{{2, 2, 2}, {2, 2, 2}}])/18 - 
   (Pi^6*e[3]^2)/(2*tau[2]^6) - (3*Pi^6*e[2]*e[4])/tau[2]^6 + 
   (133*Pi^6*e[6])/(18*tau[2]^6) + (Pi^6*e[3]*zeta[3])/(2*tau[2]^6), 
 c[{{0, 1, 1, 4}, {1, 2, 3, 0}}] -> (-37*a[{{0, 2, 4}, {5, 0, 1}}])/6 + 
   a[{{0, 1, 2, 3}, {2, 1, 3, 0}}]/6 - a[{{0, 2, 2, 2}, {3, 0, 1, 2}}]/6 - 
   (38*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}])/3 + 
   (3*c[{{2, 0}, {4, 0}}]*c[{{4, 0}, {2, 0}}])/2 + 
   (32*c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}])/3 + 
   (c[{{3, 0}, {1, 0}}]*c[{{1, 1, 1}, {1, 1, 3}}])/6 + 
   (c[{{1, 0}, {3, 0}}]*c[{{1, 1, 3}, {1, 1, 1}}])/3 + 
   (5*c[{{1, 1, 4}, {1, 1, 4}}])/4 + (31*c[{{1, 2, 3}, {1, 2, 3}}])/6 + 
   (59*c[{{2, 2, 2}, {2, 2, 2}}])/36 - (5*c[{{1, 1, 2, 2}, {1, 1, 2, 2}}])/
    8 + (3*Pi^6*e[3]^2)/tau[2]^6 + (61*Pi^6*e[2]*e[4])/(8*tau[2]^6) - 
   (433*Pi^6*e[6])/(18*tau[2]^6) - (Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/
    (4*tau[2]^2) - (3*Pi^6*e[3]*zeta[3])/(4*tau[2]^6), 
 c[{{0, 1, 1, 4}, {2, 0, 1, 3}}] -> (-13*a[{{0, 2, 4}, {5, 0, 1}}])/6 + 
   a[{{0, 1, 2, 3}, {2, 1, 3, 0}}]/6 + a[{{0, 2, 2, 2}, {3, 0, 1, 2}}]/12 - 
   (14*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}])/3 + 
   (11*c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}])/3 + 
   (c[{{3, 0}, {1, 0}}]*c[{{1, 1, 1}, {1, 1, 3}}])/6 - 
   (c[{{1, 0}, {3, 0}}]*c[{{1, 1, 3}, {1, 1, 1}}])/6 + 
   c[{{1, 1, 4}, {1, 1, 4}}]/4 + (7*c[{{1, 2, 3}, {1, 2, 3}}])/6 + 
   c[{{2, 2, 2}, {2, 2, 2}}]/18 - (5*c[{{1, 1, 2, 2}, {1, 1, 2, 2}}])/8 + 
   (7*Pi^6*e[3]^2)/(4*tau[2]^6) + (13*Pi^6*e[2]*e[4])/(8*tau[2]^6) - 
   (179*Pi^6*e[6])/(36*tau[2]^6) + (Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/
    (4*tau[2]^2), c[{{0, 1, 1, 4}, {2, 0, 2, 2}}] -> 
  (-11*a[{{0, 2, 4}, {5, 0, 1}}])/6 + a[{{0, 1, 2, 3}, {2, 1, 3, 0}}]/3 + 
   a[{{0, 2, 2, 2}, {3, 0, 1, 2}}]/6 - 
   (13*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}])/3 - 
   (c[{{2, 0}, {4, 0}}]*c[{{4, 0}, {2, 0}}])/2 + 
   (13*c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}])/3 + 
   (c[{{3, 0}, {1, 0}}]*c[{{1, 1, 1}, {1, 1, 3}}])/3 - 
   (c[{{1, 0}, {3, 0}}]*c[{{1, 1, 3}, {1, 1, 1}}])/3 + 
   4*c[{{1, 1, 4}, {1, 1, 4}}] + (53*c[{{1, 2, 3}, {1, 2, 3}}])/6 + 
   (11*c[{{2, 2, 2}, {2, 2, 2}}])/18 - (5*c[{{1, 1, 2, 2}, {1, 1, 2, 2}}])/
    4 + (Pi^6*e[2]^3)/(6*tau[2]^6) + (5*Pi^6*e[3]^2)/(2*tau[2]^6) - 
   (3*Pi^6*e[2]*e[4])/(4*tau[2]^6) - (46*Pi^6*e[6])/(9*tau[2]^6) - 
   (Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/(2*tau[2]^2), 
 c[{{0, 1, 1, 4}, {2, 0, 3, 1}}] -> -a[{{0, 2, 4}, {5, 0, 1}}]/3 - 
   a[{{0, 1, 2, 3}, {2, 1, 3, 0}}]/6 - a[{{0, 2, 2, 2}, {3, 0, 1, 2}}]/12 - 
   (7*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}])/3 - 
   c[{{1, 0}, {5, 0}}]*c[{{5, 0}, {1, 0}}] - 
   (8*c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}])/3 + 
   (c[{{3, 0}, {1, 0}}]*c[{{1, 1, 1}, {1, 1, 3}}])/3 + 
   (2*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 3}, {1, 1, 1}}])/3 - 
   (7*c[{{1, 1, 4}, {1, 1, 4}}])/4 + (22*c[{{1, 2, 3}, {1, 2, 3}}])/3 + 
   (35*c[{{2, 2, 2}, {2, 2, 2}}])/18 - (7*c[{{1, 1, 2, 2}, {1, 1, 2, 2}}])/
    8 + (7*Pi^6*e[3]^2)/(4*tau[2]^6) + (19*Pi^6*e[2]*e[4])/(8*tau[2]^6) - 
   (73*Pi^6*e[6])/(36*tau[2]^6) + (Pi^2*c[{{1, 0}, {3, 0}}]*
     c[{{3, 0}, {1, 0}}]*e[2])/tau[2]^2 - 
   (Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/(4*tau[2]^2), 
 c[{{0, 1, 1, 4}, {2, 1, 1, 2}}] -> (13*a[{{0, 2, 4}, {5, 0, 1}}])/3 - 
   a[{{0, 1, 2, 3}, {2, 1, 3, 0}}]/3 - a[{{0, 2, 2, 2}, {3, 0, 1, 2}}]/6 + 
   (28*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}])/3 - 
   (22*c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}])/3 - 
   (c[{{3, 0}, {1, 0}}]*c[{{1, 1, 1}, {1, 1, 3}}])/3 + 
   (c[{{1, 0}, {3, 0}}]*c[{{1, 1, 3}, {1, 1, 1}}])/3 + 
   (5*c[{{1, 1, 4}, {1, 1, 4}}])/2 + (5*c[{{1, 2, 3}, {1, 2, 3}}])/3 + 
   (2*c[{{2, 2, 2}, {2, 2, 2}}])/9 + (3*c[{{1, 1, 2, 2}, {1, 1, 2, 2}}])/4 - 
   (5*Pi^6*e[3]^2)/(2*tau[2]^6) - (7*Pi^6*e[2]*e[4])/(4*tau[2]^6) + 
   (83*Pi^6*e[6])/(18*tau[2]^6) - (Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/
    (2*tau[2]^2), c[{{0, 1, 1, 4}, {2, 1, 2, 1}}] -> 
  (-3*a[{{0, 2, 4}, {5, 0, 1}}])/2 + a[{{0, 2, 2, 2}, {3, 0, 1, 2}}]/12 - 
   3*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}] + 
   (c[{{2, 0}, {4, 0}}]*c[{{4, 0}, {2, 0}}])/2 + 
   2*c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}] - (15*c[{{1, 1, 4}, {1, 1, 4}}])/
    2 - (71*c[{{1, 2, 3}, {1, 2, 3}}])/6 - (43*c[{{2, 2, 2}, {2, 2, 2}}])/
    36 + c[{{1, 1, 2, 2}, {1, 1, 2, 2}}]/2 - (Pi^6*e[2]^3)/(6*tau[2]^6) - 
   (Pi^6*e[3]^2)/(4*tau[2]^6) + (3*Pi^6*e[2]*e[4])/(2*tau[2]^6) + 
   (133*Pi^6*e[6])/(36*tau[2]^6) + (Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/
    tau[2]^2 + (Pi^6*e[3]*zeta[3])/(4*tau[2]^6), 
 c[{{0, 1, 1, 4}, {2, 1, 3, 0}}] -> a[{{0, 2, 4}, {5, 0, 1}}]/6 + 
   a[{{0, 1, 2, 3}, {2, 1, 3, 0}}]/3 + 
   (5*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}])/3 + 
   c[{{2, 0}, {4, 0}}]*c[{{4, 0}, {2, 0}}] + c[{{1, 0}, {5, 0}}]*
    c[{{5, 0}, {1, 0}}] + (13*c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}])/3 - 
   (c[{{3, 0}, {1, 0}}]*c[{{1, 1, 1}, {1, 1, 3}}])/6 - 
   (c[{{1, 0}, {3, 0}}]*c[{{1, 1, 3}, {1, 1, 1}}])/3 + 
   11*c[{{1, 1, 4}, {1, 1, 4}}] + (19*c[{{1, 2, 3}, {1, 2, 3}}])/2 + 
   c[{{2, 2, 2}, {2, 2, 2}}]/6 - c[{{1, 1, 2, 2}, {1, 1, 2, 2}}]/4 + 
   (Pi^6*e[2]^3)/(6*tau[2]^6) + (Pi^6*e[3]^2)/(2*tau[2]^6) - 
   (3*Pi^6*e[2]*e[4])/(4*tau[2]^6) - (46*Pi^6*e[6])/(3*tau[2]^6) - 
   (Pi^2*c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {1, 0}}]*e[2])/tau[2]^2 - 
   (Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/tau[2]^2 - 
   (Pi^6*e[3]*zeta[3])/(2*tau[2]^6), c[{{0, 1, 1, 4}, {2, 2, 2, 0}}] -> 
  -a[{{0, 2, 2, 2}, {3, 0, 1, 2}}]/3 - c[{{2, 0}, {4, 0}}]*
    c[{{4, 0}, {2, 0}}] + 16*c[{{1, 1, 4}, {1, 1, 4}}] + 
   (76*c[{{1, 2, 3}, {1, 2, 3}}])/3 + (28*c[{{2, 2, 2}, {2, 2, 2}}])/9 - 
   c[{{1, 1, 2, 2}, {1, 1, 2, 2}}] + (Pi^6*e[2]^3)/(3*tau[2]^6) + 
   (Pi^6*e[3]^2)/tau[2]^6 - (133*Pi^6*e[6])/(9*tau[2]^6) - 
   (2*Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/tau[2]^2 - 
   (Pi^6*e[3]*zeta[3])/tau[2]^6, c[{{0, 1, 1, 4}, {3, 0, 1, 2}}] -> 
  -a[{{0, 2, 4}, {5, 0, 1}}]/2 + a[{{0, 2, 2, 2}, {3, 0, 1, 2}}]/12 - 
   c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}] - 
   (c[{{2, 0}, {4, 0}}]*c[{{4, 0}, {2, 0}}])/2 - 
   (c[{{1, 0}, {3, 0}}]*c[{{1, 1, 3}, {1, 1, 1}}])/2 + 
   (11*c[{{1, 1, 4}, {1, 1, 4}}])/2 + (25*c[{{1, 2, 3}, {1, 2, 3}}])/6 - 
   c[{{2, 2, 2}, {2, 2, 2}}]/36 - c[{{1, 1, 2, 2}, {1, 1, 2, 2}}]/2 + 
   (Pi^6*e[2]^3)/(6*tau[2]^6) - (3*Pi^6*e[3]^2)/(4*tau[2]^6) - 
   (5*Pi^6*e[2]*e[4])/(2*tau[2]^6) + (205*Pi^6*e[6])/(36*tau[2]^6) - 
   (Pi^6*e[3]*zeta[3])/(4*tau[2]^6), c[{{0, 1, 1, 4}, {3, 0, 2, 1}}] -> 
  -a[{{0, 2, 4}, {5, 0, 1}}]/6 - a[{{0, 1, 2, 3}, {2, 1, 3, 0}}]/3 - 
   a[{{0, 2, 2, 2}, {3, 0, 1, 2}}]/12 + 
   (7*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}])/3 + 
   c[{{1, 0}, {5, 0}}]*c[{{5, 0}, {1, 0}}] + 
   (8*c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}])/3 + 
   (c[{{3, 0}, {1, 0}}]*c[{{1, 1, 1}, {1, 1, 3}}])/6 - 
   (c[{{1, 0}, {3, 0}}]*c[{{1, 1, 3}, {1, 1, 1}}])/6 + 
   4*c[{{1, 1, 4}, {1, 1, 4}}] + (29*c[{{1, 2, 3}, {1, 2, 3}}])/6 + 
   (49*c[{{2, 2, 2}, {2, 2, 2}}])/36 - (3*c[{{1, 1, 2, 2}, {1, 1, 2, 2}}])/
    4 + (11*Pi^6*e[3]^2)/(4*tau[2]^6) + (17*Pi^6*e[2]*e[4])/(4*tau[2]^6) - 
   (745*Pi^6*e[6])/(36*tau[2]^6) - 
   (Pi^2*c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {1, 0}}]*e[2])/tau[2]^2 - 
   (Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/(2*tau[2]^2) - 
   (Pi^6*e[3]*zeta[3])/(4*tau[2]^6), c[{{0, 1, 1, 4}, {3, 1, 1, 1}}] -> 
  (-10*a[{{0, 2, 4}, {5, 0, 1}}])/3 + a[{{0, 1, 2, 3}, {2, 1, 3, 0}}]/3 - 
   (22*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}])/3 + 
   c[{{2, 0}, {4, 0}}]*c[{{4, 0}, {2, 0}}] + 
   (22*c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}])/3 + 
   (c[{{3, 0}, {1, 0}}]*c[{{1, 1, 1}, {1, 1, 3}}])/3 + 
   (2*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 3}, {1, 1, 1}}])/3 - 
   (27*c[{{1, 1, 4}, {1, 1, 4}}])/2 - 10*c[{{1, 2, 3}, {1, 2, 3}}] - 
   c[{{2, 2, 2}, {2, 2, 2}}]/6 + c[{{1, 1, 2, 2}, {1, 1, 2, 2}}]/4 - 
   (Pi^6*e[2]^3)/(3*tau[2]^6) + (4*Pi^6*e[3]^2)/tau[2]^6 + 
   (27*Pi^6*e[2]*e[4])/(4*tau[2]^6) - (16*Pi^6*e[6])/tau[2]^6 + 
   (Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/(2*tau[2]^2) + 
   (Pi^6*e[3]*zeta[3])/(2*tau[2]^6), c[{{0, 1, 1, 4}, {3, 1, 2, 0}}] -> 
  5*a[{{0, 2, 4}, {5, 0, 1}}] + 8*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}] - 
   (3*c[{{2, 0}, {4, 0}}]*c[{{4, 0}, {2, 0}}])/2 - 
   c[{{1, 0}, {5, 0}}]*c[{{5, 0}, {1, 0}}] - 12*c[{{1, 0}, {3, 0}}]*
    c[{{5, 0}, {3, 0}}] - (c[{{3, 0}, {1, 0}}]*c[{{1, 1, 1}, {1, 1, 3}}])/2 - 
   (c[{{1, 0}, {3, 0}}]*c[{{1, 1, 3}, {1, 1, 1}}])/2 + 
   17*c[{{1, 1, 4}, {1, 1, 4}}] + 17*c[{{1, 2, 3}, {1, 2, 3}}] + 
   (Pi^6*e[2]^3)/(2*tau[2]^6) - (13*Pi^6*e[3]^2)/(2*tau[2]^6) - 
   (25*Pi^6*e[2]*e[4])/(2*tau[2]^6) + (33*Pi^6*e[6])/tau[2]^6 + 
   (Pi^2*c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {1, 0}}]*e[2])/tau[2]^2 - 
   (Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/tau[2]^2 - 
   (Pi^6*e[3]*zeta[3])/(2*tau[2]^6), c[{{0, 1, 1, 4}, {4, 0, 1, 1}}] -> 
  (5*a[{{0, 2, 4}, {5, 0, 1}}])/3 - a[{{0, 1, 2, 3}, {2, 1, 3, 0}}]/6 + 
   (20*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}])/3 + 
   (5*c[{{2, 0}, {4, 0}}]*c[{{4, 0}, {2, 0}}])/2 - 
   c[{{1, 0}, {5, 0}}]*c[{{5, 0}, {1, 0}}] - 
   (2*c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}])/3 - 
   (c[{{3, 0}, {1, 0}}]*c[{{1, 1, 1}, {1, 1, 3}}])/6 - 
   (c[{{1, 0}, {3, 0}}]*c[{{1, 1, 3}, {1, 1, 1}}])/3 + 
   (11*c[{{1, 1, 4}, {1, 1, 4}}])/4 + c[{{1, 2, 3}, {1, 2, 3}}] + 
   c[{{2, 2, 2}, {2, 2, 2}}]/12 - c[{{1, 1, 2, 2}, {1, 1, 2, 2}}]/8 + 
   (3*Pi^6*e[3]^2)/(2*tau[2]^6) + (29*Pi^6*e[2]*e[4])/(8*tau[2]^6) - 
   (143*Pi^6*e[6])/(6*tau[2]^6) - (Pi^2*c[{{1, 0}, {3, 0}}]*
     c[{{3, 0}, {1, 0}}]*e[2])/tau[2]^2 - 
   (Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/(4*tau[2]^2) - 
   (Pi^6*e[3]*zeta[3])/(4*tau[2]^6), c[{{0, 1, 1, 4}, {4, 1, 1, 0}}] -> 
  -6*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}] - 6*c[{{2, 0}, {4, 0}}]*
    c[{{4, 0}, {2, 0}}] + 2*c[{{1, 0}, {5, 0}}]*c[{{5, 0}, {1, 0}}] - 
   6*c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}] + 8*c[{{1, 1, 4}, {1, 1, 4}}] + 
   8*c[{{1, 2, 3}, {1, 2, 3}}] + (Pi^6*e[2]^3)/(3*tau[2]^6) - 
   (7*Pi^6*e[3]^2)/tau[2]^6 - (14*Pi^6*e[2]*e[4])/tau[2]^6 + 
   (191*Pi^6*e[6])/(3*tau[2]^6) + (2*Pi^2*c[{{1, 0}, {3, 0}}]*
     c[{{3, 0}, {1, 0}}]*e[2])/tau[2]^2, c[{{0, 1, 2, 3}, {1, 1, 0, 4}}] -> 
  (13*a[{{0, 2, 4}, {5, 0, 1}}])/6 - a[{{0, 1, 2, 3}, {2, 1, 3, 0}}]/6 - 
   a[{{0, 2, 2, 2}, {3, 0, 1, 2}}]/12 + 
   (11*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}])/3 - 
   (14*c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}])/3 - 
   (c[{{3, 0}, {1, 0}}]*c[{{1, 1, 1}, {1, 1, 3}}])/6 + 
   (c[{{1, 0}, {3, 0}}]*c[{{1, 1, 3}, {1, 1, 1}}])/6 + 
   c[{{1, 1, 4}, {1, 1, 4}}]/4 + (7*c[{{1, 2, 3}, {1, 2, 3}}])/6 + 
   c[{{2, 2, 2}, {2, 2, 2}}]/18 - (5*c[{{1, 1, 2, 2}, {1, 1, 2, 2}}])/8 + 
   (7*Pi^6*e[3]^2)/(4*tau[2]^6) + (13*Pi^6*e[2]*e[4])/(8*tau[2]^6) - 
   (179*Pi^6*e[6])/(36*tau[2]^6) + (Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/
    (4*tau[2]^2), c[{{0, 1, 2, 3}, {1, 1, 1, 3}}] -> 
  (-7*a[{{0, 2, 4}, {5, 0, 1}}])/6 + a[{{0, 1, 2, 3}, {2, 1, 3, 0}}]/6 + 
   a[{{0, 2, 2, 2}, {3, 0, 1, 2}}]/6 - 
   (8*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}])/3 + 
   (8*c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}])/3 + 
   (c[{{3, 0}, {1, 0}}]*c[{{1, 1, 1}, {1, 1, 3}}])/6 - 
   (c[{{1, 0}, {3, 0}}]*c[{{1, 1, 3}, {1, 1, 1}}])/6 - 
   (9*c[{{1, 1, 4}, {1, 1, 4}}])/4 - (23*c[{{1, 2, 3}, {1, 2, 3}}])/6 - 
   c[{{2, 2, 2}, {2, 2, 2}}]/36 + (9*c[{{1, 1, 2, 2}, {1, 1, 2, 2}}])/8 - 
   (5*Pi^6*e[3]^2)/(2*tau[2]^6) - (17*Pi^6*e[2]*e[4])/(8*tau[2]^6) + 
   (64*Pi^6*e[6])/(9*tau[2]^6) - (Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/
    (4*tau[2]^2) - (Pi^6*e[3]*zeta[3])/(4*tau[2]^6), 
 c[{{0, 1, 2, 3}, {1, 1, 2, 2}}] -> (7*a[{{0, 2, 4}, {5, 0, 1}}])/6 - 
   a[{{0, 1, 2, 3}, {2, 1, 3, 0}}]/6 - a[{{0, 2, 2, 2}, {3, 0, 1, 2}}]/6 + 
   (8*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}])/3 - 
   (8*c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}])/3 - 
   (c[{{3, 0}, {1, 0}}]*c[{{1, 1, 1}, {1, 1, 3}}])/6 + 
   (c[{{1, 0}, {3, 0}}]*c[{{1, 1, 3}, {1, 1, 1}}])/6 + 
   (9*c[{{1, 1, 4}, {1, 1, 4}}])/4 + (13*c[{{1, 2, 3}, {1, 2, 3}}])/6 + 
   (17*c[{{2, 2, 2}, {2, 2, 2}}])/36 - c[{{1, 1, 2, 2}, {1, 1, 2, 2}}]/8 - 
   (Pi^6*e[3]^2)/tau[2]^6 + (Pi^6*e[2]*e[4])/(8*tau[2]^6) - 
   (8*Pi^6*e[6])/(9*tau[2]^6) - (Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/
    (4*tau[2]^2) - (Pi^6*e[3]*zeta[3])/(4*tau[2]^6), 
 c[{{0, 1, 2, 3}, {1, 1, 3, 1}}] -> (-7*a[{{0, 2, 4}, {5, 0, 1}}])/6 + 
   a[{{0, 1, 2, 3}, {2, 1, 3, 0}}]/6 + a[{{0, 2, 2, 2}, {3, 0, 1, 2}}]/6 - 
   (8*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}])/3 - 
   c[{{2, 0}, {4, 0}}]*c[{{4, 0}, {2, 0}}] + 
   (8*c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}])/3 + 
   (c[{{3, 0}, {1, 0}}]*c[{{1, 1, 1}, {1, 1, 3}}])/6 - 
   (c[{{1, 0}, {3, 0}}]*c[{{1, 1, 3}, {1, 1, 1}}])/6 - 
   (25*c[{{1, 1, 4}, {1, 1, 4}}])/4 - (47*c[{{1, 2, 3}, {1, 2, 3}}])/6 - 
   (19*c[{{2, 2, 2}, {2, 2, 2}}])/36 + (9*c[{{1, 1, 2, 2}, {1, 1, 2, 2}}])/
    8 - (Pi^6*e[2]^3)/(6*tau[2]^6) - (Pi^6*e[3]^2)/tau[2]^6 + 
   (3*Pi^6*e[2]*e[4])/(8*tau[2]^6) + (43*Pi^6*e[6])/(9*tau[2]^6) + 
   (Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/(4*tau[2]^2) + 
   (Pi^6*e[3]*zeta[3])/(4*tau[2]^6), c[{{0, 1, 2, 3}, {1, 1, 4, 0}}] -> 
  a[{{0, 2, 4}, {5, 0, 1}}]/2 - a[{{0, 2, 2, 2}, {3, 0, 1, 2}}]/12 - 
   (c[{{2, 0}, {4, 0}}]*c[{{4, 0}, {2, 0}}])/2 - 
   c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}] - 
   (c[{{3, 0}, {1, 0}}]*c[{{1, 1, 1}, {1, 1, 3}}])/2 + 
   (11*c[{{1, 1, 4}, {1, 1, 4}}])/2 + (25*c[{{1, 2, 3}, {1, 2, 3}}])/6 - 
   c[{{2, 2, 2}, {2, 2, 2}}]/36 - c[{{1, 1, 2, 2}, {1, 1, 2, 2}}]/2 + 
   (Pi^6*e[2]^3)/(6*tau[2]^6) - (3*Pi^6*e[3]^2)/(4*tau[2]^6) - 
   (5*Pi^6*e[2]*e[4])/(2*tau[2]^6) + (205*Pi^6*e[6])/(36*tau[2]^6) - 
   (Pi^6*e[3]*zeta[3])/(4*tau[2]^6), c[{{0, 1, 2, 3}, {1, 2, 0, 3}}] -> 
  (5*a[{{0, 2, 4}, {5, 0, 1}}])/3 - a[{{0, 1, 2, 3}, {2, 1, 3, 0}}]/6 - 
   a[{{0, 2, 2, 2}, {3, 0, 1, 2}}]/12 + 
   (11*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}])/3 - 
   (14*c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}])/3 - 
   (c[{{3, 0}, {1, 0}}]*c[{{1, 1, 1}, {1, 1, 3}}])/6 + 
   (c[{{1, 0}, {3, 0}}]*c[{{1, 1, 3}, {1, 1, 1}}])/6 - 
   c[{{1, 1, 4}, {1, 1, 4}}]/4 + c[{{2, 2, 2}, {2, 2, 2}}]/2 - 
   (9*c[{{1, 1, 2, 2}, {1, 1, 2, 2}}])/8 + (7*Pi^6*e[3]^2)/(4*tau[2]^6) + 
   (13*Pi^6*e[2]*e[4])/(8*tau[2]^6) - (11*Pi^6*e[6])/(4*tau[2]^6) + 
   (Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/(4*tau[2]^2) + 
   (Pi^6*e[3]*zeta[3])/(2*tau[2]^6), c[{{0, 1, 2, 3}, {1, 2, 1, 2}}] -> 
  -a[{{0, 2, 4}, {5, 0, 1}}]/2 - a[{{0, 2, 2, 2}, {3, 0, 1, 2}}]/12 - 
   c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}] + 2*c[{{1, 0}, {3, 0}}]*
    c[{{5, 0}, {3, 0}}] + (5*c[{{1, 1, 4}, {1, 1, 4}}])/2 + 
   (17*c[{{1, 2, 3}, {1, 2, 3}}])/6 + c[{{2, 2, 2}, {2, 2, 2}}]/36 + 
   (3*Pi^6*e[3]^2)/(4*tau[2]^6) + (Pi^6*e[2]*e[4])/(2*tau[2]^6) - 
   (157*Pi^6*e[6])/(36*tau[2]^6) - (Pi^6*e[3]*zeta[3])/(4*tau[2]^6), 
 c[{{0, 1, 2, 3}, {1, 2, 2, 1}}] -> (-2*a[{{0, 2, 4}, {5, 0, 1}}])/3 + 
   a[{{0, 1, 2, 3}, {2, 1, 3, 0}}]/6 + a[{{0, 2, 2, 2}, {3, 0, 1, 2}}]/4 - 
   (5*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}])/3 + 
   (2*c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}])/3 + 
   (c[{{3, 0}, {1, 0}}]*c[{{1, 1, 1}, {1, 1, 3}}])/6 - 
   (c[{{1, 0}, {3, 0}}]*c[{{1, 1, 3}, {1, 1, 1}}])/6 - 
   (19*c[{{1, 1, 4}, {1, 1, 4}}])/4 - 5*c[{{1, 2, 3}, {1, 2, 3}}] - 
   c[{{2, 2, 2}, {2, 2, 2}}] + c[{{1, 1, 2, 2}, {1, 1, 2, 2}}]/8 + 
   (Pi^6*e[3]^2)/(4*tau[2]^6) - (5*Pi^6*e[2]*e[4])/(8*tau[2]^6) + 
   (21*Pi^6*e[6])/(4*tau[2]^6) + (Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/
    (4*tau[2]^2) + (Pi^6*e[3]*zeta[3])/(2*tau[2]^6), 
 c[{{0, 1, 2, 3}, {1, 2, 3, 0}}] -> (11*a[{{0, 2, 4}, {5, 0, 1}}])/6 - 
   a[{{0, 1, 2, 3}, {2, 1, 3, 0}}]/3 - (5*a[{{0, 2, 2, 2}, {3, 0, 1, 2}}])/
    12 + (13*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}])/3 + 
   c[{{2, 0}, {4, 0}}]*c[{{4, 0}, {2, 0}}] - 
   (10*c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}])/3 - 
   (c[{{3, 0}, {1, 0}}]*c[{{1, 1, 1}, {1, 1, 3}}])/3 + 
   (c[{{1, 0}, {3, 0}}]*c[{{1, 1, 3}, {1, 1, 1}}])/3 + 
   11*c[{{1, 1, 4}, {1, 1, 4}}] + (83*c[{{1, 2, 3}, {1, 2, 3}}])/6 + 
   (73*c[{{2, 2, 2}, {2, 2, 2}}])/36 - (5*c[{{1, 1, 2, 2}, {1, 1, 2, 2}}])/
    4 + (Pi^6*e[2]^3)/(6*tau[2]^6) + (Pi^6*e[3]^2)/(4*tau[2]^6) + 
   (Pi^6*e[2]*e[4])/(4*tau[2]^6) - (343*Pi^6*e[6])/(36*tau[2]^6) - 
   (Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/(2*tau[2]^2) - 
   (3*Pi^6*e[3]*zeta[3])/(4*tau[2]^6), c[{{0, 1, 2, 3}, {1, 3, 0, 2}}] -> 
  -a[{{0, 2, 4}, {5, 0, 1}}]/2 + a[{{0, 1, 2, 3}, {2, 1, 3, 0}}]/2 + 
   a[{{0, 2, 2, 2}, {3, 0, 1, 2}}]/4 - 2*c[{{3, 0}, {1, 0}}]*
    c[{{3, 0}, {5, 0}}] + c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}] + 
   (c[{{3, 0}, {1, 0}}]*c[{{1, 1, 1}, {1, 1, 3}}])/2 + 
   (c[{{1, 0}, {3, 0}}]*c[{{1, 1, 3}, {1, 1, 1}}])/2 + 
   (5*c[{{1, 1, 4}, {1, 1, 4}}])/4 + (71*c[{{1, 2, 3}, {1, 2, 3}}])/6 + 
   (34*c[{{2, 2, 2}, {2, 2, 2}}])/9 - (13*c[{{1, 1, 2, 2}, {1, 1, 2, 2}}])/
    8 + (11*Pi^6*e[3]^2)/(4*tau[2]^6) + (37*Pi^6*e[2]*e[4])/(8*tau[2]^6) - 
   (535*Pi^6*e[6])/(36*tau[2]^6) - (3*Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/
    (4*tau[2]^2), c[{{0, 1, 2, 3}, {1, 3, 1, 1}}] -> 
  a[{{0, 2, 4}, {5, 0, 1}}] - a[{{0, 1, 2, 3}, {2, 1, 3, 0}}]/2 - 
   a[{{0, 2, 2, 2}, {3, 0, 1, 2}}]/6 + 3*c[{{3, 0}, {1, 0}}]*
    c[{{3, 0}, {5, 0}}] - 3*c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}] - 
   (c[{{3, 0}, {1, 0}}]*c[{{1, 1, 1}, {1, 1, 3}}])/2 - 
   (c[{{1, 0}, {3, 0}}]*c[{{1, 1, 3}, {1, 1, 1}}])/2 - 
   (15*c[{{1, 1, 4}, {1, 1, 4}}])/4 - (41*c[{{1, 2, 3}, {1, 2, 3}}])/3 - 
   (119*c[{{2, 2, 2}, {2, 2, 2}}])/36 + (13*c[{{1, 1, 2, 2}, {1, 1, 2, 2}}])/
    8 - (4*Pi^6*e[3]^2)/tau[2]^6 - (41*Pi^6*e[2]*e[4])/(8*tau[2]^6) + 
   (355*Pi^6*e[6])/(18*tau[2]^6) + (3*Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/
    (4*tau[2]^2) + (Pi^6*e[3]*zeta[3])/(4*tau[2]^6), 
 c[{{0, 1, 2, 3}, {1, 3, 2, 0}}] -> -a[{{0, 2, 4}, {5, 0, 1}}]/3 + 
   a[{{0, 1, 2, 3}, {2, 1, 3, 0}}]/3 - a[{{0, 2, 2, 2}, {3, 0, 1, 2}}]/12 - 
   (4*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}])/3 + 
   (7*c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}])/3 + 
   (c[{{3, 0}, {1, 0}}]*c[{{1, 1, 1}, {1, 1, 3}}])/3 + 
   (2*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 3}, {1, 1, 1}}])/3 + 
   (17*c[{{1, 1, 4}, {1, 1, 4}}])/2 + (53*c[{{1, 2, 3}, {1, 2, 3}}])/3 + 
   (155*c[{{2, 2, 2}, {2, 2, 2}}])/36 - (7*c[{{1, 1, 2, 2}, {1, 1, 2, 2}}])/
    4 + (17*Pi^6*e[3]^2)/(4*tau[2]^6) + (23*Pi^6*e[2]*e[4])/(4*tau[2]^6) - 
   (917*Pi^6*e[6])/(36*tau[2]^6) - 
   (Pi^2*c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {1, 0}}]*e[2])/tau[2]^2 - 
   (Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/tau[2]^2 - 
   (3*Pi^6*e[3]*zeta[3])/(4*tau[2]^6), c[{{0, 1, 2, 3}, {1, 4, 0, 1}}] -> 
  a[{{0, 2, 4}, {5, 0, 1}}]/3 + a[{{0, 1, 2, 3}, {2, 1, 3, 0}}]/6 + 
   a[{{0, 2, 2, 2}, {3, 0, 1, 2}}]/12 - 
   (8*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}])/3 - 
   c[{{1, 0}, {5, 0}}]*c[{{5, 0}, {1, 0}}] - 
   (7*c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}])/3 + 
   (2*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 1}, {1, 1, 3}}])/3 + 
   (c[{{1, 0}, {3, 0}}]*c[{{1, 1, 3}, {1, 1, 1}}])/3 - 
   (7*c[{{1, 1, 4}, {1, 1, 4}}])/4 + (22*c[{{1, 2, 3}, {1, 2, 3}}])/3 + 
   (35*c[{{2, 2, 2}, {2, 2, 2}}])/18 - (7*c[{{1, 1, 2, 2}, {1, 1, 2, 2}}])/
    8 + (7*Pi^6*e[3]^2)/(4*tau[2]^6) + (19*Pi^6*e[2]*e[4])/(8*tau[2]^6) - 
   (73*Pi^6*e[6])/(36*tau[2]^6) + (Pi^2*c[{{1, 0}, {3, 0}}]*
     c[{{3, 0}, {1, 0}}]*e[2])/tau[2]^2 - 
   (Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/(4*tau[2]^2), 
 c[{{0, 1, 2, 3}, {1, 4, 1, 0}}] -> a[{{0, 2, 4}, {5, 0, 1}}]/6 + 
   a[{{0, 1, 2, 3}, {2, 1, 3, 0}}]/3 + a[{{0, 2, 2, 2}, {3, 0, 1, 2}}]/12 + 
   (8*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}])/3 + 
   c[{{1, 0}, {5, 0}}]*c[{{5, 0}, {1, 0}}] + 
   (7*c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}])/3 - 
   (c[{{3, 0}, {1, 0}}]*c[{{1, 1, 1}, {1, 1, 3}}])/6 + 
   (c[{{1, 0}, {3, 0}}]*c[{{1, 1, 3}, {1, 1, 1}}])/6 + 
   4*c[{{1, 1, 4}, {1, 1, 4}}] + (29*c[{{1, 2, 3}, {1, 2, 3}}])/6 + 
   (49*c[{{2, 2, 2}, {2, 2, 2}}])/36 - (3*c[{{1, 1, 2, 2}, {1, 1, 2, 2}}])/
    4 + (11*Pi^6*e[3]^2)/(4*tau[2]^6) + (17*Pi^6*e[2]*e[4])/(4*tau[2]^6) - 
   (745*Pi^6*e[6])/(36*tau[2]^6) - 
   (Pi^2*c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {1, 0}}]*e[2])/tau[2]^2 - 
   (Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/(2*tau[2]^2) - 
   (Pi^6*e[3]*zeta[3])/(4*tau[2]^6), c[{{0, 1, 2, 3}, {2, 0, 1, 3}}] -> 
  (-5*a[{{0, 2, 4}, {5, 0, 1}}])/3 + a[{{0, 1, 2, 3}, {2, 1, 3, 0}}]/6 + 
   a[{{0, 2, 2, 2}, {3, 0, 1, 2}}]/12 - 
   (14*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}])/3 + 
   (11*c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}])/3 + 
   (c[{{3, 0}, {1, 0}}]*c[{{1, 1, 1}, {1, 1, 3}}])/6 - 
   (c[{{1, 0}, {3, 0}}]*c[{{1, 1, 3}, {1, 1, 1}}])/6 - 
   c[{{1, 1, 4}, {1, 1, 4}}]/4 + c[{{2, 2, 2}, {2, 2, 2}}]/2 - 
   (9*c[{{1, 1, 2, 2}, {1, 1, 2, 2}}])/8 + (7*Pi^6*e[3]^2)/(4*tau[2]^6) + 
   (13*Pi^6*e[2]*e[4])/(8*tau[2]^6) - (11*Pi^6*e[6])/(4*tau[2]^6) + 
   (Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/(4*tau[2]^2) + 
   (Pi^6*e[3]*zeta[3])/(2*tau[2]^6), c[{{0, 1, 2, 3}, {2, 0, 2, 2}}] -> 
  (-14*a[{{0, 2, 4}, {5, 0, 1}}])/3 + (2*a[{{0, 1, 2, 3}, {2, 1, 3, 0}}])/3 + 
   a[{{0, 2, 2, 2}, {3, 0, 1, 2}}]/3 - 
   (32*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}])/3 - 
   c[{{2, 0}, {4, 0}}]*c[{{4, 0}, {2, 0}}] + 
   (32*c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}])/3 + 
   (2*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 1}, {1, 1, 3}}])/3 - 
   (2*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 3}, {1, 1, 1}}])/3 + 
   7*c[{{1, 1, 4}, {1, 1, 4}}] + (50*c[{{1, 2, 3}, {1, 2, 3}}])/3 + 
   (7*c[{{2, 2, 2}, {2, 2, 2}}])/18 - (5*c[{{1, 1, 2, 2}, {1, 1, 2, 2}}])/2 + 
   (2*Pi^6*e[2]^3)/(3*tau[2]^6) + (5*Pi^6*e[3]^2)/tau[2]^6 - 
   (Pi^6*e[2]*e[4])/(2*tau[2]^6) - (101*Pi^6*e[6])/(9*tau[2]^6) - 
   (Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/tau[2]^2, 
 c[{{0, 1, 2, 3}, {2, 0, 3, 1}}] -> a[{{0, 2, 4}, {5, 0, 1}}]/2 - 
   a[{{0, 1, 2, 3}, {2, 1, 3, 0}}]/2 - a[{{0, 2, 2, 2}, {3, 0, 1, 2}}]/4 + 
   c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}] - 2*c[{{1, 0}, {3, 0}}]*
    c[{{5, 0}, {3, 0}}] + (c[{{3, 0}, {1, 0}}]*c[{{1, 1, 1}, {1, 1, 3}}])/2 + 
   (c[{{1, 0}, {3, 0}}]*c[{{1, 1, 3}, {1, 1, 1}}])/2 + 
   (5*c[{{1, 1, 4}, {1, 1, 4}}])/4 + (71*c[{{1, 2, 3}, {1, 2, 3}}])/6 + 
   (34*c[{{2, 2, 2}, {2, 2, 2}}])/9 - (13*c[{{1, 1, 2, 2}, {1, 1, 2, 2}}])/
    8 + (11*Pi^6*e[3]^2)/(4*tau[2]^6) + (37*Pi^6*e[2]*e[4])/(8*tau[2]^6) - 
   (535*Pi^6*e[6])/(36*tau[2]^6) - (3*Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/
    (4*tau[2]^2), c[{{0, 1, 2, 3}, {2, 1, 0, 3}}] -> 
  c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}] + c[{{1, 0}, {3, 0}}]*
    c[{{5, 0}, {3, 0}}] + c[{{1, 1, 4}, {1, 1, 4}}]/2 + 
   (7*c[{{1, 2, 3}, {1, 2, 3}}])/3 - (14*c[{{2, 2, 2}, {2, 2, 2}}])/9 - 
   (5*c[{{1, 1, 2, 2}, {1, 1, 2, 2}}])/4 + (Pi^6*e[2]^3)/(6*tau[2]^6) + 
   (7*Pi^6*e[3]^2)/(2*tau[2]^6) + (3*Pi^6*e[2]*e[4])/(4*tau[2]^6) - 
   (125*Pi^6*e[6])/(18*tau[2]^6) + (Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/
    (2*tau[2]^2), c[{{0, 1, 2, 3}, {2, 1, 1, 2}}] -> 
  (17*a[{{0, 2, 4}, {5, 0, 1}}])/6 - a[{{0, 1, 2, 3}, {2, 1, 3, 0}}]/3 - 
   a[{{0, 2, 2, 2}, {3, 0, 1, 2}}]/4 + 
   (19*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}])/3 - 
   (22*c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}])/3 - 
   (c[{{3, 0}, {1, 0}}]*c[{{1, 1, 1}, {1, 1, 3}}])/3 + 
   (c[{{1, 0}, {3, 0}}]*c[{{1, 1, 3}, {1, 1, 1}}])/3 + 
   2*c[{{1, 1, 4}, {1, 1, 4}}] + (3*c[{{1, 2, 3}, {1, 2, 3}}])/2 + 
   (13*c[{{2, 2, 2}, {2, 2, 2}}])/12 + (5*c[{{1, 1, 2, 2}, {1, 1, 2, 2}}])/
    4 - (Pi^6*e[2]^3)/(6*tau[2]^6) - (11*Pi^6*e[3]^2)/(4*tau[2]^6) - 
   (Pi^6*e[2]*e[4])/(4*tau[2]^6) + (31*Pi^6*e[6])/(12*tau[2]^6) - 
   (Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/(2*tau[2]^2) - 
   (Pi^6*e[3]*zeta[3])/(4*tau[2]^6), c[{{0, 1, 2, 3}, {2, 1, 2, 1}}] -> 
  (2*a[{{0, 2, 4}, {5, 0, 1}}])/3 - a[{{0, 1, 2, 3}, {2, 1, 3, 0}}]/6 + 
   a[{{0, 2, 2, 2}, {3, 0, 1, 2}}]/12 + 
   (5*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}])/3 + 
   c[{{2, 0}, {4, 0}}]*c[{{4, 0}, {2, 0}}] - 
   (2*c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}])/3 - 
   (c[{{3, 0}, {1, 0}}]*c[{{1, 1, 1}, {1, 1, 3}}])/6 + 
   (c[{{1, 0}, {3, 0}}]*c[{{1, 1, 3}, {1, 1, 1}}])/6 - 
   (45*c[{{1, 1, 4}, {1, 1, 4}}])/4 - (61*c[{{1, 2, 3}, {1, 2, 3}}])/3 - 
   (35*c[{{2, 2, 2}, {2, 2, 2}}])/18 + (11*c[{{1, 1, 2, 2}, {1, 1, 2, 2}}])/
    8 - (Pi^6*e[2]^3)/(2*tau[2]^6) - (5*Pi^6*e[3]^2)/(4*tau[2]^6) + 
   (5*Pi^6*e[2]*e[4])/(8*tau[2]^6) + (343*Pi^6*e[6])/(36*tau[2]^6) + 
   (7*Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/(4*tau[2]^2) + 
   (Pi^6*e[3]*zeta[3])/(2*tau[2]^6), c[{{0, 1, 2, 3}, {2, 2, 0, 2}}] -> 
  (-7*a[{{0, 2, 4}, {5, 0, 1}}])/3 + a[{{0, 1, 2, 3}, {2, 1, 3, 0}}]/3 + 
   a[{{0, 2, 2, 2}, {3, 0, 1, 2}}]/6 - 
   (16*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}])/3 + 
   (16*c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}])/3 + 
   (c[{{3, 0}, {1, 0}}]*c[{{1, 1, 1}, {1, 1, 3}}])/3 - 
   (c[{{1, 0}, {3, 0}}]*c[{{1, 1, 3}, {1, 1, 1}}])/3 + 
   (19*c[{{1, 1, 4}, {1, 1, 4}}])/2 + (85*c[{{1, 2, 3}, {1, 2, 3}}])/3 + 
   (25*c[{{2, 2, 2}, {2, 2, 2}}])/9 - (11*c[{{1, 1, 2, 2}, {1, 1, 2, 2}}])/
    4 + (2*Pi^6*e[2]^3)/(3*tau[2]^6) + (11*Pi^6*e[3]^2)/(2*tau[2]^6) - 
   (Pi^6*e[2]*e[4])/(4*tau[2]^6) - (311*Pi^6*e[6])/(18*tau[2]^6) - 
   (5*Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/(2*tau[2]^2), 
 c[{{0, 1, 2, 3}, {2, 2, 1, 1}}] -> a[{{0, 2, 2, 2}, {3, 0, 1, 2}}]/6 - 
   14*c[{{1, 1, 4}, {1, 1, 4}}] - (98*c[{{1, 2, 3}, {1, 2, 3}}])/3 - 
   (35*c[{{2, 2, 2}, {2, 2, 2}}])/9 + (3*c[{{1, 1, 2, 2}, {1, 1, 2, 2}}])/2 - 
   (Pi^6*e[2]^3)/(2*tau[2]^6) - (7*Pi^6*e[3]^2)/(2*tau[2]^6) + 
   (343*Pi^6*e[6])/(18*tau[2]^6) + (3*Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/
    tau[2]^2 + (Pi^6*e[3]*zeta[3])/(2*tau[2]^6), 
 c[{{0, 1, 2, 3}, {2, 3, 0, 1}}] -> 
  -2*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}] + c[{{1, 0}, {5, 0}}]*
    c[{{5, 0}, {1, 0}}] - 2*c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}] + 
   (c[{{3, 0}, {1, 0}}]*c[{{1, 1, 1}, {1, 1, 3}}])/2 + 
   (c[{{1, 0}, {3, 0}}]*c[{{1, 1, 3}, {1, 1, 1}}])/2 + 
   (5*c[{{1, 1, 4}, {1, 1, 4}}])/2 + (65*c[{{1, 2, 3}, {1, 2, 3}}])/3 + 
   (38*c[{{2, 2, 2}, {2, 2, 2}}])/9 - (7*c[{{1, 1, 2, 2}, {1, 1, 2, 2}}])/4 + 
   (Pi^6*e[2]^3)/(6*tau[2]^6) + (4*Pi^6*e[3]^2)/tau[2]^6 + 
   (13*Pi^6*e[2]*e[4])/(4*tau[2]^6) - (122*Pi^6*e[6])/(9*tau[2]^6) + 
   (Pi^2*c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {1, 0}}]*e[2])/tau[2]^2 - 
   (3*Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/(2*tau[2]^2), 
 c[{{0, 1, 2, 3}, {2, 3, 1, 0}}] -> -a[{{0, 2, 4}, {5, 0, 1}}] + 
   a[{{0, 1, 2, 3}, {2, 1, 3, 0}}]/2 - c[{{3, 0}, {1, 0}}]*
    c[{{3, 0}, {5, 0}}] - c[{{1, 0}, {5, 0}}]*c[{{5, 0}, {1, 0}}] + 
   5*c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}] + (61*c[{{1, 1, 4}, {1, 1, 4}}])/
    4 + (74*c[{{1, 2, 3}, {1, 2, 3}}])/3 + (107*c[{{2, 2, 2}, {2, 2, 2}}])/
    36 - (11*c[{{1, 1, 2, 2}, {1, 1, 2, 2}}])/8 + 
   (Pi^6*e[2]^3)/(3*tau[2]^6) + (7*Pi^6*e[3]^2)/(2*tau[2]^6) + 
   (15*Pi^6*e[2]*e[4])/(8*tau[2]^6) - (227*Pi^6*e[6])/(9*tau[2]^6) - 
   (Pi^2*c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {1, 0}}]*e[2])/tau[2]^2 - 
   (9*Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/(4*tau[2]^2) - 
   (3*Pi^6*e[3]*zeta[3])/(4*tau[2]^6), c[{{0, 1, 2, 3}, {3, 0, 1, 2}}] -> 
  (-11*a[{{0, 2, 4}, {5, 0, 1}}])/6 + a[{{0, 1, 2, 3}, {2, 1, 3, 0}}]/3 + 
   (5*a[{{0, 2, 2, 2}, {3, 0, 1, 2}}])/12 - 
   (10*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}])/3 + 
   c[{{2, 0}, {4, 0}}]*c[{{4, 0}, {2, 0}}] + 
   (13*c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}])/3 + 
   (c[{{3, 0}, {1, 0}}]*c[{{1, 1, 1}, {1, 1, 3}}])/3 - 
   (c[{{1, 0}, {3, 0}}]*c[{{1, 1, 3}, {1, 1, 1}}])/3 + 
   11*c[{{1, 1, 4}, {1, 1, 4}}] + (83*c[{{1, 2, 3}, {1, 2, 3}}])/6 + 
   (73*c[{{2, 2, 2}, {2, 2, 2}}])/36 - (5*c[{{1, 1, 2, 2}, {1, 1, 2, 2}}])/
    4 + (Pi^6*e[2]^3)/(6*tau[2]^6) + (Pi^6*e[3]^2)/(4*tau[2]^6) + 
   (Pi^6*e[2]*e[4])/(4*tau[2]^6) - (343*Pi^6*e[6])/(36*tau[2]^6) - 
   (Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/(2*tau[2]^2) - 
   (3*Pi^6*e[3]*zeta[3])/(4*tau[2]^6), c[{{0, 1, 2, 3}, {3, 0, 2, 1}}] -> 
  a[{{0, 2, 4}, {5, 0, 1}}]/3 - a[{{0, 1, 2, 3}, {2, 1, 3, 0}}]/3 + 
   a[{{0, 2, 2, 2}, {3, 0, 1, 2}}]/12 + 
   (7*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}])/3 - 
   (4*c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}])/3 + 
   (2*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 1}, {1, 1, 3}}])/3 + 
   (c[{{1, 0}, {3, 0}}]*c[{{1, 1, 3}, {1, 1, 1}}])/3 + 
   (17*c[{{1, 1, 4}, {1, 1, 4}}])/2 + (53*c[{{1, 2, 3}, {1, 2, 3}}])/3 + 
   (155*c[{{2, 2, 2}, {2, 2, 2}}])/36 - (7*c[{{1, 1, 2, 2}, {1, 1, 2, 2}}])/
    4 + (17*Pi^6*e[3]^2)/(4*tau[2]^6) + (23*Pi^6*e[2]*e[4])/(4*tau[2]^6) - 
   (917*Pi^6*e[6])/(36*tau[2]^6) - 
   (Pi^2*c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {1, 0}}]*e[2])/tau[2]^2 - 
   (Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/tau[2]^2 - 
   (3*Pi^6*e[3]*zeta[3])/(4*tau[2]^6), c[{{0, 1, 2, 3}, {3, 1, 1, 1}}] -> 
  -a[{{0, 2, 4}, {5, 0, 1}}] + a[{{0, 1, 2, 3}, {2, 1, 3, 0}}]/2 - 
   a[{{0, 2, 2, 2}, {3, 0, 1, 2}}]/6 - 3*c[{{3, 0}, {1, 0}}]*
    c[{{3, 0}, {5, 0}}] - c[{{2, 0}, {4, 0}}]*c[{{4, 0}, {2, 0}}] + 
   3*c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}] + 
   (c[{{3, 0}, {1, 0}}]*c[{{1, 1, 1}, {1, 1, 3}}])/2 + 
   (c[{{1, 0}, {3, 0}}]*c[{{1, 1, 3}, {1, 1, 1}}])/2 - 
   (117*c[{{1, 1, 4}, {1, 1, 4}}])/4 - (95*c[{{1, 2, 3}, {1, 2, 3}}])/3 - 
   (65*c[{{2, 2, 2}, {2, 2, 2}}])/36 + (7*c[{{1, 1, 2, 2}, {1, 1, 2, 2}}])/
    8 - (2*Pi^6*e[2]^3)/(3*tau[2]^6) + (3*Pi^6*e[3]^2)/tau[2]^6 + 
   (45*Pi^6*e[2]*e[4])/(8*tau[2]^6) + (115*Pi^6*e[6])/(18*tau[2]^6) + 
   (9*Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/(4*tau[2]^2) + 
   (7*Pi^6*e[3]*zeta[3])/(4*tau[2]^6), c[{{0, 1, 2, 3}, {3, 1, 2, 0}}] -> 
  -(c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}]) - c[{{1, 0}, {3, 0}}]*
    c[{{5, 0}, {3, 0}}] - c[{{3, 0}, {1, 0}}]*c[{{1, 1, 1}, {1, 1, 3}}] - 
   c[{{1, 0}, {3, 0}}]*c[{{1, 1, 3}, {1, 1, 1}}] + 
   32*c[{{1, 1, 4}, {1, 1, 4}}] + (103*c[{{1, 2, 3}, {1, 2, 3}}])/3 - 
   (5*c[{{2, 2, 2}, {2, 2, 2}}])/9 - c[{{1, 1, 2, 2}, {1, 1, 2, 2}}]/2 + 
   (7*Pi^6*e[2]^3)/(6*tau[2]^6) - (6*Pi^6*e[3]^2)/tau[2]^6 - 
   (12*Pi^6*e[2]*e[4])/tau[2]^6 + (86*Pi^6*e[6])/(9*tau[2]^6) + 
   (Pi^2*c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {1, 0}}]*e[2])/tau[2]^2 - 
   (3*Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/tau[2]^2 - 
   (3*Pi^6*e[3]*zeta[3])/(2*tau[2]^6), c[{{0, 1, 2, 3}, {3, 2, 0, 1}}] -> 
  a[{{0, 2, 4}, {5, 0, 1}}] - a[{{0, 1, 2, 3}, {2, 1, 3, 0}}]/2 + 
   5*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}] - c[{{1, 0}, {5, 0}}]*
    c[{{5, 0}, {1, 0}}] - c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}] + 
   (61*c[{{1, 1, 4}, {1, 1, 4}}])/4 + (74*c[{{1, 2, 3}, {1, 2, 3}}])/3 + 
   (107*c[{{2, 2, 2}, {2, 2, 2}}])/36 - (11*c[{{1, 1, 2, 2}, {1, 1, 2, 2}}])/
    8 + (Pi^6*e[2]^3)/(3*tau[2]^6) + (7*Pi^6*e[3]^2)/(2*tau[2]^6) + 
   (15*Pi^6*e[2]*e[4])/(8*tau[2]^6) - (227*Pi^6*e[6])/(9*tau[2]^6) - 
   (Pi^2*c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {1, 0}}]*e[2])/tau[2]^2 - 
   (9*Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/(4*tau[2]^2) - 
   (3*Pi^6*e[3]*zeta[3])/(4*tau[2]^6), c[{{0, 1, 2, 3}, {3, 2, 1, 0}}] -> 
  -2*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}] + c[{{2, 0}, {4, 0}}]*
    c[{{4, 0}, {2, 0}}] + c[{{1, 0}, {5, 0}}]*c[{{5, 0}, {1, 0}}] - 
   2*c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}] - 
   (c[{{3, 0}, {1, 0}}]*c[{{1, 1, 1}, {1, 1, 3}}])/2 - 
   (c[{{1, 0}, {3, 0}}]*c[{{1, 1, 3}, {1, 1, 1}}])/2 + 
   28*c[{{1, 1, 4}, {1, 1, 4}}] + (119*c[{{1, 2, 3}, {1, 2, 3}}])/3 + 
   (49*c[{{2, 2, 2}, {2, 2, 2}}])/18 - c[{{1, 1, 2, 2}, {1, 1, 2, 2}}] + 
   (5*Pi^6*e[2]^3)/(6*tau[2]^6) - (3*Pi^6*e[3]^2)/tau[2]^6 - 
   (15*Pi^6*e[2]*e[4])/(2*tau[2]^6) - (2*Pi^6*e[6])/(9*tau[2]^6) + 
   (Pi^2*c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {1, 0}}]*e[2])/tau[2]^2 - 
   (3*Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/tau[2]^2 - 
   (3*Pi^6*e[3]*zeta[3])/(2*tau[2]^6), c[{{0, 1, 2, 3}, {4, 0, 1, 1}}] -> 
  (37*a[{{0, 2, 4}, {5, 0, 1}}])/6 - a[{{0, 1, 2, 3}, {2, 1, 3, 0}}]/6 + 
   a[{{0, 2, 2, 2}, {3, 0, 1, 2}}]/6 + 
   (32*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}])/3 + 
   (3*c[{{2, 0}, {4, 0}}]*c[{{4, 0}, {2, 0}}])/2 - 
   (38*c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}])/3 + 
   (c[{{3, 0}, {1, 0}}]*c[{{1, 1, 1}, {1, 1, 3}}])/3 + 
   (c[{{1, 0}, {3, 0}}]*c[{{1, 1, 3}, {1, 1, 1}}])/6 + 
   (5*c[{{1, 1, 4}, {1, 1, 4}}])/4 + (31*c[{{1, 2, 3}, {1, 2, 3}}])/6 + 
   (59*c[{{2, 2, 2}, {2, 2, 2}}])/36 - (5*c[{{1, 1, 2, 2}, {1, 1, 2, 2}}])/
    8 + (3*Pi^6*e[3]^2)/tau[2]^6 + (61*Pi^6*e[2]*e[4])/(8*tau[2]^6) - 
   (433*Pi^6*e[6])/(18*tau[2]^6) - (Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/
    (4*tau[2]^2) - (3*Pi^6*e[3]*zeta[3])/(4*tau[2]^6), 
 c[{{0, 1, 2, 3}, {4, 1, 0, 1}}] -> -a[{{0, 2, 4}, {5, 0, 1}}]/6 - 
   a[{{0, 1, 2, 3}, {2, 1, 3, 0}}]/3 + 
   (13*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}])/3 + 
   c[{{2, 0}, {4, 0}}]*c[{{4, 0}, {2, 0}}] + c[{{1, 0}, {5, 0}}]*
    c[{{5, 0}, {1, 0}}] + (5*c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}])/3 - 
   (c[{{3, 0}, {1, 0}}]*c[{{1, 1, 1}, {1, 1, 3}}])/3 - 
   (c[{{1, 0}, {3, 0}}]*c[{{1, 1, 3}, {1, 1, 1}}])/6 + 
   11*c[{{1, 1, 4}, {1, 1, 4}}] + (19*c[{{1, 2, 3}, {1, 2, 3}}])/2 + 
   c[{{2, 2, 2}, {2, 2, 2}}]/6 - c[{{1, 1, 2, 2}, {1, 1, 2, 2}}]/4 + 
   (Pi^6*e[2]^3)/(6*tau[2]^6) + (Pi^6*e[3]^2)/(2*tau[2]^6) - 
   (3*Pi^6*e[2]*e[4])/(4*tau[2]^6) - (46*Pi^6*e[6])/(3*tau[2]^6) - 
   (Pi^2*c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {1, 0}}]*e[2])/tau[2]^2 - 
   (Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/tau[2]^2 - 
   (Pi^6*e[3]*zeta[3])/(2*tau[2]^6), c[{{0, 1, 2, 3}, {4, 1, 1, 0}}] -> 
  -5*a[{{0, 2, 4}, {5, 0, 1}}] - 12*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}] - 
   (3*c[{{2, 0}, {4, 0}}]*c[{{4, 0}, {2, 0}}])/2 - 
   c[{{1, 0}, {5, 0}}]*c[{{5, 0}, {1, 0}}] + 8*c[{{1, 0}, {3, 0}}]*
    c[{{5, 0}, {3, 0}}] - (c[{{3, 0}, {1, 0}}]*c[{{1, 1, 1}, {1, 1, 3}}])/2 - 
   (c[{{1, 0}, {3, 0}}]*c[{{1, 1, 3}, {1, 1, 1}}])/2 + 
   17*c[{{1, 1, 4}, {1, 1, 4}}] + 17*c[{{1, 2, 3}, {1, 2, 3}}] + 
   (Pi^6*e[2]^3)/(2*tau[2]^6) - (13*Pi^6*e[3]^2)/(2*tau[2]^6) - 
   (25*Pi^6*e[2]*e[4])/(2*tau[2]^6) + (33*Pi^6*e[6])/tau[2]^6 + 
   (Pi^2*c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {1, 0}}]*e[2])/tau[2]^2 - 
   (Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/tau[2]^2 - 
   (Pi^6*e[3]*zeta[3])/(2*tau[2]^6), c[{{0, 2, 2, 2}, {1, 0, 1, 4}}] -> 
  (11*a[{{0, 2, 4}, {5, 0, 1}}])/6 - a[{{0, 1, 2, 3}, {2, 1, 3, 0}}]/3 - 
   a[{{0, 2, 2, 2}, {3, 0, 1, 2}}]/6 + 
   (13*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}])/3 - 
   (c[{{2, 0}, {4, 0}}]*c[{{4, 0}, {2, 0}}])/2 - 
   (13*c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}])/3 - 
   (c[{{3, 0}, {1, 0}}]*c[{{1, 1, 1}, {1, 1, 3}}])/3 + 
   (c[{{1, 0}, {3, 0}}]*c[{{1, 1, 3}, {1, 1, 1}}])/3 + 
   4*c[{{1, 1, 4}, {1, 1, 4}}] + (53*c[{{1, 2, 3}, {1, 2, 3}}])/6 + 
   (11*c[{{2, 2, 2}, {2, 2, 2}}])/18 - (5*c[{{1, 1, 2, 2}, {1, 1, 2, 2}}])/
    4 + (Pi^6*e[2]^3)/(6*tau[2]^6) + (5*Pi^6*e[3]^2)/(2*tau[2]^6) - 
   (3*Pi^6*e[2]*e[4])/(4*tau[2]^6) - (46*Pi^6*e[6])/(9*tau[2]^6) - 
   (Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/(2*tau[2]^2), 
 c[{{0, 2, 2, 2}, {1, 0, 2, 3}}] -> (14*a[{{0, 2, 4}, {5, 0, 1}}])/3 - 
   (2*a[{{0, 1, 2, 3}, {2, 1, 3, 0}}])/3 - a[{{0, 2, 2, 2}, {3, 0, 1, 2}}]/
    3 + (32*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}])/3 - 
   c[{{2, 0}, {4, 0}}]*c[{{4, 0}, {2, 0}}] - 
   (32*c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}])/3 - 
   (2*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 1}, {1, 1, 3}}])/3 + 
   (2*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 3}, {1, 1, 1}}])/3 + 
   7*c[{{1, 1, 4}, {1, 1, 4}}] + (50*c[{{1, 2, 3}, {1, 2, 3}}])/3 + 
   (7*c[{{2, 2, 2}, {2, 2, 2}}])/18 - (5*c[{{1, 1, 2, 2}, {1, 1, 2, 2}}])/2 + 
   (2*Pi^6*e[2]^3)/(3*tau[2]^6) + (5*Pi^6*e[3]^2)/tau[2]^6 - 
   (Pi^6*e[2]*e[4])/(2*tau[2]^6) - (101*Pi^6*e[6])/(9*tau[2]^6) - 
   (Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/tau[2]^2, 
 c[{{0, 2, 2, 2}, {1, 1, 1, 3}}] -> (-14*a[{{0, 2, 4}, {5, 0, 1}}])/3 + 
   (2*a[{{0, 1, 2, 3}, {2, 1, 3, 0}}])/3 + a[{{0, 2, 2, 2}, {3, 0, 1, 2}}]/
    3 - (32*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}])/3 + 
   c[{{2, 0}, {4, 0}}]*c[{{4, 0}, {2, 0}}] + 
   (32*c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}])/3 + 
   (2*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 1}, {1, 1, 3}}])/3 - 
   (2*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 3}, {1, 1, 1}}])/3 - 
   7*c[{{1, 1, 4}, {1, 1, 4}}] - (50*c[{{1, 2, 3}, {1, 2, 3}}])/3 - 
   (11*c[{{2, 2, 2}, {2, 2, 2}}])/9 + (5*c[{{1, 1, 2, 2}, {1, 1, 2, 2}}])/2 - 
   (Pi^6*e[2]^3)/(3*tau[2]^6) - (5*Pi^6*e[3]^2)/tau[2]^6 + 
   (Pi^6*e[2]*e[4])/(2*tau[2]^6) + (101*Pi^6*e[6])/(9*tau[2]^6) + 
   (Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/tau[2]^2, 
 c[{{0, 2, 2, 2}, {1, 1, 2, 2}}] -> c[{{2, 2, 2}, {2, 2, 2}}]/3 - 
   (Pi^6*e[2]^3)/(3*tau[2]^6), c[{{0, 2, 2, 2}, {2, 0, 1, 3}}] -> 
  (7*a[{{0, 2, 4}, {5, 0, 1}}])/3 - a[{{0, 1, 2, 3}, {2, 1, 3, 0}}]/3 - 
   a[{{0, 2, 2, 2}, {3, 0, 1, 2}}]/6 + 
   (16*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}])/3 - 
   (16*c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}])/3 - 
   (c[{{3, 0}, {1, 0}}]*c[{{1, 1, 1}, {1, 1, 3}}])/3 + 
   (c[{{1, 0}, {3, 0}}]*c[{{1, 1, 3}, {1, 1, 1}}])/3 + 
   (19*c[{{1, 1, 4}, {1, 1, 4}}])/2 + (85*c[{{1, 2, 3}, {1, 2, 3}}])/3 + 
   (25*c[{{2, 2, 2}, {2, 2, 2}}])/9 - (11*c[{{1, 1, 2, 2}, {1, 1, 2, 2}}])/
    4 + (2*Pi^6*e[2]^3)/(3*tau[2]^6) + (11*Pi^6*e[3]^2)/(2*tau[2]^6) - 
   (Pi^6*e[2]*e[4])/(4*tau[2]^6) - (311*Pi^6*e[6])/(18*tau[2]^6) - 
   (5*Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/(2*tau[2]^2), 
 c[{{0, 2, 2, 2}, {2, 0, 2, 2}}] -> 
  2*c[{{2, 0}, {4, 0}}]*c[{{4, 0}, {2, 0}}] + 24*c[{{1, 1, 4}, {1, 1, 4}}] + 
   80*c[{{1, 2, 3}, {1, 2, 3}}] + (25*c[{{2, 2, 2}, {2, 2, 2}}])/3 - 
   6*c[{{1, 1, 2, 2}, {1, 1, 2, 2}}] + (7*Pi^6*e[2]^3)/(3*tau[2]^6) + 
   (12*Pi^6*e[3]^2)/tau[2]^6 - (140*Pi^6*e[6])/(3*tau[2]^6) - 
   (8*Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/tau[2]^2, 
 c[{{0, 2, 2, 2}, {2, 1, 1, 2}}] -> 
  -(c[{{2, 0}, {4, 0}}]*c[{{4, 0}, {2, 0}}]) - 12*c[{{1, 1, 4}, {1, 1, 4}}] - 
   40*c[{{1, 2, 3}, {1, 2, 3}}] - (13*c[{{2, 2, 2}, {2, 2, 2}}])/3 + 
   3*c[{{1, 1, 2, 2}, {1, 1, 2, 2}}] - (Pi^6*e[2]^3)/tau[2]^6 - 
   (6*Pi^6*e[3]^2)/tau[2]^6 + (70*Pi^6*e[6])/(3*tau[2]^6) + 
   (4*Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/tau[2]^2, 
 c[{{0, 2, 2, 2}, {3, 1, 1, 1}}] -> -a[{{0, 2, 2, 2}, {3, 0, 1, 2}}] + 
   3*c[{{2, 0}, {4, 0}}]*c[{{4, 0}, {2, 0}}] - 48*c[{{1, 1, 4}, {1, 1, 4}}] - 
   76*c[{{1, 2, 3}, {1, 2, 3}}] - (28*c[{{2, 2, 2}, {2, 2, 2}}])/3 + 
   3*c[{{1, 1, 2, 2}, {1, 1, 2, 2}}] - (Pi^6*e[2]^3)/tau[2]^6 - 
   (3*Pi^6*e[3]^2)/tau[2]^6 + (133*Pi^6*e[6])/(3*tau[2]^6) + 
   (6*Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/tau[2]^2 + 
   (3*Pi^6*e[3]*zeta[3])/tau[2]^6, c[{{0, 2, 2, 2}, {4, 0, 1, 1}}] -> 
  a[{{0, 2, 2, 2}, {3, 0, 1, 2}}]/3 - c[{{2, 0}, {4, 0}}]*
    c[{{4, 0}, {2, 0}}] + 16*c[{{1, 1, 4}, {1, 1, 4}}] + 
   (76*c[{{1, 2, 3}, {1, 2, 3}}])/3 + (28*c[{{2, 2, 2}, {2, 2, 2}}])/9 - 
   c[{{1, 1, 2, 2}, {1, 1, 2, 2}}] + (Pi^6*e[2]^3)/(3*tau[2]^6) + 
   (Pi^6*e[3]^2)/tau[2]^6 - (133*Pi^6*e[6])/(9*tau[2]^6) - 
   (2*Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/tau[2]^2 - 
   (Pi^6*e[3]*zeta[3])/tau[2]^6, c[{{1, 1, 1, 3}, {0, 1, 1, 4}}] -> 
  -3*c[{{1, 1, 4}, {1, 1, 4}}] - 4*c[{{1, 2, 3}, {1, 2, 3}}] - 
   c[{{2, 2, 2}, {2, 2, 2}}]/3 + c[{{1, 1, 2, 2}, {1, 1, 2, 2}}]/2 - 
   (Pi^6*e[3]^2)/tau[2]^6 - (3*Pi^6*e[2]*e[4])/(2*tau[2]^6) + 
   (16*Pi^6*e[6])/(3*tau[2]^6), c[{{1, 1, 1, 3}, {0, 1, 2, 3}}] -> 
  (7*a[{{0, 2, 4}, {5, 0, 1}}])/6 - a[{{0, 1, 2, 3}, {2, 1, 3, 0}}]/6 - 
   a[{{0, 2, 2, 2}, {3, 0, 1, 2}}]/6 + 
   (8*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}])/3 - 
   (8*c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}])/3 - 
   (c[{{3, 0}, {1, 0}}]*c[{{1, 1, 1}, {1, 1, 3}}])/6 + 
   (c[{{1, 0}, {3, 0}}]*c[{{1, 1, 3}, {1, 1, 1}}])/6 - 
   (9*c[{{1, 1, 4}, {1, 1, 4}}])/4 - (23*c[{{1, 2, 3}, {1, 2, 3}}])/6 - 
   c[{{2, 2, 2}, {2, 2, 2}}]/36 + (9*c[{{1, 1, 2, 2}, {1, 1, 2, 2}}])/8 - 
   (5*Pi^6*e[3]^2)/(2*tau[2]^6) - (17*Pi^6*e[2]*e[4])/(8*tau[2]^6) + 
   (64*Pi^6*e[6])/(9*tau[2]^6) - (Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/
    (4*tau[2]^2) - (Pi^6*e[3]*zeta[3])/(4*tau[2]^6), 
 c[{{1, 1, 1, 3}, {0, 1, 3, 2}}] -> (7*a[{{0, 2, 4}, {5, 0, 1}}])/6 - 
   a[{{0, 1, 2, 3}, {2, 1, 3, 0}}]/6 - a[{{0, 2, 2, 2}, {3, 0, 1, 2}}]/6 + 
   (8*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}])/3 - 
   c[{{2, 0}, {4, 0}}]*c[{{4, 0}, {2, 0}}] - 
   (8*c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}])/3 - 
   (c[{{3, 0}, {1, 0}}]*c[{{1, 1, 1}, {1, 1, 3}}])/6 + 
   (c[{{1, 0}, {3, 0}}]*c[{{1, 1, 3}, {1, 1, 1}}])/6 - 
   (25*c[{{1, 1, 4}, {1, 1, 4}}])/4 - (47*c[{{1, 2, 3}, {1, 2, 3}}])/6 - 
   (19*c[{{2, 2, 2}, {2, 2, 2}}])/36 + (9*c[{{1, 1, 2, 2}, {1, 1, 2, 2}}])/
    8 - (Pi^6*e[2]^3)/(6*tau[2]^6) - (Pi^6*e[3]^2)/tau[2]^6 + 
   (3*Pi^6*e[2]*e[4])/(8*tau[2]^6) + (43*Pi^6*e[6])/(9*tau[2]^6) + 
   (Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/(4*tau[2]^2) + 
   (Pi^6*e[3]*zeta[3])/(4*tau[2]^6), c[{{1, 1, 1, 3}, {0, 1, 4, 1}}] -> 
  (-5*a[{{0, 2, 4}, {5, 0, 1}}])/3 + a[{{0, 1, 2, 3}, {2, 1, 3, 0}}]/6 - 
   (11*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}])/3 - 
   (3*c[{{2, 0}, {4, 0}}]*c[{{4, 0}, {2, 0}}])/2 + 
   (11*c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}])/3 - 
   (c[{{3, 0}, {1, 0}}]*c[{{1, 1, 1}, {1, 1, 3}}])/3 - 
   (c[{{1, 0}, {3, 0}}]*c[{{1, 1, 3}, {1, 1, 1}}])/6 - 
   (7*c[{{1, 1, 4}, {1, 1, 4}}])/4 - 5*c[{{1, 2, 3}, {1, 2, 3}}] - 
   (11*c[{{2, 2, 2}, {2, 2, 2}}])/12 + (5*c[{{1, 1, 2, 2}, {1, 1, 2, 2}}])/
    8 - (2*Pi^6*e[3]^2)/tau[2]^6 - (25*Pi^6*e[2]*e[4])/(8*tau[2]^6) + 
   (41*Pi^6*e[6])/(3*tau[2]^6) + (Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/
    (4*tau[2]^2) + (Pi^6*e[3]*zeta[3])/(4*tau[2]^6), 
 c[{{1, 1, 1, 3}, {0, 2, 2, 2}}] -> (14*a[{{0, 2, 4}, {5, 0, 1}}])/3 - 
   (2*a[{{0, 1, 2, 3}, {2, 1, 3, 0}}])/3 - a[{{0, 2, 2, 2}, {3, 0, 1, 2}}]/
    3 + (32*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}])/3 + 
   c[{{2, 0}, {4, 0}}]*c[{{4, 0}, {2, 0}}] - 
   (32*c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}])/3 - 
   (2*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 1}, {1, 1, 3}}])/3 + 
   (2*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 3}, {1, 1, 1}}])/3 - 
   7*c[{{1, 1, 4}, {1, 1, 4}}] - (50*c[{{1, 2, 3}, {1, 2, 3}}])/3 - 
   (11*c[{{2, 2, 2}, {2, 2, 2}}])/9 + (5*c[{{1, 1, 2, 2}, {1, 1, 2, 2}}])/2 - 
   (Pi^6*e[2]^3)/(3*tau[2]^6) - (5*Pi^6*e[3]^2)/tau[2]^6 + 
   (Pi^6*e[2]*e[4])/(2*tau[2]^6) + (101*Pi^6*e[6])/(9*tau[2]^6) + 
   (Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/tau[2]^2, 
 c[{{1, 1, 1, 3}, {0, 2, 3, 1}}] -> -a[{{0, 2, 4}, {5, 0, 1}}] + 
   a[{{0, 1, 2, 3}, {2, 1, 3, 0}}]/2 + a[{{0, 2, 2, 2}, {3, 0, 1, 2}}]/6 - 
   3*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}] + 3*c[{{1, 0}, {3, 0}}]*
    c[{{5, 0}, {3, 0}}] - (c[{{3, 0}, {1, 0}}]*c[{{1, 1, 1}, {1, 1, 3}}])/2 - 
   (c[{{1, 0}, {3, 0}}]*c[{{1, 1, 3}, {1, 1, 1}}])/2 - 
   (15*c[{{1, 1, 4}, {1, 1, 4}}])/4 - (41*c[{{1, 2, 3}, {1, 2, 3}}])/3 - 
   (119*c[{{2, 2, 2}, {2, 2, 2}}])/36 + (13*c[{{1, 1, 2, 2}, {1, 1, 2, 2}}])/
    8 - (4*Pi^6*e[3]^2)/tau[2]^6 - (41*Pi^6*e[2]*e[4])/(8*tau[2]^6) + 
   (355*Pi^6*e[6])/(18*tau[2]^6) + (3*Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/
    (4*tau[2]^2) + (Pi^6*e[3]*zeta[3])/(4*tau[2]^6), 
 c[{{1, 1, 1, 3}, {1, 1, 1, 3}}] -> 9*c[{{1, 1, 4}, {1, 1, 4}}] + 
   12*c[{{1, 2, 3}, {1, 2, 3}}] + c[{{2, 2, 2}, {2, 2, 2}}] - 
   (3*c[{{1, 1, 2, 2}, {1, 1, 2, 2}}])/2 + (3*Pi^6*e[3]^2)/tau[2]^6 + 
   (9*Pi^6*e[2]*e[4])/(2*tau[2]^6) - (16*Pi^6*e[6])/tau[2]^6, 
 c[{{1, 1, 1, 3}, {1, 1, 2, 2}}] -> (-7*a[{{0, 2, 4}, {5, 0, 1}}])/3 + 
   a[{{0, 1, 2, 3}, {2, 1, 3, 0}}]/3 + a[{{0, 2, 2, 2}, {3, 0, 1, 2}}]/3 - 
   (16*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}])/3 + 
   (16*c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}])/3 + 
   (c[{{3, 0}, {1, 0}}]*c[{{1, 1, 1}, {1, 1, 3}}])/3 - 
   (c[{{1, 0}, {3, 0}}]*c[{{1, 1, 3}, {1, 1, 1}}])/3 - 
   (9*c[{{1, 1, 4}, {1, 1, 4}}])/2 - (13*c[{{1, 2, 3}, {1, 2, 3}}])/3 - 
   (17*c[{{2, 2, 2}, {2, 2, 2}}])/18 - (3*c[{{1, 1, 2, 2}, {1, 1, 2, 2}}])/
    4 + (2*Pi^6*e[3]^2)/tau[2]^6 - (Pi^6*e[2]*e[4])/(4*tau[2]^6) + 
   (16*Pi^6*e[6])/(9*tau[2]^6) + (Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/
    (2*tau[2]^2) + (Pi^6*e[3]*zeta[3])/(2*tau[2]^6), 
 c[{{1, 1, 1, 3}, {1, 1, 3, 1}}] -> 
  2*c[{{2, 0}, {4, 0}}]*c[{{4, 0}, {2, 0}}] + 17*c[{{1, 1, 4}, {1, 1, 4}}] + 
   20*c[{{1, 2, 3}, {1, 2, 3}}] + 2*c[{{2, 2, 2}, {2, 2, 2}}] - 
   (3*c[{{1, 1, 2, 2}, {1, 1, 2, 2}}])/2 + (Pi^6*e[2]^3)/(3*tau[2]^6) - 
   (Pi^6*e[2]*e[4])/(2*tau[2]^6) - (34*Pi^6*e[6])/(3*tau[2]^6) - 
   (Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/tau[2]^2 - 
   (Pi^6*e[3]*zeta[3])/tau[2]^6, c[{{1, 1, 1, 3}, {1, 1, 4, 0}}] -> 
  (10*a[{{0, 2, 4}, {5, 0, 1}}])/3 - a[{{0, 1, 2, 3}, {2, 1, 3, 0}}]/3 + 
   (22*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}])/3 + 
   c[{{2, 0}, {4, 0}}]*c[{{4, 0}, {2, 0}}] - 
   (22*c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}])/3 + 
   (2*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 1}, {1, 1, 3}}])/3 + 
   (c[{{1, 0}, {3, 0}}]*c[{{1, 1, 3}, {1, 1, 1}}])/3 - 
   (27*c[{{1, 1, 4}, {1, 1, 4}}])/2 - 10*c[{{1, 2, 3}, {1, 2, 3}}] - 
   c[{{2, 2, 2}, {2, 2, 2}}]/6 + c[{{1, 1, 2, 2}, {1, 1, 2, 2}}]/4 - 
   (Pi^6*e[2]^3)/(3*tau[2]^6) + (4*Pi^6*e[3]^2)/tau[2]^6 + 
   (27*Pi^6*e[2]*e[4])/(4*tau[2]^6) - (16*Pi^6*e[6])/tau[2]^6 + 
   (Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/(2*tau[2]^2) + 
   (Pi^6*e[3]*zeta[3])/(2*tau[2]^6), c[{{1, 1, 1, 3}, {1, 2, 2, 1}}] -> 
  -a[{{0, 2, 2, 2}, {3, 0, 1, 2}}]/3 - c[{{2, 0}, {4, 0}}]*
    c[{{4, 0}, {2, 0}}] + 16*c[{{1, 1, 4}, {1, 1, 4}}] + 
   (76*c[{{1, 2, 3}, {1, 2, 3}}])/3 + (28*c[{{2, 2, 2}, {2, 2, 2}}])/9 - 
   c[{{1, 1, 2, 2}, {1, 1, 2, 2}}] + (Pi^6*e[2]^3)/(3*tau[2]^6) + 
   (Pi^6*e[3]^2)/tau[2]^6 - (133*Pi^6*e[6])/(9*tau[2]^6) - 
   (2*Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/tau[2]^2 - 
   (Pi^6*e[3]*zeta[3])/tau[2]^6, c[{{1, 1, 1, 3}, {1, 2, 3, 0}}] -> 
  a[{{0, 2, 4}, {5, 0, 1}}] - a[{{0, 1, 2, 3}, {2, 1, 3, 0}}]/2 + 
   a[{{0, 2, 2, 2}, {3, 0, 1, 2}}]/6 + 3*c[{{3, 0}, {1, 0}}]*
    c[{{3, 0}, {5, 0}}] - c[{{2, 0}, {4, 0}}]*c[{{4, 0}, {2, 0}}] - 
   3*c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}] + 
   (c[{{3, 0}, {1, 0}}]*c[{{1, 1, 1}, {1, 1, 3}}])/2 + 
   (c[{{1, 0}, {3, 0}}]*c[{{1, 1, 3}, {1, 1, 1}}])/2 - 
   (117*c[{{1, 1, 4}, {1, 1, 4}}])/4 - (95*c[{{1, 2, 3}, {1, 2, 3}}])/3 - 
   (65*c[{{2, 2, 2}, {2, 2, 2}}])/36 + (7*c[{{1, 1, 2, 2}, {1, 1, 2, 2}}])/
    8 - (2*Pi^6*e[2]^3)/(3*tau[2]^6) + (3*Pi^6*e[3]^2)/tau[2]^6 + 
   (45*Pi^6*e[2]*e[4])/(8*tau[2]^6) + (115*Pi^6*e[6])/(18*tau[2]^6) + 
   (9*Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/(4*tau[2]^2) + 
   (7*Pi^6*e[3]*zeta[3])/(4*tau[2]^6), c[{{1, 1, 1, 3}, {2, 2, 2, 0}}] -> 
  a[{{0, 2, 2, 2}, {3, 0, 1, 2}}] + 3*c[{{2, 0}, {4, 0}}]*
    c[{{4, 0}, {2, 0}}] - 48*c[{{1, 1, 4}, {1, 1, 4}}] - 
   76*c[{{1, 2, 3}, {1, 2, 3}}] - (28*c[{{2, 2, 2}, {2, 2, 2}}])/3 + 
   3*c[{{1, 1, 2, 2}, {1, 1, 2, 2}}] - (Pi^6*e[2]^3)/tau[2]^6 - 
   (3*Pi^6*e[3]^2)/tau[2]^6 + (133*Pi^6*e[6])/(3*tau[2]^6) + 
   (6*Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/tau[2]^2 + 
   (3*Pi^6*e[3]*zeta[3])/tau[2]^6, c[{{1, 1, 2, 2}, {0, 1, 1, 4}}] -> 
  a[{{0, 2, 4}, {5, 0, 1}}] + a[{{0, 2, 2, 2}, {3, 0, 1, 2}}]/12 + 
   c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}] - 2*c[{{1, 0}, {3, 0}}]*
    c[{{5, 0}, {3, 0}}] + c[{{1, 1, 4}, {1, 1, 4}}] + 
   (4*c[{{1, 2, 3}, {1, 2, 3}}])/3 + (13*c[{{2, 2, 2}, {2, 2, 2}}])/36 + 
   (Pi^6*e[3]^2)/(4*tau[2]^6) + (Pi^6*e[2]*e[4])/tau[2]^6 - 
   (115*Pi^6*e[6])/(36*tau[2]^6) - (Pi^6*e[3]*zeta[3])/(4*tau[2]^6), 
 c[{{1, 1, 2, 2}, {0, 1, 2, 3}}] -> (-7*a[{{0, 2, 4}, {5, 0, 1}}])/6 + 
   a[{{0, 1, 2, 3}, {2, 1, 3, 0}}]/6 + a[{{0, 2, 2, 2}, {3, 0, 1, 2}}]/6 - 
   (8*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}])/3 + 
   (8*c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}])/3 + 
   (c[{{3, 0}, {1, 0}}]*c[{{1, 1, 1}, {1, 1, 3}}])/6 - 
   (c[{{1, 0}, {3, 0}}]*c[{{1, 1, 3}, {1, 1, 1}}])/6 + 
   (9*c[{{1, 1, 4}, {1, 1, 4}}])/4 + (13*c[{{1, 2, 3}, {1, 2, 3}}])/6 + 
   (17*c[{{2, 2, 2}, {2, 2, 2}}])/36 - c[{{1, 1, 2, 2}, {1, 1, 2, 2}}]/8 - 
   (Pi^6*e[3]^2)/tau[2]^6 + (Pi^6*e[2]*e[4])/(8*tau[2]^6) - 
   (8*Pi^6*e[6])/(9*tau[2]^6) - (Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/
    (4*tau[2]^2) - (Pi^6*e[3]*zeta[3])/(4*tau[2]^6), 
 c[{{1, 1, 2, 2}, {0, 2, 1, 3}}] -> a[{{0, 2, 4}, {5, 0, 1}}]/2 + 
   a[{{0, 2, 2, 2}, {3, 0, 1, 2}}]/12 + 2*c[{{3, 0}, {1, 0}}]*
    c[{{3, 0}, {5, 0}}] - c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}] + 
   (5*c[{{1, 1, 4}, {1, 1, 4}}])/2 + (17*c[{{1, 2, 3}, {1, 2, 3}}])/6 + 
   c[{{2, 2, 2}, {2, 2, 2}}]/36 + (3*Pi^6*e[3]^2)/(4*tau[2]^6) + 
   (Pi^6*e[2]*e[4])/(2*tau[2]^6) - (157*Pi^6*e[6])/(36*tau[2]^6) - 
   (Pi^6*e[3]*zeta[3])/(4*tau[2]^6), c[{{1, 1, 2, 2}, {0, 2, 2, 2}}] -> 
  c[{{2, 2, 2}, {2, 2, 2}}]/3 - (Pi^6*e[2]^3)/(3*tau[2]^6), 
 c[{{1, 1, 2, 2}, {0, 3, 1, 2}}] -> (2*a[{{0, 2, 4}, {5, 0, 1}}])/3 - 
   a[{{0, 1, 2, 3}, {2, 1, 3, 0}}]/6 - a[{{0, 2, 2, 2}, {3, 0, 1, 2}}]/4 + 
   (2*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}])/3 - 
   (5*c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}])/3 - 
   (c[{{3, 0}, {1, 0}}]*c[{{1, 1, 1}, {1, 1, 3}}])/6 + 
   (c[{{1, 0}, {3, 0}}]*c[{{1, 1, 3}, {1, 1, 1}}])/6 - 
   (19*c[{{1, 1, 4}, {1, 1, 4}}])/4 - 5*c[{{1, 2, 3}, {1, 2, 3}}] - 
   c[{{2, 2, 2}, {2, 2, 2}}] + c[{{1, 1, 2, 2}, {1, 1, 2, 2}}]/8 + 
   (Pi^6*e[3]^2)/(4*tau[2]^6) - (5*Pi^6*e[2]*e[4])/(8*tau[2]^6) + 
   (21*Pi^6*e[6])/(4*tau[2]^6) + (Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/
    (4*tau[2]^2) + (Pi^6*e[3]*zeta[3])/(2*tau[2]^6), 
 c[{{1, 1, 2, 2}, {0, 4, 1, 1}}] -> -3*a[{{0, 2, 4}, {5, 0, 1}}] - 
   a[{{0, 2, 2, 2}, {3, 0, 1, 2}}]/6 - 4*c[{{3, 0}, {1, 0}}]*
    c[{{3, 0}, {5, 0}}] + 6*c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}] - 
   c[{{1, 1, 4}, {1, 1, 4}}] - (5*c[{{1, 2, 3}, {1, 2, 3}}])/3 - 
   (13*c[{{2, 2, 2}, {2, 2, 2}}])/18 - (Pi^6*e[3]^2)/(2*tau[2]^6) - 
   (3*Pi^6*e[2]*e[4])/tau[2]^6 + (133*Pi^6*e[6])/(18*tau[2]^6) + 
   (Pi^6*e[3]*zeta[3])/(2*tau[2]^6), c[{{1, 1, 2, 2}, {1, 1, 0, 4}}] -> 
  (-13*a[{{0, 2, 4}, {5, 0, 1}}])/3 + a[{{0, 1, 2, 3}, {2, 1, 3, 0}}]/3 + 
   a[{{0, 2, 2, 2}, {3, 0, 1, 2}}]/6 - 
   (22*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}])/3 + 
   (28*c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}])/3 + 
   (c[{{3, 0}, {1, 0}}]*c[{{1, 1, 1}, {1, 1, 3}}])/3 - 
   (c[{{1, 0}, {3, 0}}]*c[{{1, 1, 3}, {1, 1, 1}}])/3 + 
   (5*c[{{1, 1, 4}, {1, 1, 4}}])/2 + (5*c[{{1, 2, 3}, {1, 2, 3}}])/3 + 
   (2*c[{{2, 2, 2}, {2, 2, 2}}])/9 + (3*c[{{1, 1, 2, 2}, {1, 1, 2, 2}}])/4 - 
   (5*Pi^6*e[3]^2)/(2*tau[2]^6) - (7*Pi^6*e[2]*e[4])/(4*tau[2]^6) + 
   (83*Pi^6*e[6])/(18*tau[2]^6) - (Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/
    (2*tau[2]^2), c[{{1, 1, 2, 2}, {1, 1, 1, 3}}] -> 
  (7*a[{{0, 2, 4}, {5, 0, 1}}])/3 - a[{{0, 1, 2, 3}, {2, 1, 3, 0}}]/3 - 
   a[{{0, 2, 2, 2}, {3, 0, 1, 2}}]/3 + 
   (16*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}])/3 - 
   (16*c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}])/3 - 
   (c[{{3, 0}, {1, 0}}]*c[{{1, 1, 1}, {1, 1, 3}}])/3 + 
   (c[{{1, 0}, {3, 0}}]*c[{{1, 1, 3}, {1, 1, 1}}])/3 - 
   (9*c[{{1, 1, 4}, {1, 1, 4}}])/2 - (13*c[{{1, 2, 3}, {1, 2, 3}}])/3 - 
   (17*c[{{2, 2, 2}, {2, 2, 2}}])/18 - (3*c[{{1, 1, 2, 2}, {1, 1, 2, 2}}])/
    4 + (2*Pi^6*e[3]^2)/tau[2]^6 - (Pi^6*e[2]*e[4])/(4*tau[2]^6) + 
   (16*Pi^6*e[6])/(9*tau[2]^6) + (Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/
    (2*tau[2]^2) + (Pi^6*e[3]*zeta[3])/(2*tau[2]^6), 
 c[{{1, 1, 2, 2}, {1, 2, 0, 3}}] -> (-17*a[{{0, 2, 4}, {5, 0, 1}}])/6 + 
   a[{{0, 1, 2, 3}, {2, 1, 3, 0}}]/3 + a[{{0, 2, 2, 2}, {3, 0, 1, 2}}]/4 - 
   (22*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}])/3 + 
   (19*c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}])/3 + 
   (c[{{3, 0}, {1, 0}}]*c[{{1, 1, 1}, {1, 1, 3}}])/3 - 
   (c[{{1, 0}, {3, 0}}]*c[{{1, 1, 3}, {1, 1, 1}}])/3 + 
   2*c[{{1, 1, 4}, {1, 1, 4}}] + (3*c[{{1, 2, 3}, {1, 2, 3}}])/2 + 
   (13*c[{{2, 2, 2}, {2, 2, 2}}])/12 + (5*c[{{1, 1, 2, 2}, {1, 1, 2, 2}}])/
    4 - (Pi^6*e[2]^3)/(6*tau[2]^6) - (11*Pi^6*e[3]^2)/(4*tau[2]^6) - 
   (Pi^6*e[2]*e[4])/(4*tau[2]^6) + (31*Pi^6*e[6])/(12*tau[2]^6) - 
   (Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/(2*tau[2]^2) - 
   (Pi^6*e[3]*zeta[3])/(4*tau[2]^6), c[{{1, 1, 2, 2}, {1, 2, 1, 2}}] -> 
  -c[{{2, 2, 2}, {2, 2, 2}}]/6 - c[{{1, 1, 2, 2}, {1, 1, 2, 2}}]/2 + 
   (Pi^6*e[2]^3)/(6*tau[2]^6), c[{{1, 1, 2, 2}, {1, 3, 0, 2}}] -> 
  (-2*a[{{0, 2, 4}, {5, 0, 1}}])/3 + a[{{0, 1, 2, 3}, {2, 1, 3, 0}}]/6 - 
   a[{{0, 2, 2, 2}, {3, 0, 1, 2}}]/12 - 
   (2*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}])/3 + 
   c[{{2, 0}, {4, 0}}]*c[{{4, 0}, {2, 0}}] + 
   (5*c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}])/3 + 
   (c[{{3, 0}, {1, 0}}]*c[{{1, 1, 1}, {1, 1, 3}}])/6 - 
   (c[{{1, 0}, {3, 0}}]*c[{{1, 1, 3}, {1, 1, 1}}])/6 - 
   (45*c[{{1, 1, 4}, {1, 1, 4}}])/4 - (61*c[{{1, 2, 3}, {1, 2, 3}}])/3 - 
   (35*c[{{2, 2, 2}, {2, 2, 2}}])/18 + (11*c[{{1, 1, 2, 2}, {1, 1, 2, 2}}])/
    8 - (Pi^6*e[2]^3)/(2*tau[2]^6) - (5*Pi^6*e[3]^2)/(4*tau[2]^6) + 
   (5*Pi^6*e[2]*e[4])/(8*tau[2]^6) + (343*Pi^6*e[6])/(36*tau[2]^6) + 
   (7*Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/(4*tau[2]^2) + 
   (Pi^6*e[3]*zeta[3])/(2*tau[2]^6), c[{{1, 1, 2, 2}, {1, 3, 1, 1}}] -> 
  a[{{0, 2, 2, 2}, {3, 0, 1, 2}}]/3 - c[{{2, 0}, {4, 0}}]*
    c[{{4, 0}, {2, 0}}] + 16*c[{{1, 1, 4}, {1, 1, 4}}] + 
   (76*c[{{1, 2, 3}, {1, 2, 3}}])/3 + (28*c[{{2, 2, 2}, {2, 2, 2}}])/9 - 
   c[{{1, 1, 2, 2}, {1, 1, 2, 2}}] + (Pi^6*e[2]^3)/(3*tau[2]^6) + 
   (Pi^6*e[3]^2)/tau[2]^6 - (133*Pi^6*e[6])/(9*tau[2]^6) - 
   (2*Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/tau[2]^2 - 
   (Pi^6*e[3]*zeta[3])/tau[2]^6, c[{{1, 1, 2, 2}, {1, 4, 0, 1}}] -> 
  (3*a[{{0, 2, 4}, {5, 0, 1}}])/2 - a[{{0, 2, 2, 2}, {3, 0, 1, 2}}]/12 + 
   2*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}] + 
   (c[{{2, 0}, {4, 0}}]*c[{{4, 0}, {2, 0}}])/2 - 
   3*c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}] - (15*c[{{1, 1, 4}, {1, 1, 4}}])/
    2 - (71*c[{{1, 2, 3}, {1, 2, 3}}])/6 - (43*c[{{2, 2, 2}, {2, 2, 2}}])/
    36 + c[{{1, 1, 2, 2}, {1, 1, 2, 2}}]/2 - (Pi^6*e[2]^3)/(6*tau[2]^6) - 
   (Pi^6*e[3]^2)/(4*tau[2]^6) + (3*Pi^6*e[2]*e[4])/(2*tau[2]^6) + 
   (133*Pi^6*e[6])/(36*tau[2]^6) + (Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/
    tau[2]^2 + (Pi^6*e[3]*zeta[3])/(4*tau[2]^6), 
 c[{{1, 1, 2, 2}, {2, 2, 0, 2}}] -> 
  -(c[{{2, 0}, {4, 0}}]*c[{{4, 0}, {2, 0}}]) - 12*c[{{1, 1, 4}, {1, 1, 4}}] - 
   40*c[{{1, 2, 3}, {1, 2, 3}}] - (13*c[{{2, 2, 2}, {2, 2, 2}}])/3 + 
   3*c[{{1, 1, 2, 2}, {1, 1, 2, 2}}] - (Pi^6*e[2]^3)/tau[2]^6 - 
   (6*Pi^6*e[3]^2)/tau[2]^6 + (70*Pi^6*e[6])/(3*tau[2]^6) + 
   (4*Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/tau[2]^2, 
 c[{{1, 1, 2, 2}, {2, 2, 1, 1}}] -> c[{{2, 0}, {4, 0}}]*c[{{4, 0}, {2, 0}}] + 
   12*c[{{1, 1, 4}, {1, 1, 4}}] + 40*c[{{1, 2, 3}, {1, 2, 3}}] + 
   (14*c[{{2, 2, 2}, {2, 2, 2}}])/3 - 2*c[{{1, 1, 2, 2}, {1, 1, 2, 2}}] + 
   (2*Pi^6*e[2]^3)/(3*tau[2]^6) + (6*Pi^6*e[3]^2)/tau[2]^6 - 
   (70*Pi^6*e[6])/(3*tau[2]^6) - (4*Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/
    tau[2]^2, c[{{1, 1, 2, 2}, {2, 3, 0, 1}}] -> 
  -a[{{0, 2, 2, 2}, {3, 0, 1, 2}}]/6 - 14*c[{{1, 1, 4}, {1, 1, 4}}] - 
   (98*c[{{1, 2, 3}, {1, 2, 3}}])/3 - (35*c[{{2, 2, 2}, {2, 2, 2}}])/9 + 
   (3*c[{{1, 1, 2, 2}, {1, 1, 2, 2}}])/2 - (Pi^6*e[2]^3)/(2*tau[2]^6) - 
   (7*Pi^6*e[3]^2)/(2*tau[2]^6) + (343*Pi^6*e[6])/(18*tau[2]^6) + 
   (3*Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/tau[2]^2 + 
   (Pi^6*e[3]*zeta[3])/(2*tau[2]^6), c[{{0, 1, 1, 1, 3}, {1, 1, 1, 1, 2}}] -> 
  -3*c[{{1, 1, 4}, {1, 1, 4}}] - 34*c[{{1, 2, 3}, {1, 2, 3}}] - 
   (109*c[{{2, 2, 2}, {2, 2, 2}}])/12 - (Pi^6*e[3]^2)/tau[2]^6 + 
   (211*Pi^6*e[6])/(12*tau[2]^6) - (3*Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/
    (2*tau[2]^2) - (Pi^6*e[3]*zeta[3])/tau[2]^6, 
 c[{{0, 1, 1, 1, 3}, {1, 1, 1, 2, 1}}] -> -14*a[{{0, 2, 4}, {5, 0, 1}}] + 
   2*a[{{0, 1, 2, 3}, {2, 1, 3, 0}}] + (5*a[{{0, 2, 2, 2}, {3, 0, 1, 2}}])/
    6 - 32*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}] - 
   c[{{2, 0}, {4, 0}}]*c[{{4, 0}, {2, 0}}] + 32*c[{{1, 0}, {3, 0}}]*
    c[{{5, 0}, {3, 0}}] + 2*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 1}, {1, 1, 3}}] - 
   3*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 3}, {1, 1, 1}}] + 
   4*c[{{1, 1, 4}, {1, 1, 4}}] + (224*c[{{1, 2, 3}, {1, 2, 3}}])/3 + 
   (683*c[{{2, 2, 2}, {2, 2, 2}}])/36 - 5*c[{{1, 1, 2, 2}, {1, 1, 2, 2}}] - 
   (2*Pi^6*e[2]^3)/(3*tau[2]^6) + (49*Pi^6*e[3]^2)/(4*tau[2]^6) + 
   (10*Pi^6*e[2]*e[4])/tau[2]^6 - (1979*Pi^6*e[6])/(36*tau[2]^6) - 
   (Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/(2*tau[2]^2) - 
   (Pi^6*zeta[3]^2)/(4*tau[2]^6), c[{{0, 1, 1, 1, 3}, {1, 1, 1, 3, 0}}] -> 
  14*a[{{0, 2, 4}, {5, 0, 1}}] - 2*a[{{0, 1, 2, 3}, {2, 1, 3, 0}}] - 
   (5*a[{{0, 2, 2, 2}, {3, 0, 1, 2}}])/6 + 34*c[{{3, 0}, {1, 0}}]*
    c[{{3, 0}, {5, 0}}] - (3*c[{{2, 0}, {4, 0}}]*c[{{4, 0}, {2, 0}}])/2 - 
   30*c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}] - 5*c[{{3, 0}, {1, 0}}]*
    c[{{1, 1, 1}, {1, 1, 3}}] + c[{{1, 1, 4}, {1, 1, 4}}] - 
   (128*c[{{1, 2, 3}, {1, 2, 3}}])/3 - (229*c[{{2, 2, 2}, {2, 2, 2}}])/18 + 
   (7*c[{{1, 1, 2, 2}, {1, 1, 2, 2}}])/2 + (Pi^6*e[2]^3)/tau[2]^6 - 
   (29*Pi^6*e[3]^2)/(2*tau[2]^6) - (45*Pi^6*e[2]*e[4])/(2*tau[2]^6) + 
   (1411*Pi^6*e[6])/(18*tau[2]^6) - 
   (Pi^2*c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {1, 0}}]*e[2])/tau[2]^2 + 
   (5*Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/(2*tau[2]^2) + 
   (Pi^6*e[3]*zeta[3])/(2*tau[2]^6), c[{{0, 1, 1, 1, 3}, {1, 1, 2, 2, 0}}] -> 
  (85*a[{{0, 2, 4}, {5, 0, 1}}])/3 - (10*a[{{0, 1, 2, 3}, {2, 1, 3, 0}}])/3 - 
   (3*a[{{0, 2, 2, 2}, {3, 0, 1, 2}}])/2 + 
   (202*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}])/3 + 
   c[{{2, 0}, {4, 0}}]*c[{{4, 0}, {2, 0}}] - 
   (178*c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}])/3 - 
   (22*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 1}, {1, 1, 3}}])/3 + 
   (13*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 3}, {1, 1, 1}}])/3 + 
   4*c[{{1, 1, 4}, {1, 1, 4}}] - 91*c[{{1, 2, 3}, {1, 2, 3}}] - 
   (80*c[{{2, 2, 2}, {2, 2, 2}}])/3 + 7*c[{{1, 1, 2, 2}, {1, 1, 2, 2}}] + 
   (5*Pi^6*e[2]^3)/(3*tau[2]^6) - (81*Pi^6*e[3]^2)/(4*tau[2]^6) - 
   (25*Pi^6*e[2]*e[4])/tau[2]^6 + (181*Pi^6*e[6])/(2*tau[2]^6) - 
   (2*Pi^2*c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {1, 0}}]*e[2])/tau[2]^2 + 
   (Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/tau[2]^2 + 
   (Pi^6*zeta[3]^2)/(4*tau[2]^6), c[{{0, 1, 1, 1, 3}, {2, 0, 1, 1, 2}}] -> 
  -14*a[{{0, 2, 4}, {5, 0, 1}}] + 2*a[{{0, 1, 2, 3}, {2, 1, 3, 0}}] + 
   (5*a[{{0, 2, 2, 2}, {3, 0, 1, 2}}])/6 - 32*c[{{3, 0}, {1, 0}}]*
    c[{{3, 0}, {5, 0}}] - c[{{2, 0}, {4, 0}}]*c[{{4, 0}, {2, 0}}] + 
   32*c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}] + 2*c[{{3, 0}, {1, 0}}]*
    c[{{1, 1, 1}, {1, 1, 3}}] - 3*c[{{1, 0}, {3, 0}}]*
    c[{{1, 1, 3}, {1, 1, 1}}] - 26*c[{{1, 1, 4}, {1, 1, 4}}] - 
   (178*c[{{1, 2, 3}, {1, 2, 3}}])/3 - (349*c[{{2, 2, 2}, {2, 2, 2}}])/36 + 
   (7*c[{{1, 1, 2, 2}, {1, 1, 2, 2}}])/2 - (Pi^6*e[2]^3)/(6*tau[2]^6) - 
   (9*Pi^6*e[3]^2)/(2*tau[2]^6) - (5*Pi^6*e[2]*e[4])/tau[2]^6 + 
   (1339*Pi^6*e[6])/(36*tau[2]^6) + (7*Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/
    tau[2]^2 + (Pi^6*e[3]*zeta[3])/(2*tau[2]^6), 
 c[{{0, 1, 1, 1, 3}, {2, 0, 1, 2, 1}}] -> (-62*a[{{0, 2, 4}, {5, 0, 1}}])/3 + 
   (11*a[{{0, 1, 2, 3}, {2, 1, 3, 0}}])/3 + 
   (5*a[{{0, 2, 2, 2}, {3, 0, 1, 2}}])/3 - 
   (140*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}])/3 - 
   (3*c[{{2, 0}, {4, 0}}]*c[{{4, 0}, {2, 0}}])/4 + 
   (152*c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}])/3 + 
   (5*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 1}, {1, 1, 3}}])/3 - 
   (25*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 3}, {1, 1, 1}}])/6 - 
   5*c[{{1, 1, 4}, {1, 1, 4}}] - (182*c[{{1, 2, 3}, {1, 2, 3}}])/3 - 
   (1153*c[{{2, 2, 2}, {2, 2, 2}}])/72 + (9*c[{{1, 1, 2, 2}, {1, 1, 2, 2}}])/
    2 + (2*Pi^6*e[2]^3)/(3*tau[2]^6) - (83*Pi^6*e[3]^2)/(8*tau[2]^6) - 
   (25*Pi^6*e[2]*e[4])/(2*tau[2]^6) + (3745*Pi^6*e[6])/(72*tau[2]^6) - 
   (Pi^2*c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {1, 0}}]*e[2])/tau[2]^2 + 
   (2*Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/tau[2]^2 - 
   (Pi^6*e[3]*zeta[3])/(4*tau[2]^6) + (Pi^6*zeta[3]^2)/(8*tau[2]^6), 
 c[{{0, 1, 1, 1, 3}, {2, 1, 1, 1, 1}}] -> 42*a[{{0, 2, 4}, {5, 0, 1}}] - 
   6*a[{{0, 1, 2, 3}, {2, 1, 3, 0}}] - (5*a[{{0, 2, 2, 2}, {3, 0, 1, 2}}])/
    2 + 96*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}] + 
   3*c[{{2, 0}, {4, 0}}]*c[{{4, 0}, {2, 0}}] - 96*c[{{1, 0}, {3, 0}}]*
    c[{{5, 0}, {3, 0}}] - 6*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 1}, {1, 1, 3}}] + 
   9*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 3}, {1, 1, 1}}] + 
   81*c[{{1, 1, 4}, {1, 1, 4}}] + 212*c[{{1, 2, 3}, {1, 2, 3}}] + 
   (229*c[{{2, 2, 2}, {2, 2, 2}}])/6 - (21*c[{{1, 1, 2, 2}, {1, 1, 2, 2}}])/
    2 + (Pi^6*e[2]^3)/(2*tau[2]^6) + (29*Pi^6*e[3]^2)/(2*tau[2]^6) + 
   (15*Pi^6*e[2]*e[4])/tau[2]^6 - (775*Pi^6*e[6])/(6*tau[2]^6) - 
   (39*Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/(2*tau[2]^2) - 
   (Pi^6*e[3]*zeta[3])/(2*tau[2]^6), c[{{0, 1, 1, 1, 3}, {2, 1, 1, 2, 0}}] -> 
  (40*a[{{0, 2, 4}, {5, 0, 1}}])/3 - (10*a[{{0, 1, 2, 3}, {2, 1, 3, 0}}])/3 - 
   (5*a[{{0, 2, 2, 2}, {3, 0, 1, 2}}])/3 + 
   (88*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}])/3 - 
   (c[{{2, 0}, {4, 0}}]*c[{{4, 0}, {2, 0}}])/2 - 
   (112*c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}])/3 + 
   (2*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 1}, {1, 1, 3}}])/3 + 
   (7*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 3}, {1, 1, 1}}])/3 - 
   75*c[{{1, 1, 4}, {1, 1, 4}}] - (496*c[{{1, 2, 3}, {1, 2, 3}}])/3 - 
   (226*c[{{2, 2, 2}, {2, 2, 2}}])/9 + (13*c[{{1, 1, 2, 2}, {1, 1, 2, 2}}])/
    2 - (7*Pi^6*e[2]^3)/(6*tau[2]^6) - (6*Pi^6*e[3]^2)/tau[2]^6 + 
   (721*Pi^6*e[6])/(9*tau[2]^6) + (2*Pi^2*c[{{1, 0}, {3, 0}}]*
     c[{{3, 0}, {1, 0}}]*e[2])/tau[2]^2 + 
   (16*Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/tau[2]^2 + 
   (Pi^6*e[3]*zeta[3])/tau[2]^6, c[{{0, 1, 1, 1, 3}, {3, 0, 1, 1, 1}}] -> 
  -14*a[{{0, 2, 4}, {5, 0, 1}}] + 2*a[{{0, 1, 2, 3}, {2, 1, 3, 0}}] + 
   (5*a[{{0, 2, 2, 2}, {3, 0, 1, 2}}])/6 - 30*c[{{3, 0}, {1, 0}}]*
    c[{{3, 0}, {5, 0}}] - (3*c[{{2, 0}, {4, 0}}]*c[{{4, 0}, {2, 0}}])/2 + 
   34*c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}] - 5*c[{{1, 0}, {3, 0}}]*
    c[{{1, 1, 3}, {1, 1, 1}}] + c[{{1, 1, 4}, {1, 1, 4}}] - 
   (128*c[{{1, 2, 3}, {1, 2, 3}}])/3 - (229*c[{{2, 2, 2}, {2, 2, 2}}])/18 + 
   (7*c[{{1, 1, 2, 2}, {1, 1, 2, 2}}])/2 + (Pi^6*e[2]^3)/tau[2]^6 - 
   (29*Pi^6*e[3]^2)/(2*tau[2]^6) - (45*Pi^6*e[2]*e[4])/(2*tau[2]^6) + 
   (1411*Pi^6*e[6])/(18*tau[2]^6) - 
   (Pi^2*c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {1, 0}}]*e[2])/tau[2]^2 + 
   (5*Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/(2*tau[2]^2) + 
   (Pi^6*e[3]*zeta[3])/(2*tau[2]^6), c[{{0, 1, 1, 1, 3}, {3, 1, 1, 1, 0}}] -> 
  -6*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}] + 
   (3*c[{{2, 0}, {4, 0}}]*c[{{4, 0}, {2, 0}}])/2 - 
   6*c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}] + 6*c[{{3, 0}, {1, 0}}]*
    c[{{1, 1, 1}, {1, 1, 3}}] + 6*c[{{1, 0}, {3, 0}}]*
    c[{{1, 1, 3}, {1, 1, 1}}] - 84*c[{{1, 1, 4}, {1, 1, 4}}] - 
   84*c[{{1, 2, 3}, {1, 2, 3}}] - (7*Pi^6*e[2]^3)/(2*tau[2]^6) + 
   (29*Pi^6*e[3]^2)/tau[2]^6 + (105*Pi^6*e[2]*e[4])/(2*tau[2]^6) - 
   (106*Pi^6*e[6])/tau[2]^6 + (3*Pi^2*c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {1, 0}}]*
     e[2])/tau[2]^2 + (12*Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/tau[2]^2 - 
   (Pi^6*e[3]*zeta[3])/tau[2]^6, c[{{0, 1, 1, 2, 2}, {1, 1, 1, 0, 3}}] -> 
  14*a[{{0, 2, 4}, {5, 0, 1}}] - 2*a[{{0, 1, 2, 3}, {2, 1, 3, 0}}] - 
   (5*a[{{0, 2, 2, 2}, {3, 0, 1, 2}}])/6 + 32*c[{{3, 0}, {1, 0}}]*
    c[{{3, 0}, {5, 0}}] - c[{{2, 0}, {4, 0}}]*c[{{4, 0}, {2, 0}}] - 
   32*c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}] - 3*c[{{3, 0}, {1, 0}}]*
    c[{{1, 1, 1}, {1, 1, 3}}] + 2*c[{{1, 0}, {3, 0}}]*
    c[{{1, 1, 3}, {1, 1, 1}}] - 26*c[{{1, 1, 4}, {1, 1, 4}}] - 
   (178*c[{{1, 2, 3}, {1, 2, 3}}])/3 - (349*c[{{2, 2, 2}, {2, 2, 2}}])/36 + 
   (7*c[{{1, 1, 2, 2}, {1, 1, 2, 2}}])/2 - (Pi^6*e[2]^3)/(6*tau[2]^6) - 
   (9*Pi^6*e[3]^2)/(2*tau[2]^6) - (5*Pi^6*e[2]*e[4])/tau[2]^6 + 
   (1339*Pi^6*e[6])/(36*tau[2]^6) + (7*Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/
    tau[2]^2 + (Pi^6*e[3]*zeta[3])/(2*tau[2]^6), 
 c[{{0, 1, 1, 2, 2}, {1, 1, 1, 1, 2}}] -> 27*c[{{1, 1, 4}, {1, 1, 4}}] + 
   100*c[{{1, 2, 3}, {1, 2, 3}}] + (235*c[{{2, 2, 2}, {2, 2, 2}}])/12 - 
   (17*c[{{1, 1, 2, 2}, {1, 1, 2, 2}}])/2 - (Pi^6*e[2]^3)/(2*tau[2]^6) + 
   (63*Pi^6*e[3]^2)/(4*tau[2]^6) + (15*Pi^6*e[2]*e[4])/tau[2]^6 - 
   (895*Pi^6*e[6])/(12*tau[2]^6) - (9*Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/
    tau[2]^2 - (3*Pi^6*e[3]*zeta[3])/(2*tau[2]^6) - 
   (Pi^6*zeta[3]^2)/(4*tau[2]^6), c[{{0, 1, 1, 2, 2}, {1, 1, 2, 0, 2}}] -> 
  (125*a[{{0, 2, 4}, {5, 0, 1}}])/3 - (20*a[{{0, 1, 2, 3}, {2, 1, 3, 0}}])/
    3 - (19*a[{{0, 2, 2, 2}, {3, 0, 1, 2}}])/6 + 
   (287*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}])/3 - 
   (c[{{2, 0}, {4, 0}}]*c[{{4, 0}, {2, 0}}])/2 - 
   (293*c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}])/3 - 
   (37*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 1}, {1, 1, 3}}])/6 + 
   (43*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 3}, {1, 1, 1}}])/6 - 
   (71*c[{{1, 1, 4}, {1, 1, 4}}])/2 - (494*c[{{1, 2, 3}, {1, 2, 3}}])/3 - 
   (2665*c[{{2, 2, 2}, {2, 2, 2}}])/72 + (43*c[{{1, 1, 2, 2}, {1, 1, 2, 2}}])/
    4 + (4*Pi^6*e[2]^3)/(3*tau[2]^6) - (173*Pi^6*e[3]^2)/(8*tau[2]^6) - 
   (87*Pi^6*e[2]*e[4])/(4*tau[2]^6) + (8665*Pi^6*e[6])/(72*tau[2]^6) + 
   (8*Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/tau[2]^2 + 
   (3*Pi^6*e[3]*zeta[3])/(4*tau[2]^6) + (3*Pi^6*zeta[3]^2)/(8*tau[2]^6), 
 c[{{0, 1, 1, 2, 2}, {1, 1, 2, 1, 1}}] -> 
  (-125*a[{{0, 2, 4}, {5, 0, 1}}])/3 + (20*a[{{0, 1, 2, 3}, {2, 1, 3, 0}}])/
    3 + (19*a[{{0, 2, 2, 2}, {3, 0, 1, 2}}])/6 - 
   (290*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}])/3 + 
   (c[{{2, 0}, {4, 0}}]*c[{{4, 0}, {2, 0}}])/2 + 
   (290*c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}])/3 + 
   (20*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 1}, {1, 1, 3}}])/3 - 
   (20*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 3}, {1, 1, 1}}])/3 + 
   22*c[{{1, 1, 4}, {1, 1, 4}}] + (539*c[{{1, 2, 3}, {1, 2, 3}}])/3 + 
   (1559*c[{{2, 2, 2}, {2, 2, 2}}])/36 - 12*c[{{1, 1, 2, 2}, {1, 1, 2, 2}}] - 
   (Pi^6*e[2]^3)/tau[2]^6 + (25*Pi^6*e[3]^2)/tau[2]^6 + 
   (20*Pi^6*e[2]*e[4])/tau[2]^6 - (4445*Pi^6*e[6])/(36*tau[2]^6) - 
   (4*Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/tau[2]^2 + 
   (Pi^6*e[3]*zeta[3])/(2*tau[2]^6) - (Pi^6*zeta[3]^2)/(2*tau[2]^6), 
 c[{{0, 1, 1, 2, 2}, {1, 1, 3, 0, 1}}] -> (62*a[{{0, 2, 4}, {5, 0, 1}}])/3 - 
   (11*a[{{0, 1, 2, 3}, {2, 1, 3, 0}}])/3 - 
   (5*a[{{0, 2, 2, 2}, {3, 0, 1, 2}}])/3 + 
   (152*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}])/3 - 
   (3*c[{{2, 0}, {4, 0}}]*c[{{4, 0}, {2, 0}}])/4 - 
   (140*c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}])/3 - 
   (25*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 1}, {1, 1, 3}}])/6 + 
   (5*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 3}, {1, 1, 1}}])/3 - 
   5*c[{{1, 1, 4}, {1, 1, 4}}] - (182*c[{{1, 2, 3}, {1, 2, 3}}])/3 - 
   (1153*c[{{2, 2, 2}, {2, 2, 2}}])/72 + (9*c[{{1, 1, 2, 2}, {1, 1, 2, 2}}])/
    2 + (2*Pi^6*e[2]^3)/(3*tau[2]^6) - (83*Pi^6*e[3]^2)/(8*tau[2]^6) - 
   (25*Pi^6*e[2]*e[4])/(2*tau[2]^6) + (3745*Pi^6*e[6])/(72*tau[2]^6) - 
   (Pi^2*c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {1, 0}}]*e[2])/tau[2]^2 + 
   (2*Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/tau[2]^2 - 
   (Pi^6*e[3]*zeta[3])/(4*tau[2]^6) + (Pi^6*zeta[3]^2)/(8*tau[2]^6), 
 c[{{0, 1, 1, 2, 2}, {1, 2, 2, 0, 1}}] -> (125*a[{{0, 2, 4}, {5, 0, 1}}])/3 - 
   (20*a[{{0, 1, 2, 3}, {2, 1, 3, 0}}])/3 - 
   (19*a[{{0, 2, 2, 2}, {3, 0, 1, 2}}])/6 + 
   (290*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}])/3 - 
   (290*c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}])/3 - 
   (20*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 1}, {1, 1, 3}}])/3 + 
   (20*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 3}, {1, 1, 1}}])/3 - 
   16*c[{{1, 1, 4}, {1, 1, 4}}] - (479*c[{{1, 2, 3}, {1, 2, 3}}])/3 - 
   (1475*c[{{2, 2, 2}, {2, 2, 2}}])/36 + 11*c[{{1, 1, 2, 2}, {1, 1, 2, 2}}] + 
   (4*Pi^6*e[2]^3)/(3*tau[2]^6) - (22*Pi^6*e[3]^2)/tau[2]^6 - 
   (20*Pi^6*e[2]*e[4])/tau[2]^6 + (4025*Pi^6*e[6])/(36*tau[2]^6) + 
   (2*Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/tau[2]^2 - 
   (Pi^6*e[3]*zeta[3])/(2*tau[2]^6) + (Pi^6*zeta[3]^2)/(2*tau[2]^6), 
 c[{{0, 1, 1, 2, 2}, {2, 0, 1, 1, 2}}] -> 
  (-125*a[{{0, 2, 4}, {5, 0, 1}}])/3 + (20*a[{{0, 1, 2, 3}, {2, 1, 3, 0}}])/
    3 + (19*a[{{0, 2, 2, 2}, {3, 0, 1, 2}}])/6 - 
   (293*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}])/3 - 
   (c[{{2, 0}, {4, 0}}]*c[{{4, 0}, {2, 0}}])/2 + 
   (287*c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}])/3 + 
   (43*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 1}, {1, 1, 3}}])/6 - 
   (37*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 3}, {1, 1, 1}}])/6 - 
   (71*c[{{1, 1, 4}, {1, 1, 4}}])/2 - (494*c[{{1, 2, 3}, {1, 2, 3}}])/3 - 
   (2665*c[{{2, 2, 2}, {2, 2, 2}}])/72 + (43*c[{{1, 1, 2, 2}, {1, 1, 2, 2}}])/
    4 + (4*Pi^6*e[2]^3)/(3*tau[2]^6) - (173*Pi^6*e[3]^2)/(8*tau[2]^6) - 
   (87*Pi^6*e[2]*e[4])/(4*tau[2]^6) + (8665*Pi^6*e[6])/(72*tau[2]^6) + 
   (8*Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/tau[2]^2 + 
   (3*Pi^6*e[3]*zeta[3])/(4*tau[2]^6) + (3*Pi^6*zeta[3]^2)/(8*tau[2]^6), 
 c[{{0, 1, 1, 2, 2}, {2, 0, 2, 1, 1}}] -> 
  (-125*a[{{0, 2, 4}, {5, 0, 1}}])/3 + (20*a[{{0, 1, 2, 3}, {2, 1, 3, 0}}])/
    3 + (19*a[{{0, 2, 2, 2}, {3, 0, 1, 2}}])/6 - 
   (290*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}])/3 + 
   (290*c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}])/3 + 
   (20*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 1}, {1, 1, 3}}])/3 - 
   (20*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 3}, {1, 1, 1}}])/3 - 
   16*c[{{1, 1, 4}, {1, 1, 4}}] - (479*c[{{1, 2, 3}, {1, 2, 3}}])/3 - 
   (1475*c[{{2, 2, 2}, {2, 2, 2}}])/36 + 11*c[{{1, 1, 2, 2}, {1, 1, 2, 2}}] + 
   (4*Pi^6*e[2]^3)/(3*tau[2]^6) - (22*Pi^6*e[3]^2)/tau[2]^6 - 
   (20*Pi^6*e[2]*e[4])/tau[2]^6 + (4025*Pi^6*e[6])/(36*tau[2]^6) + 
   (2*Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/tau[2]^2 - 
   (Pi^6*e[3]*zeta[3])/(2*tau[2]^6) + (Pi^6*zeta[3]^2)/(2*tau[2]^6), 
 c[{{0, 1, 1, 2, 2}, {2, 1, 1, 0, 2}}] -> 
  2*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}] + 2*c[{{2, 0}, {4, 0}}]*
    c[{{4, 0}, {2, 0}}] + 2*c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}] - 
   c[{{3, 0}, {1, 0}}]*c[{{1, 1, 1}, {1, 1, 3}}] - 
   c[{{1, 0}, {3, 0}}]*c[{{1, 1, 3}, {1, 1, 1}}] - 
   98*c[{{1, 1, 4}, {1, 1, 4}}] - (850*c[{{1, 2, 3}, {1, 2, 3}}])/3 - 
   (442*c[{{2, 2, 2}, {2, 2, 2}}])/9 + 14*c[{{1, 1, 2, 2}, {1, 1, 2, 2}}] - 
   (7*Pi^6*e[2]^3)/(6*tau[2]^6) - (25*Pi^6*e[3]^2)/tau[2]^6 - 
   (43*Pi^6*e[2]*e[4])/(2*tau[2]^6) + (1576*Pi^6*e[6])/(9*tau[2]^6) + 
   (27*Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/tau[2]^2 + 
   (2*Pi^6*e[3]*zeta[3])/tau[2]^6, c[{{0, 1, 1, 2, 2}, {2, 1, 1, 1, 1}}] -> 
  (250*a[{{0, 2, 4}, {5, 0, 1}}])/3 - (40*a[{{0, 1, 2, 3}, {2, 1, 3, 0}}])/
    3 - (19*a[{{0, 2, 2, 2}, {3, 0, 1, 2}}])/3 + 
   (580*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}])/3 - 
   c[{{2, 0}, {4, 0}}]*c[{{4, 0}, {2, 0}}] - 
   (580*c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}])/3 - 
   (40*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 1}, {1, 1, 3}}])/3 + 
   (40*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 3}, {1, 1, 1}}])/3 + 
   142*c[{{1, 1, 4}, {1, 1, 4}}] + (1538*c[{{1, 2, 3}, {1, 2, 3}}])/3 + 
   (932*c[{{2, 2, 2}, {2, 2, 2}}])/9 - 27*c[{{1, 1, 2, 2}, {1, 1, 2, 2}}] - 
   (Pi^6*e[2]^3)/tau[2]^6 + (105*Pi^6*e[3]^2)/(2*tau[2]^6) + 
   (50*Pi^6*e[2]*e[4])/tau[2]^6 - (3071*Pi^6*e[6])/(9*tau[2]^6) - 
   (34*Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/tau[2]^2 - 
   (2*Pi^6*e[3]*zeta[3])/tau[2]^6 - (Pi^6*zeta[3]^2)/(2*tau[2]^6), 
 c[{{0, 1, 1, 2, 2}, {2, 1, 2, 0, 1}}] -> 
  (c[{{2, 0}, {4, 0}}]*c[{{4, 0}, {2, 0}}])/4 - 
   74*c[{{1, 1, 4}, {1, 1, 4}}] - (799*c[{{1, 2, 3}, {1, 2, 3}}])/3 - 
   (953*c[{{2, 2, 2}, {2, 2, 2}}])/18 + 14*c[{{1, 1, 2, 2}, {1, 1, 2, 2}}] + 
   (Pi^6*e[2]^3)/(3*tau[2]^6) - (111*Pi^6*e[3]^2)/(4*tau[2]^6) - 
   (25*Pi^6*e[2]*e[4])/tau[2]^6 + (1588*Pi^6*e[6])/(9*tau[2]^6) + 
   (18*Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/tau[2]^2 + 
   (Pi^6*e[3]*zeta[3])/tau[2]^6 + (Pi^6*zeta[3]^2)/(4*tau[2]^6), 
 c[{{0, 1, 1, 2, 2}, {3, 0, 1, 1, 1}}] -> (-85*a[{{0, 2, 4}, {5, 0, 1}}])/3 + 
   (10*a[{{0, 1, 2, 3}, {2, 1, 3, 0}}])/3 + 
   (3*a[{{0, 2, 2, 2}, {3, 0, 1, 2}}])/2 - 
   (178*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}])/3 + 
   c[{{2, 0}, {4, 0}}]*c[{{4, 0}, {2, 0}}] + 
   (202*c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}])/3 + 
   (13*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 1}, {1, 1, 3}}])/3 - 
   (22*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 3}, {1, 1, 1}}])/3 + 
   4*c[{{1, 1, 4}, {1, 1, 4}}] - 91*c[{{1, 2, 3}, {1, 2, 3}}] - 
   (80*c[{{2, 2, 2}, {2, 2, 2}}])/3 + 7*c[{{1, 1, 2, 2}, {1, 1, 2, 2}}] + 
   (5*Pi^6*e[2]^3)/(3*tau[2]^6) - (81*Pi^6*e[3]^2)/(4*tau[2]^6) - 
   (25*Pi^6*e[2]*e[4])/tau[2]^6 + (181*Pi^6*e[6])/(2*tau[2]^6) - 
   (2*Pi^2*c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {1, 0}}]*e[2])/tau[2]^2 + 
   (Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/tau[2]^2 + 
   (Pi^6*zeta[3]^2)/(4*tau[2]^6), c[{{0, 1, 1, 2, 2}, {3, 1, 1, 0, 1}}] -> 
  (-40*a[{{0, 2, 4}, {5, 0, 1}}])/3 + (10*a[{{0, 1, 2, 3}, {2, 1, 3, 0}}])/
    3 + (5*a[{{0, 2, 2, 2}, {3, 0, 1, 2}}])/3 - 
   (112*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}])/3 - 
   (c[{{2, 0}, {4, 0}}]*c[{{4, 0}, {2, 0}}])/2 + 
   (88*c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}])/3 + 
   (7*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 1}, {1, 1, 3}}])/3 + 
   (2*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 3}, {1, 1, 1}}])/3 - 
   75*c[{{1, 1, 4}, {1, 1, 4}}] - (496*c[{{1, 2, 3}, {1, 2, 3}}])/3 - 
   (226*c[{{2, 2, 2}, {2, 2, 2}}])/9 + (13*c[{{1, 1, 2, 2}, {1, 1, 2, 2}}])/
    2 - (7*Pi^6*e[2]^3)/(6*tau[2]^6) - (6*Pi^6*e[3]^2)/tau[2]^6 + 
   (721*Pi^6*e[6])/(9*tau[2]^6) + (2*Pi^2*c[{{1, 0}, {3, 0}}]*
     c[{{3, 0}, {1, 0}}]*e[2])/tau[2]^2 + 
   (16*Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/tau[2]^2 + 
   (Pi^6*e[3]*zeta[3])/tau[2]^6, c[{{1, 1, 1, 1, 2}, {0, 1, 1, 1, 3}}] -> 
  -3*c[{{1, 1, 4}, {1, 1, 4}}] - 34*c[{{1, 2, 3}, {1, 2, 3}}] - 
   (109*c[{{2, 2, 2}, {2, 2, 2}}])/12 - (Pi^6*e[3]^2)/tau[2]^6 + 
   (211*Pi^6*e[6])/(12*tau[2]^6) - (3*Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/
    (2*tau[2]^2) - (Pi^6*e[3]*zeta[3])/tau[2]^6, 
 c[{{1, 1, 1, 1, 2}, {0, 1, 1, 2, 2}}] -> 27*c[{{1, 1, 4}, {1, 1, 4}}] + 
   100*c[{{1, 2, 3}, {1, 2, 3}}] + (235*c[{{2, 2, 2}, {2, 2, 2}}])/12 - 
   (17*c[{{1, 1, 2, 2}, {1, 1, 2, 2}}])/2 - (Pi^6*e[2]^3)/(2*tau[2]^6) + 
   (63*Pi^6*e[3]^2)/(4*tau[2]^6) + (15*Pi^6*e[2]*e[4])/tau[2]^6 - 
   (895*Pi^6*e[6])/(12*tau[2]^6) - (9*Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/
    tau[2]^2 - (3*Pi^6*e[3]*zeta[3])/(2*tau[2]^6) - 
   (Pi^6*zeta[3]^2)/(4*tau[2]^6), c[{{1, 1, 1, 1, 2}, {0, 1, 1, 3, 1}}] -> 
  14*a[{{0, 2, 4}, {5, 0, 1}}] - 2*a[{{0, 1, 2, 3}, {2, 1, 3, 0}}] - 
   (5*a[{{0, 2, 2, 2}, {3, 0, 1, 2}}])/6 + 32*c[{{3, 0}, {1, 0}}]*
    c[{{3, 0}, {5, 0}}] - c[{{2, 0}, {4, 0}}]*c[{{4, 0}, {2, 0}}] - 
   32*c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}] - 3*c[{{3, 0}, {1, 0}}]*
    c[{{1, 1, 1}, {1, 1, 3}}] + 2*c[{{1, 0}, {3, 0}}]*
    c[{{1, 1, 3}, {1, 1, 1}}] + 4*c[{{1, 1, 4}, {1, 1, 4}}] + 
   (224*c[{{1, 2, 3}, {1, 2, 3}}])/3 + (683*c[{{2, 2, 2}, {2, 2, 2}}])/36 - 
   5*c[{{1, 1, 2, 2}, {1, 1, 2, 2}}] - (2*Pi^6*e[2]^3)/(3*tau[2]^6) + 
   (49*Pi^6*e[3]^2)/(4*tau[2]^6) + (10*Pi^6*e[2]*e[4])/tau[2]^6 - 
   (1979*Pi^6*e[6])/(36*tau[2]^6) - (Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/
    (2*tau[2]^2) - (Pi^6*zeta[3]^2)/(4*tau[2]^6), 
 c[{{1, 1, 1, 1, 2}, {0, 1, 2, 2, 1}}] -> (125*a[{{0, 2, 4}, {5, 0, 1}}])/3 - 
   (20*a[{{0, 1, 2, 3}, {2, 1, 3, 0}}])/3 - 
   (19*a[{{0, 2, 2, 2}, {3, 0, 1, 2}}])/6 + 
   (290*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}])/3 + 
   (c[{{2, 0}, {4, 0}}]*c[{{4, 0}, {2, 0}}])/2 - 
   (290*c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}])/3 - 
   (20*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 1}, {1, 1, 3}}])/3 + 
   (20*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 3}, {1, 1, 1}}])/3 + 
   22*c[{{1, 1, 4}, {1, 1, 4}}] + (539*c[{{1, 2, 3}, {1, 2, 3}}])/3 + 
   (1559*c[{{2, 2, 2}, {2, 2, 2}}])/36 - 12*c[{{1, 1, 2, 2}, {1, 1, 2, 2}}] - 
   (Pi^6*e[2]^3)/tau[2]^6 + (25*Pi^6*e[3]^2)/tau[2]^6 + 
   (20*Pi^6*e[2]*e[4])/tau[2]^6 - (4445*Pi^6*e[6])/(36*tau[2]^6) - 
   (4*Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/tau[2]^2 + 
   (Pi^6*e[3]*zeta[3])/(2*tau[2]^6) - (Pi^6*zeta[3]^2)/(2*tau[2]^6), 
 c[{{1, 1, 1, 1, 2}, {1, 1, 1, 1, 2}}] -> 12*c[{{1, 1, 4}, {1, 1, 4}}] + 
   136*c[{{1, 2, 3}, {1, 2, 3}}] + (109*c[{{2, 2, 2}, {2, 2, 2}}])/3 + 
   (4*Pi^6*e[3]^2)/tau[2]^6 - (211*Pi^6*e[6])/(3*tau[2]^6) + 
   (6*Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/tau[2]^2 + 
   (4*Pi^6*e[3]*zeta[3])/tau[2]^6, c[{{1, 1, 1, 1, 2}, {1, 1, 1, 2, 1}}] -> 
  -93*c[{{1, 1, 4}, {1, 1, 4}}] - 436*c[{{1, 2, 3}, {1, 2, 3}}] - 
   (1141*c[{{2, 2, 2}, {2, 2, 2}}])/12 + (51*c[{{1, 1, 2, 2}, {1, 1, 2, 2}}])/
    2 + (3*Pi^6*e[2]^3)/(2*tau[2]^6) - (205*Pi^6*e[3]^2)/(4*tau[2]^6) - 
   (45*Pi^6*e[2]*e[4])/tau[2]^6 + (3529*Pi^6*e[6])/(12*tau[2]^6) + 
   (21*Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/tau[2]^2 + 
   (Pi^6*e[3]*zeta[3])/(2*tau[2]^6) + (3*Pi^6*zeta[3]^2)/(4*tau[2]^6), 
 c[{{1, 1, 1, 1, 2}, {1, 1, 1, 3, 0}}] -> -42*a[{{0, 2, 4}, {5, 0, 1}}] + 
   6*a[{{0, 1, 2, 3}, {2, 1, 3, 0}}] + (5*a[{{0, 2, 2, 2}, {3, 0, 1, 2}}])/
    2 - 96*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}] + 
   3*c[{{2, 0}, {4, 0}}]*c[{{4, 0}, {2, 0}}] + 96*c[{{1, 0}, {3, 0}}]*
    c[{{5, 0}, {3, 0}}] + 9*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 1}, {1, 1, 3}}] - 
   6*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 3}, {1, 1, 1}}] + 
   81*c[{{1, 1, 4}, {1, 1, 4}}] + 212*c[{{1, 2, 3}, {1, 2, 3}}] + 
   (229*c[{{2, 2, 2}, {2, 2, 2}}])/6 - (21*c[{{1, 1, 2, 2}, {1, 1, 2, 2}}])/
    2 + (Pi^6*e[2]^3)/(2*tau[2]^6) + (29*Pi^6*e[3]^2)/(2*tau[2]^6) + 
   (15*Pi^6*e[2]*e[4])/tau[2]^6 - (775*Pi^6*e[6])/(6*tau[2]^6) - 
   (39*Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/(2*tau[2]^2) - 
   (Pi^6*e[3]*zeta[3])/(2*tau[2]^6), c[{{1, 1, 1, 1, 2}, {1, 1, 2, 2, 0}}] -> 
  (-250*a[{{0, 2, 4}, {5, 0, 1}}])/3 + (40*a[{{0, 1, 2, 3}, {2, 1, 3, 0}}])/
    3 + (19*a[{{0, 2, 2, 2}, {3, 0, 1, 2}}])/3 - 
   (580*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}])/3 - 
   c[{{2, 0}, {4, 0}}]*c[{{4, 0}, {2, 0}}] + 
   (580*c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}])/3 + 
   (40*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 1}, {1, 1, 3}}])/3 - 
   (40*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 3}, {1, 1, 1}}])/3 + 
   142*c[{{1, 1, 4}, {1, 1, 4}}] + (1538*c[{{1, 2, 3}, {1, 2, 3}}])/3 + 
   (932*c[{{2, 2, 2}, {2, 2, 2}}])/9 - 27*c[{{1, 1, 2, 2}, {1, 1, 2, 2}}] - 
   (Pi^6*e[2]^3)/tau[2]^6 + (105*Pi^6*e[3]^2)/(2*tau[2]^6) + 
   (50*Pi^6*e[2]*e[4])/tau[2]^6 - (3071*Pi^6*e[6])/(9*tau[2]^6) - 
   (34*Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/tau[2]^2 - 
   (2*Pi^6*e[3]*zeta[3])/tau[2]^6 - (Pi^6*zeta[3]^2)/(2*tau[2]^6), 
 c[{{0, 1, 1, 1, 1, 2}, {1, 1, 1, 1, 1, 1}}] -> 
  -144*c[{{1, 1, 4}, {1, 1, 4}}] - 2688*c[{{1, 2, 3}, {1, 2, 3}}] - 
   692*c[{{2, 2, 2}, {2, 2, 2}}] + 144*c[{{1, 1, 2, 2}, {1, 1, 2, 2}}] - 
   (3*Pi^6*e[2]^3)/tau[2]^6 - (290*Pi^6*e[3]^2)/tau[2]^6 - 
   (90*Pi^6*e[2]*e[4])/tau[2]^6 + (1520*Pi^6*e[6])/tau[2]^6 - 
   (72*Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/tau[2]^2 - 
   (4*Pi^6*e[3]*zeta[3])/tau[2]^6 - (2*Pi^6*zeta[3]^2)/tau[2]^6, 
 c[{{0, 1, 1, 1, 1, 2}, {1, 1, 1, 1, 2, 0}}] -> 
  6*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}] - 
   (3*c[{{2, 0}, {4, 0}}]*c[{{4, 0}, {2, 0}}])/2 + 
   6*c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}] - 6*c[{{3, 0}, {1, 0}}]*
    c[{{1, 1, 1}, {1, 1, 3}}] - 6*c[{{1, 0}, {3, 0}}]*
    c[{{1, 1, 3}, {1, 1, 1}}] - 12*c[{{1, 1, 4}, {1, 1, 4}}] + 
   412*c[{{1, 2, 3}, {1, 2, 3}}] + (346*c[{{2, 2, 2}, {2, 2, 2}}])/3 - 
   24*c[{{1, 1, 2, 2}, {1, 1, 2, 2}}] - (Pi^6*e[2]^3)/tau[2]^6 + 
   (107*Pi^6*e[3]^2)/(2*tau[2]^6) + (15*Pi^6*e[2]*e[4])/tau[2]^6 - 
   (742*Pi^6*e[6])/(3*tau[2]^6) - (3*Pi^2*c[{{1, 0}, {3, 0}}]*
     c[{{3, 0}, {1, 0}}]*e[2])/tau[2]^2 + 
   (30*Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/tau[2]^2 + 
   (Pi^6*zeta[3]^2)/(2*tau[2]^6), 
 c[{{0, 1, 1, 1, 1, 2}, {2, 0, 1, 1, 1, 1}}] -> 
  6*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}] - 
   (3*c[{{2, 0}, {4, 0}}]*c[{{4, 0}, {2, 0}}])/2 + 
   6*c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}] - 6*c[{{3, 0}, {1, 0}}]*
    c[{{1, 1, 1}, {1, 1, 3}}] - 6*c[{{1, 0}, {3, 0}}]*
    c[{{1, 1, 3}, {1, 1, 1}}] - 12*c[{{1, 1, 4}, {1, 1, 4}}] + 
   412*c[{{1, 2, 3}, {1, 2, 3}}] + (346*c[{{2, 2, 2}, {2, 2, 2}}])/3 - 
   24*c[{{1, 1, 2, 2}, {1, 1, 2, 2}}] - (Pi^6*e[2]^3)/tau[2]^6 + 
   (107*Pi^6*e[3]^2)/(2*tau[2]^6) + (15*Pi^6*e[2]*e[4])/tau[2]^6 - 
   (742*Pi^6*e[6])/(3*tau[2]^6) - (3*Pi^2*c[{{1, 0}, {3, 0}}]*
     c[{{3, 0}, {1, 0}}]*e[2])/tau[2]^2 + 
   (30*Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/tau[2]^2 + 
   (Pi^6*zeta[3]^2)/(2*tau[2]^6), 
 c[{{0, 1, 1, 1, 1, 2}, {2, 1, 1, 1, 1, 0}}] -> 
  -24*c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}] + 6*c[{{2, 0}, {4, 0}}]*
    c[{{4, 0}, {2, 0}}] - 24*c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}] + 
   24*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 1}, {1, 1, 3}}] + 
   24*c[{{1, 0}, {3, 0}}]*c[{{1, 1, 3}, {1, 1, 1}}] + 
   192*c[{{1, 1, 4}, {1, 1, 4}}] + 1040*c[{{1, 2, 3}, {1, 2, 3}}] + 
   (692*c[{{2, 2, 2}, {2, 2, 2}}])/3 - 48*c[{{1, 1, 2, 2}, {1, 1, 2, 2}}] + 
   (7*Pi^6*e[2]^3)/tau[2]^6 + (76*Pi^6*e[3]^2)/tau[2]^6 + 
   (30*Pi^6*e[2]*e[4])/tau[2]^6 - (1592*Pi^6*e[6])/(3*tau[2]^6) + 
   (12*Pi^2*c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {1, 0}}]*e[2])/tau[2]^2 - 
   (48*Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/tau[2]^2 + 
   (4*Pi^6*e[3]*zeta[3])/tau[2]^6, 
 c[{{1, 1, 1, 1, 1, 1}, {0, 1, 1, 1, 1, 2}}] -> 
  -144*c[{{1, 1, 4}, {1, 1, 4}}] - 2688*c[{{1, 2, 3}, {1, 2, 3}}] - 
   692*c[{{2, 2, 2}, {2, 2, 2}}] + 144*c[{{1, 1, 2, 2}, {1, 1, 2, 2}}] - 
   (3*Pi^6*e[2]^3)/tau[2]^6 - (290*Pi^6*e[3]^2)/tau[2]^6 - 
   (90*Pi^6*e[2]*e[4])/tau[2]^6 + (1520*Pi^6*e[6])/tau[2]^6 - 
   (72*Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/tau[2]^2 - 
   (4*Pi^6*e[3]*zeta[3])/tau[2]^6 - (2*Pi^6*zeta[3]^2)/tau[2]^6, 
 c[{{1, 1, 1, 1, 1, 1}, {1, 1, 1, 1, 1, 1}}] -> 
  720*c[{{1, 1, 4}, {1, 1, 4}}] + 13440*c[{{1, 2, 3}, {1, 2, 3}}] + 
   3460*c[{{2, 2, 2}, {2, 2, 2}}] - 720*c[{{1, 1, 2, 2}, {1, 1, 2, 2}}] + 
   (15*Pi^6*e[2]^3)/tau[2]^6 + (1450*Pi^6*e[3]^2)/tau[2]^6 + 
   (450*Pi^6*e[2]*e[4])/tau[2]^6 - (7600*Pi^6*e[6])/tau[2]^6 + 
   (360*Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/tau[2]^2 + 
   (20*Pi^6*e[3]*zeta[3])/tau[2]^6 + (10*Pi^6*zeta[3]^2)/tau[2]^6, 
 c[{{0, 1, 6}, {1, 1, 1}}] -> -c[{{1, 1, 5}, {1, 1, 1}}]/2, 
 c[{{0, 1, 6}, {1, 2, 0}}] -> -c[{{7, 0}, {3, 0}}] + 
   c[{{1, 1, 5}, {1, 1, 1}}]/2, c[{{0, 1, 6}, {2, 0, 1}}] -> 
  c[{{3, 0}, {1, 0}}]*c[{{4, 0}, {2, 0}}] - 5*c[{{7, 0}, {3, 0}}] + 
   c[{{1, 1, 5}, {1, 1, 1}}]/2 + (Pi^2*c[{{5, 0}, {1, 0}}]*e[2])/tau[2]^2, 
 c[{{0, 1, 6}, {2, 1, 0}}] -> -(c[{{3, 0}, {1, 0}}]*c[{{4, 0}, {2, 0}}]) + 
   5*c[{{7, 0}, {3, 0}}] - (Pi^2*c[{{5, 0}, {1, 0}}]*e[2])/tau[2]^2, 
 c[{{0, 2, 5}, {1, 1, 1}}] -> -c[{{7, 0}, {3, 0}}] - 
   c[{{0, 2, 5}, {1, 0, 2}}], c[{{0, 2, 5}, {1, 2, 0}}] -> 
  2*c[{{7, 0}, {3, 0}}] + c[{{0, 2, 5}, {1, 0, 2}}] - 
   (Pi^2*c[{{5, 0}, {1, 0}}]*e[2])/tau[2]^2, c[{{0, 2, 5}, {2, 0, 1}}] -> 
  3*c[{{3, 0}, {1, 0}}]*c[{{4, 0}, {2, 0}}] - 10*c[{{7, 0}, {3, 0}}] - 
   c[{{0, 2, 5}, {1, 0, 2}}] + (5*c[{{1, 1, 5}, {1, 1, 1}}])/2 + 
   (Pi^2*c[{{5, 0}, {1, 0}}]*e[2])/tau[2]^2, c[{{0, 2, 5}, {2, 1, 0}}] -> 
  -3*c[{{3, 0}, {1, 0}}]*c[{{4, 0}, {2, 0}}] + 11*c[{{7, 0}, {3, 0}}] + 
   2*c[{{0, 2, 5}, {1, 0, 2}}] - (5*c[{{1, 1, 5}, {1, 1, 1}}])/2 - 
   (Pi^2*c[{{5, 0}, {1, 0}}]*e[2])/tau[2]^2, c[{{0, 3, 4}, {1, 0, 2}}] -> 
  -(c[{{3, 0}, {1, 0}}]*c[{{4, 0}, {2, 0}}]) + 6*c[{{7, 0}, {3, 0}}] + 
   5*c[{{0, 2, 5}, {1, 0, 2}}] - 5*c[{{1, 1, 5}, {1, 1, 1}}], 
 c[{{0, 3, 4}, {1, 1, 1}}] -> -5*c[{{7, 0}, {3, 0}}] - 
   5*c[{{0, 2, 5}, {1, 0, 2}}] + 5*c[{{1, 1, 5}, {1, 1, 1}}], 
 c[{{0, 3, 4}, {1, 2, 0}}] -> 4*c[{{7, 0}, {3, 0}}] + 
   5*c[{{0, 2, 5}, {1, 0, 2}}] - 5*c[{{1, 1, 5}, {1, 1, 1}}], 
 c[{{0, 3, 4}, {2, 0, 1}}] -> 2*c[{{3, 0}, {1, 0}}]*c[{{4, 0}, {2, 0}}] - 
   4*c[{{7, 0}, {3, 0}}] + c[{{0, 2, 5}, {1, 0, 2}}], 
 c[{{0, 3, 4}, {2, 1, 0}}] -> -2*c[{{3, 0}, {1, 0}}]*c[{{4, 0}, {2, 0}}] + 
   9*c[{{7, 0}, {3, 0}}] + 4*c[{{0, 2, 5}, {1, 0, 2}}] - 
   5*c[{{1, 1, 5}, {1, 1, 1}}], c[{{1, 1, 5}, {0, 1, 2}}] -> 
  -c[{{1, 1, 5}, {1, 1, 1}}]/2, c[{{1, 1, 5}, {0, 2, 1}}] -> 
  -(c[{{3, 0}, {1, 0}}]*c[{{4, 0}, {2, 0}}]) + 4*c[{{7, 0}, {3, 0}}] - 
   c[{{1, 1, 5}, {1, 1, 1}}]/2 - (Pi^2*c[{{5, 0}, {1, 0}}]*e[2])/tau[2]^2, 
 c[{{1, 1, 5}, {1, 2, 0}}] -> c[{{3, 0}, {1, 0}}]*c[{{4, 0}, {2, 0}}] - 
   4*c[{{7, 0}, {3, 0}}] - c[{{1, 1, 5}, {1, 1, 1}}]/2 + 
   (Pi^2*c[{{5, 0}, {1, 0}}]*e[2])/tau[2]^2, c[{{1, 2, 4}, {0, 1, 2}}] -> 
  -c[{{7, 0}, {3, 0}}] + c[{{1, 1, 5}, {1, 1, 1}}]/2, 
 c[{{1, 2, 4}, {0, 2, 1}}] -> c[{{3, 0}, {1, 0}}]*c[{{4, 0}, {2, 0}}] - 
   3*c[{{7, 0}, {3, 0}}] + c[{{1, 1, 5}, {1, 1, 1}}]/2, 
 c[{{1, 2, 4}, {1, 0, 2}}] -> -c[{{0, 2, 5}, {1, 0, 2}}] + 
   c[{{1, 1, 5}, {1, 1, 1}}]/2, c[{{1, 2, 4}, {1, 1, 1}}] -> 
  c[{{7, 0}, {3, 0}}] + c[{{0, 2, 5}, {1, 0, 2}}] - 
   c[{{1, 1, 5}, {1, 1, 1}}], c[{{1, 2, 4}, {1, 2, 0}}] -> 
  -(c[{{3, 0}, {1, 0}}]*c[{{4, 0}, {2, 0}}]) + 2*c[{{7, 0}, {3, 0}}] - 
   c[{{0, 2, 5}, {1, 0, 2}}] + c[{{1, 1, 5}, {1, 1, 1}}]/2, 
 c[{{1, 2, 4}, {2, 0, 1}}] -> -2*c[{{3, 0}, {1, 0}}]*c[{{4, 0}, {2, 0}}] + 
   6*c[{{7, 0}, {3, 0}}] + c[{{0, 2, 5}, {1, 0, 2}}] - 
   2*c[{{1, 1, 5}, {1, 1, 1}}], c[{{1, 2, 4}, {2, 1, 0}}] -> 
  2*c[{{3, 0}, {1, 0}}]*c[{{4, 0}, {2, 0}}] - 7*c[{{7, 0}, {3, 0}}] - 
   2*c[{{0, 2, 5}, {1, 0, 2}}] + 3*c[{{1, 1, 5}, {1, 1, 1}}], 
 c[{{1, 3, 3}, {0, 1, 2}}] -> -(c[{{3, 0}, {1, 0}}]*c[{{4, 0}, {2, 0}}]) + 
   2*c[{{7, 0}, {3, 0}}] - c[{{1, 1, 5}, {1, 1, 1}}]/2, 
 c[{{1, 3, 3}, {1, 0, 2}}] -> c[{{3, 0}, {1, 0}}]*c[{{4, 0}, {2, 0}}] - 
   6*c[{{7, 0}, {3, 0}}] - 4*c[{{0, 2, 5}, {1, 0, 2}}] + 
   (9*c[{{1, 1, 5}, {1, 1, 1}}])/2, c[{{1, 3, 3}, {1, 1, 1}}] -> 
  4*c[{{7, 0}, {3, 0}}] + 4*c[{{0, 2, 5}, {1, 0, 2}}] - 
   4*c[{{1, 1, 5}, {1, 1, 1}}], c[{{1, 3, 3}, {2, 0, 1}}] -> 
  -2*c[{{7, 0}, {3, 0}}] - 2*c[{{0, 2, 5}, {1, 0, 2}}] + 
   2*c[{{1, 1, 5}, {1, 1, 1}}], c[{{2, 2, 3}, {0, 1, 2}}] -> 
  c[{{7, 0}, {3, 0}}] + c[{{0, 2, 5}, {1, 0, 2}}] - 
   c[{{1, 1, 5}, {1, 1, 1}}], c[{{2, 2, 3}, {0, 2, 1}}] -> 
  c[{{3, 0}, {1, 0}}]*c[{{4, 0}, {2, 0}}] - 3*c[{{7, 0}, {3, 0}}] - 
   c[{{0, 2, 5}, {1, 0, 2}}] + (3*c[{{1, 1, 5}, {1, 1, 1}}])/2, 
 c[{{2, 2, 3}, {1, 1, 1}}] -> -2*c[{{7, 0}, {3, 0}}] - 
   2*c[{{0, 2, 5}, {1, 0, 2}}] + 2*c[{{1, 1, 5}, {1, 1, 1}}], 
 c[{{2, 2, 3}, {1, 2, 0}}] -> -(c[{{3, 0}, {1, 0}}]*c[{{4, 0}, {2, 0}}]) + 
   5*c[{{7, 0}, {3, 0}}] + 3*c[{{0, 2, 5}, {1, 0, 2}}] - 
   (7*c[{{1, 1, 5}, {1, 1, 1}}])/2, c[{{0, 1, 1, 5}, {1, 1, 1, 0}}] -> 
  c[{{3, 0}, {1, 0}}]*c[{{4, 0}, {2, 0}}] - 2*c[{{7, 0}, {3, 0}}] - 
   2*c[{{0, 2, 5}, {1, 0, 2}}] - (Pi^2*c[{{5, 0}, {1, 0}}]*e[2])/tau[2]^2, 
 c[{{0, 1, 2, 4}, {1, 1, 0, 1}}] -> 
  -2*c[{{3, 0}, {1, 0}}]*c[{{4, 0}, {2, 0}}] + (15*c[{{7, 0}, {3, 0}}])/8 - 
   (3*c[{{0, 2, 5}, {1, 0, 2}}])/4 + (3*c[{{1, 1, 5}, {1, 1, 1}}])/2, 
 c[{{0, 1, 2, 4}, {1, 1, 1, 0}}] -> 
  (3*c[{{3, 0}, {1, 0}}]*c[{{4, 0}, {2, 0}}])/2 - 6*c[{{7, 0}, {3, 0}}] - 
   6*c[{{0, 2, 5}, {1, 0, 2}}] + (5*c[{{1, 1, 5}, {1, 1, 1}}])/2 - 
   (Pi^2*c[{{5, 0}, {1, 0}}]*e[2])/tau[2]^2, 
 c[{{0, 1, 3, 3}, {1, 1, 0, 1}}] -> 
  (-3*c[{{3, 0}, {1, 0}}]*c[{{4, 0}, {2, 0}}])/2 - 
   (17*c[{{7, 0}, {3, 0}}])/8 - (19*c[{{0, 2, 5}, {1, 0, 2}}])/4 + 
   4*c[{{1, 1, 5}, {1, 1, 1}}], c[{{0, 2, 2, 3}, {1, 0, 1, 1}}] -> 
  -(c[{{3, 0}, {1, 0}}]*c[{{4, 0}, {2, 0}}])/2 + (37*c[{{7, 0}, {3, 0}}])/8 + 
   (15*c[{{0, 2, 5}, {1, 0, 2}}])/4 - 3*c[{{1, 1, 5}, {1, 1, 1}}] - 
   (Pi^2*c[{{5, 0}, {1, 0}}]*e[2])/tau[2]^2, 
 c[{{0, 2, 2, 3}, {1, 1, 1, 0}}] -> c[{{3, 0}, {1, 0}}]*c[{{4, 0}, {2, 0}}] - 
   (45*c[{{7, 0}, {3, 0}}])/4 - (19*c[{{0, 2, 5}, {1, 0, 2}}])/2 + 
   8*c[{{1, 1, 5}, {1, 1, 1}}] + (2*Pi^2*c[{{5, 0}, {1, 0}}]*e[2])/tau[2]^2, 
 c[{{1, 1, 1, 4}, {0, 1, 1, 1}}] -> c[{{3, 0}, {1, 0}}]*c[{{4, 0}, {2, 0}}] - 
   2*c[{{7, 0}, {3, 0}}] - 2*c[{{0, 2, 5}, {1, 0, 2}}] - 
   (Pi^2*c[{{5, 0}, {1, 0}}]*e[2])/tau[2]^2, 
 c[{{1, 1, 1, 4}, {1, 1, 1, 0}}] -> 
  -3*c[{{3, 0}, {1, 0}}]*c[{{4, 0}, {2, 0}}] + 6*c[{{7, 0}, {3, 0}}] + 
   6*c[{{0, 2, 5}, {1, 0, 2}}] + (3*Pi^2*c[{{5, 0}, {1, 0}}]*e[2])/tau[2]^2, 
 c[{{1, 1, 2, 3}, {0, 1, 1, 1}}] -> 
  (-3*c[{{3, 0}, {1, 0}}]*c[{{4, 0}, {2, 0}}])/2 - 
   (17*c[{{7, 0}, {3, 0}}])/8 - (19*c[{{0, 2, 5}, {1, 0, 2}}])/4 + 
   4*c[{{1, 1, 5}, {1, 1, 1}}], c[{{1, 1, 2, 3}, {1, 1, 0, 1}}] -> 
  3*c[{{3, 0}, {1, 0}}]*c[{{4, 0}, {2, 0}}] - (7*c[{{7, 0}, {3, 0}}])/4 + 
   (7*c[{{0, 2, 5}, {1, 0, 2}}])/2 - 3*c[{{1, 1, 5}, {1, 1, 1}}] + 
   (Pi^2*c[{{5, 0}, {1, 0}}]*e[2])/tau[2]^2, 
 c[{{1, 1, 2, 3}, {1, 1, 1, 0}}] -> 6*c[{{7, 0}, {3, 0}}] + 
   6*c[{{0, 2, 5}, {1, 0, 2}}] - 5*c[{{1, 1, 5}, {1, 1, 1}}] - 
   (Pi^2*c[{{5, 0}, {1, 0}}]*e[2])/tau[2]^2, 
 c[{{1, 2, 2, 2}, {0, 1, 1, 1}}] -> 
  3*c[{{3, 0}, {1, 0}}]*c[{{4, 0}, {2, 0}}] + (9*c[{{7, 0}, {3, 0}}])/4 + 
   (15*c[{{0, 2, 5}, {1, 0, 2}}])/2 - 6*c[{{1, 1, 5}, {1, 1, 1}}], 
 c[{{1, 2, 2, 2}, {1, 0, 1, 1}}] -> 
  -(c[{{3, 0}, {1, 0}}]*c[{{4, 0}, {2, 0}}]) - (3*c[{{7, 0}, {3, 0}}])/4 - 
   (5*c[{{0, 2, 5}, {1, 0, 2}}])/2 + 2*c[{{1, 1, 5}, {1, 1, 1}}], 
 c[{{0, 1, 6}, {1, 1, 3}}] -> c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] - 
   3*c[{{7, 0}, {5, 0}}] - c[{{0, 1, 6}, {1, 4, 0}}], 
 c[{{0, 1, 6}, {1, 2, 2}}] -> -(c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}]) + 
   2*c[{{7, 0}, {5, 0}}] + c[{{0, 1, 6}, {1, 4, 0}}], 
 c[{{0, 1, 6}, {1, 3, 1}}] -> -c[{{7, 0}, {5, 0}}] - 
   c[{{0, 1, 6}, {1, 4, 0}}], c[{{0, 1, 6}, {2, 0, 3}}] -> 
  -2*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] + 6*c[{{7, 0}, {5, 0}}] + 
   3*c[{{0, 1, 6}, {1, 4, 0}}] - c[{{0, 1, 6}, {2, 3, 0}}], 
 c[{{0, 1, 6}, {2, 1, 2}}] -> c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] - 
   3*c[{{7, 0}, {5, 0}}] - 2*c[{{0, 1, 6}, {1, 4, 0}}] + 
   c[{{0, 1, 6}, {2, 3, 0}}], c[{{0, 1, 6}, {2, 2, 1}}] -> 
  c[{{7, 0}, {5, 0}}] + c[{{0, 1, 6}, {1, 4, 0}}] - 
   c[{{0, 1, 6}, {2, 3, 0}}], c[{{0, 1, 6}, {3, 0, 2}}] -> 
  -3*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] + 12*c[{{7, 0}, {5, 0}}] + 
   3*c[{{0, 1, 6}, {1, 4, 0}}] - c[{{0, 1, 6}, {2, 3, 0}}] - 
   (Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 - (Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/
    tau[2]^2, c[{{0, 1, 6}, {3, 1, 1}}] -> 
  2*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] - 9*c[{{7, 0}, {5, 0}}] - 
   c[{{0, 1, 6}, {1, 4, 0}}] + (Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 + 
   (Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/tau[2]^2, c[{{0, 1, 6}, {3, 2, 0}}] -> 
  -2*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] + 8*c[{{7, 0}, {5, 0}}] + 
   c[{{0, 1, 6}, {2, 3, 0}}] - (Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 - 
   (Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/tau[2]^2, c[{{0, 1, 6}, {4, 0, 1}}] -> 
  c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}] - c[{{1, 0}, {3, 0}}]*
    c[{{6, 0}, {2, 0}}] - 2*c[{{7, 0}, {5, 0}}] + c[{{0, 1, 6}, {1, 4, 0}}] + 
   (Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/tau[2]^4, c[{{0, 1, 6}, {4, 1, 0}}] -> 
  -(c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}]) - c[{{1, 0}, {3, 0}}]*
    c[{{6, 0}, {2, 0}}] + 11*c[{{7, 0}, {5, 0}}] - 
   (Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/tau[2]^4 - (Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/
    tau[2]^3 - (Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/tau[2]^2, 
 c[{{0, 2, 5}, {1, 0, 4}}] -> -2*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] + 
   (23*c[{{7, 0}, {5, 0}}])/5 + 3*c[{{0, 1, 6}, {1, 4, 0}}] - 
   c[{{0, 1, 6}, {2, 3, 0}}] + (2*c[{{0, 2, 5}, {2, 3, 0}}])/5 - 
   c[{{0, 3, 4}, {4, 0, 1}}]/5 + (2*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/
    (5*tau[2]^4) + (Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{0, 2, 5}, {1, 1, 3}}] -> 2*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] - 
   (28*c[{{7, 0}, {5, 0}}])/5 - 3*c[{{0, 1, 6}, {1, 4, 0}}] + 
   c[{{0, 1, 6}, {2, 3, 0}}] - (2*c[{{0, 2, 5}, {2, 3, 0}}])/5 + 
   c[{{0, 3, 4}, {4, 0, 1}}]/5 - (2*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/
    (5*tau[2]^4) - (Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{0, 2, 5}, {1, 2, 2}}] -> -2*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] + 
   (33*c[{{7, 0}, {5, 0}}])/5 + 3*c[{{0, 1, 6}, {1, 4, 0}}] - 
   c[{{0, 1, 6}, {2, 3, 0}}] + (2*c[{{0, 2, 5}, {2, 3, 0}}])/5 - 
   c[{{0, 3, 4}, {4, 0, 1}}]/5 + (2*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/
    (5*tau[2]^4) - (4*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{0, 2, 5}, {1, 3, 1}}] -> 2*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] - 
   (38*c[{{7, 0}, {5, 0}}])/5 - 3*c[{{0, 1, 6}, {1, 4, 0}}] + 
   c[{{0, 1, 6}, {2, 3, 0}}] - (2*c[{{0, 2, 5}, {2, 3, 0}}])/5 + 
   c[{{0, 3, 4}, {4, 0, 1}}]/5 - (2*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/
    (5*tau[2]^4) + (4*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{0, 2, 5}, {1, 4, 0}}] -> -(c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}]) - 
   2*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] + (43*c[{{7, 0}, {5, 0}}])/5 + 
   3*c[{{0, 1, 6}, {1, 4, 0}}] - c[{{0, 1, 6}, {2, 3, 0}}] + 
   (2*c[{{0, 2, 5}, {2, 3, 0}}])/5 - c[{{0, 3, 4}, {4, 0, 1}}]/5 + 
   (2*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(5*tau[2]^4) - 
   (4*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{0, 2, 5}, {2, 0, 3}}] -> -6*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] + 
   (99*c[{{7, 0}, {5, 0}}])/5 + 9*c[{{0, 1, 6}, {1, 4, 0}}] - 
   3*c[{{0, 1, 6}, {2, 3, 0}}] + c[{{0, 2, 5}, {2, 3, 0}}]/5 - 
   (3*c[{{0, 3, 4}, {4, 0, 1}}])/5 + (6*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/
    (5*tau[2]^4) - (7*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{0, 2, 5}, {2, 1, 2}}] -> 4*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] - 
   (71*c[{{7, 0}, {5, 0}}])/5 - 6*c[{{0, 1, 6}, {1, 4, 0}}] + 
   2*c[{{0, 1, 6}, {2, 3, 0}}] + c[{{0, 2, 5}, {2, 3, 0}}]/5 + 
   (2*c[{{0, 3, 4}, {4, 0, 1}}])/5 - (4*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/
    (5*tau[2]^4) + (8*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{0, 2, 5}, {2, 2, 1}}] -> -2*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] + 
   (38*c[{{7, 0}, {5, 0}}])/5 + 3*c[{{0, 1, 6}, {1, 4, 0}}] - 
   c[{{0, 1, 6}, {2, 3, 0}}] - (3*c[{{0, 2, 5}, {2, 3, 0}}])/5 - 
   c[{{0, 3, 4}, {4, 0, 1}}]/5 + (2*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/
    (5*tau[2]^4) - (4*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{0, 2, 5}, {3, 0, 2}}] -> -4*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] + 
   (126*c[{{7, 0}, {5, 0}}])/5 + 6*c[{{0, 1, 6}, {1, 4, 0}}] - 
   2*c[{{0, 1, 6}, {2, 3, 0}}] - c[{{0, 2, 5}, {2, 3, 0}}]/5 + 
   (3*c[{{0, 3, 4}, {4, 0, 1}}])/5 - (6*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/
    (5*tau[2]^4) - (2*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 - 
   (13*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{0, 2, 5}, {3, 1, 1}}] -> -11*c[{{7, 0}, {5, 0}}] - 
   c[{{0, 3, 4}, {4, 0, 1}}] + (2*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/tau[2]^4 + 
   (2*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 + 
   (Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/tau[2]^2, c[{{0, 2, 5}, {3, 2, 0}}] -> 
  2*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] + (17*c[{{7, 0}, {5, 0}}])/5 - 
   3*c[{{0, 1, 6}, {1, 4, 0}}] + c[{{0, 1, 6}, {2, 3, 0}}] + 
   (3*c[{{0, 2, 5}, {2, 3, 0}}])/5 + (6*c[{{0, 3, 4}, {4, 0, 1}}])/5 - 
   (12*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(5*tau[2]^4) - 
   (2*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 - 
   (Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{0, 2, 5}, {4, 0, 1}}] -> c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}] - 
   3*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] + (2*c[{{7, 0}, {5, 0}}])/5 + 
   2*c[{{0, 1, 6}, {1, 4, 0}}] + c[{{0, 1, 6}, {2, 3, 0}}] - 
   (2*c[{{0, 2, 5}, {2, 3, 0}}])/5 + c[{{0, 3, 4}, {4, 0, 1}}]/5 + 
   (13*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(5*tau[2]^4) - 
   (Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{0, 2, 5}, {4, 1, 0}}] -> -(c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}]) + 
   3*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] + (53*c[{{7, 0}, {5, 0}}])/5 - 
   2*c[{{0, 1, 6}, {1, 4, 0}}] - c[{{0, 1, 6}, {2, 3, 0}}] + 
   (2*c[{{0, 2, 5}, {2, 3, 0}}])/5 + (4*c[{{0, 3, 4}, {4, 0, 1}}])/5 - 
   (23*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(5*tau[2]^4) - 
   (2*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 - 
   (4*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{0, 3, 4}, {1, 0, 4}}] -> 2*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] - 
   (8*c[{{7, 0}, {5, 0}}])/5 + 2*c[{{0, 1, 6}, {1, 4, 0}}] - 
   4*c[{{0, 1, 6}, {2, 3, 0}}] + (8*c[{{0, 2, 5}, {2, 3, 0}}])/5 + 
   c[{{0, 3, 4}, {4, 0, 1}}]/5 - (7*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/
    (5*tau[2]^4) + (4*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{0, 3, 4}, {1, 1, 3}}] -> -2*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] + 
   (13*c[{{7, 0}, {5, 0}}])/5 - 2*c[{{0, 1, 6}, {1, 4, 0}}] + 
   4*c[{{0, 1, 6}, {2, 3, 0}}] - (8*c[{{0, 2, 5}, {2, 3, 0}}])/5 - 
   c[{{0, 3, 4}, {4, 0, 1}}]/5 + (2*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/
    (5*tau[2]^4) - (4*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{0, 3, 4}, {1, 2, 2}}] -> 2*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] - 
   (18*c[{{7, 0}, {5, 0}}])/5 + 2*c[{{0, 1, 6}, {1, 4, 0}}] - 
   4*c[{{0, 1, 6}, {2, 3, 0}}] + (8*c[{{0, 2, 5}, {2, 3, 0}}])/5 + 
   c[{{0, 3, 4}, {4, 0, 1}}]/5 - (2*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/
    (5*tau[2]^4) + (4*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{0, 3, 4}, {1, 3, 1}}] -> -2*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] + 
   (23*c[{{7, 0}, {5, 0}}])/5 - 2*c[{{0, 1, 6}, {1, 4, 0}}] + 
   4*c[{{0, 1, 6}, {2, 3, 0}}] - (8*c[{{0, 2, 5}, {2, 3, 0}}])/5 - 
   c[{{0, 3, 4}, {4, 0, 1}}]/5 + (2*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/
    (5*tau[2]^4) - (Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 - 
   (4*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{0, 3, 4}, {1, 4, 0}}] -> 2*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] - 
   (28*c[{{7, 0}, {5, 0}}])/5 + 2*c[{{0, 1, 6}, {1, 4, 0}}] - 
   4*c[{{0, 1, 6}, {2, 3, 0}}] + (8*c[{{0, 2, 5}, {2, 3, 0}}])/5 + 
   c[{{0, 3, 4}, {4, 0, 1}}]/5 - (2*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/
    (5*tau[2]^4) + (Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 + 
   (4*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{0, 3, 4}, {2, 0, 3}}] -> 5*c[{{7, 0}, {5, 0}}] + 
   6*c[{{0, 1, 6}, {1, 4, 0}}] - 6*c[{{0, 1, 6}, {2, 3, 0}}] + 
   2*c[{{0, 2, 5}, {2, 3, 0}}], c[{{0, 3, 4}, {2, 1, 2}}] -> 
  2*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] - (38*c[{{7, 0}, {5, 0}}])/5 - 
   4*c[{{0, 1, 6}, {1, 4, 0}}] + 2*c[{{0, 1, 6}, {2, 3, 0}}] - 
   (2*c[{{0, 2, 5}, {2, 3, 0}}])/5 + c[{{0, 3, 4}, {4, 0, 1}}]/5 - 
   (2*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(5*tau[2]^4) + 
   (4*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{0, 3, 4}, {2, 2, 1}}] -> -4*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] + 
   (56*c[{{7, 0}, {5, 0}}])/5 + 2*c[{{0, 1, 6}, {1, 4, 0}}] + 
   2*c[{{0, 1, 6}, {2, 3, 0}}] - (6*c[{{0, 2, 5}, {2, 3, 0}}])/5 - 
   (2*c[{{0, 3, 4}, {4, 0, 1}}])/5 + (4*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/
    (5*tau[2]^4) - (8*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{0, 3, 4}, {2, 3, 0}}] -> 6*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] - 
   (79*c[{{7, 0}, {5, 0}}])/5 - 6*c[{{0, 1, 6}, {2, 3, 0}}] + 
   (14*c[{{0, 2, 5}, {2, 3, 0}}])/5 + (3*c[{{0, 3, 4}, {4, 0, 1}}])/5 - 
   (6*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(5*tau[2]^4) + 
   (Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 + 
   (12*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{0, 3, 4}, {3, 0, 2}}] -> 4*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] + 
   (29*c[{{7, 0}, {5, 0}}])/5 - 4*c[{{0, 1, 6}, {2, 3, 0}}] + 
   (6*c[{{0, 2, 5}, {2, 3, 0}}])/5 + (12*c[{{0, 3, 4}, {4, 0, 1}}])/5 - 
   (24*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(5*tau[2]^4) - 
   (Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 - 
   (2*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{0, 3, 4}, {3, 1, 1}}] -> -6*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] + 
   (9*c[{{7, 0}, {5, 0}}])/5 + 4*c[{{0, 1, 6}, {1, 4, 0}}] + 
   2*c[{{0, 1, 6}, {2, 3, 0}}] - (4*c[{{0, 2, 5}, {2, 3, 0}}])/5 - 
   (13*c[{{0, 3, 4}, {4, 0, 1}}])/5 + (26*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/
    (5*tau[2]^4) + (Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 - 
   (2*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{0, 3, 4}, {3, 2, 0}}] -> 10*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] - 
   13*c[{{7, 0}, {5, 0}}] - 6*c[{{0, 1, 6}, {1, 4, 0}}] - 
   4*c[{{0, 1, 6}, {2, 3, 0}}] + 2*c[{{0, 2, 5}, {2, 3, 0}}] + 
   3*c[{{0, 3, 4}, {4, 0, 1}}] - (6*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/tau[2]^4 - 
   (Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 + 
   (2*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/tau[2]^2, 
 c[{{0, 3, 4}, {4, 1, 0}}] -> 6*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] - 
   (9*c[{{7, 0}, {5, 0}}])/5 - 4*c[{{0, 1, 6}, {1, 4, 0}}] - 
   2*c[{{0, 1, 6}, {2, 3, 0}}] + (4*c[{{0, 2, 5}, {2, 3, 0}}])/5 + 
   (8*c[{{0, 3, 4}, {4, 0, 1}}])/5 - (26*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/
    (5*tau[2]^4) - (Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 + 
   (2*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{1, 1, 5}, {0, 1, 4}}] -> c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] - 
   3*c[{{7, 0}, {5, 0}}] - c[{{0, 1, 6}, {1, 4, 0}}], 
 c[{{1, 1, 5}, {0, 2, 3}}] -> 2*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] - 
   7*c[{{7, 0}, {5, 0}}] - 3*c[{{0, 1, 6}, {1, 4, 0}}] + 
   c[{{0, 1, 6}, {2, 3, 0}}], c[{{1, 1, 5}, {0, 3, 2}}] -> 
  2*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] - 11*c[{{7, 0}, {5, 0}}] - 
   3*c[{{0, 1, 6}, {1, 4, 0}}] + c[{{0, 1, 6}, {2, 3, 0}}] + 
   (Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 + (Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/
    tau[2]^2, c[{{1, 1, 5}, {0, 4, 1}}] -> 
  -(c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}]) + c[{{1, 0}, {3, 0}}]*
    c[{{6, 0}, {2, 0}}] + c[{{7, 0}, {5, 0}}] - c[{{0, 1, 6}, {1, 4, 0}}] - 
   (Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/tau[2]^4, c[{{1, 1, 5}, {1, 1, 3}}] -> 
  -2*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] + 6*c[{{7, 0}, {5, 0}}] + 
   2*c[{{0, 1, 6}, {1, 4, 0}}], c[{{1, 1, 5}, {1, 2, 2}}] -> 
  c[{{7, 0}, {5, 0}}] + c[{{0, 1, 6}, {1, 4, 0}}] - 
   c[{{0, 1, 6}, {2, 3, 0}}], c[{{1, 1, 5}, {1, 3, 1}}] -> 
  -2*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] + 10*c[{{7, 0}, {5, 0}}] + 
   2*c[{{0, 1, 6}, {1, 4, 0}}] - (Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 - 
   (Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/tau[2]^2, c[{{1, 1, 5}, {1, 4, 0}}] -> 
  c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}] + c[{{1, 0}, {3, 0}}]*
    c[{{6, 0}, {2, 0}}] - 11*c[{{7, 0}, {5, 0}}] - 
   c[{{0, 1, 6}, {1, 4, 0}}] + (Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/tau[2]^4 + 
   (Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 + (Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/
    tau[2]^2, c[{{1, 1, 5}, {2, 2, 1}}] -> -2*c[{{7, 0}, {5, 0}}] - 
   2*c[{{0, 1, 6}, {1, 4, 0}}] + 2*c[{{0, 1, 6}, {2, 3, 0}}], 
 c[{{1, 1, 5}, {2, 3, 0}}] -> 2*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] - 
   8*c[{{7, 0}, {5, 0}}] - 2*c[{{0, 1, 6}, {2, 3, 0}}] + 
   (Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 + (Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/
    tau[2]^2, c[{{1, 2, 4}, {0, 1, 4}}] -> 
  -(c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}]) + 2*c[{{7, 0}, {5, 0}}] + 
   c[{{0, 1, 6}, {1, 4, 0}}], c[{{1, 2, 4}, {0, 2, 3}}] -> 
  -2*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] + 8*c[{{7, 0}, {5, 0}}] + 
   3*c[{{0, 1, 6}, {1, 4, 0}}] - c[{{0, 1, 6}, {2, 3, 0}}] - 
   (Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/tau[2]^2, c[{{1, 2, 4}, {0, 3, 2}}] -> 
  -2*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] + 10*c[{{7, 0}, {5, 0}}] + 
   3*c[{{0, 1, 6}, {1, 4, 0}}] - c[{{0, 1, 6}, {2, 3, 0}}] - 
   (Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 - (Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/
    tau[2]^2, c[{{1, 2, 4}, {0, 4, 1}}] -> 
  -(c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}]) + c[{{0, 1, 6}, {1, 4, 0}}] + 
   (Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/tau[2]^4, c[{{1, 2, 4}, {1, 0, 4}}] -> 
  c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] - (8*c[{{7, 0}, {5, 0}}])/5 - 
   2*c[{{0, 1, 6}, {1, 4, 0}}] + c[{{0, 1, 6}, {2, 3, 0}}] - 
   (2*c[{{0, 2, 5}, {2, 3, 0}}])/5 + c[{{0, 3, 4}, {4, 0, 1}}]/5 - 
   (2*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(5*tau[2]^4) - 
   (Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{1, 2, 4}, {1, 1, 3}}] -> (-2*c[{{7, 0}, {5, 0}}])/5 + 
   c[{{0, 1, 6}, {1, 4, 0}}] - c[{{0, 1, 6}, {2, 3, 0}}] + 
   (2*c[{{0, 2, 5}, {2, 3, 0}}])/5 - c[{{0, 3, 4}, {4, 0, 1}}]/5 + 
   (2*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(5*tau[2]^4) + 
   (Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{1, 2, 4}, {1, 2, 2}}] -> 2*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] - 
   (38*c[{{7, 0}, {5, 0}}])/5 - 4*c[{{0, 1, 6}, {1, 4, 0}}] + 
   2*c[{{0, 1, 6}, {2, 3, 0}}] - (2*c[{{0, 2, 5}, {2, 3, 0}}])/5 + 
   c[{{0, 3, 4}, {4, 0, 1}}]/5 - (2*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/
    (5*tau[2]^4) + (4*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{1, 2, 4}, {1, 3, 1}}] -> (-12*c[{{7, 0}, {5, 0}}])/5 + 
   c[{{0, 1, 6}, {1, 4, 0}}] - c[{{0, 1, 6}, {2, 3, 0}}] + 
   (2*c[{{0, 2, 5}, {2, 3, 0}}])/5 - c[{{0, 3, 4}, {4, 0, 1}}]/5 + 
   (2*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(5*tau[2]^4) + 
   (Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 + (Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/
    (5*tau[2]^2), c[{{1, 2, 4}, {1, 4, 0}}] -> 
  c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] + (12*c[{{7, 0}, {5, 0}}])/5 - 
   2*c[{{0, 1, 6}, {1, 4, 0}}] + c[{{0, 1, 6}, {2, 3, 0}}] - 
   (2*c[{{0, 2, 5}, {2, 3, 0}}])/5 + c[{{0, 3, 4}, {4, 0, 1}}]/5 - 
   (7*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(5*tau[2]^4) - 
   (Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 - (Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/
    (5*tau[2]^2), c[{{1, 2, 4}, {2, 0, 3}}] -> 
  4*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] - (64*c[{{7, 0}, {5, 0}}])/5 - 
   6*c[{{0, 1, 6}, {1, 4, 0}}] + 2*c[{{0, 1, 6}, {2, 3, 0}}] - 
   c[{{0, 2, 5}, {2, 3, 0}}]/5 + (3*c[{{0, 3, 4}, {4, 0, 1}}])/5 - 
   (6*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(5*tau[2]^4) + 
   (7*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{1, 2, 4}, {2, 1, 2}}] -> -4*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] + 
   (66*c[{{7, 0}, {5, 0}}])/5 + 5*c[{{0, 1, 6}, {1, 4, 0}}] - 
   c[{{0, 1, 6}, {2, 3, 0}}] - c[{{0, 2, 5}, {2, 3, 0}}]/5 - 
   (2*c[{{0, 3, 4}, {4, 0, 1}}])/5 + (4*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/
    (5*tau[2]^4) - (8*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{1, 2, 4}, {2, 2, 1}}] -> 2*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] - 
   (28*c[{{7, 0}, {5, 0}}])/5 - c[{{0, 1, 6}, {1, 4, 0}}] - 
   c[{{0, 1, 6}, {2, 3, 0}}] + (3*c[{{0, 2, 5}, {2, 3, 0}}])/5 + 
   c[{{0, 3, 4}, {4, 0, 1}}]/5 - (2*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/
    (5*tau[2]^4) + (4*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{1, 2, 4}, {2, 3, 0}}] -> -2*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] + 
   8*c[{{7, 0}, {5, 0}}] + 2*c[{{0, 1, 6}, {2, 3, 0}}] - 
   c[{{0, 2, 5}, {2, 3, 0}}] - (Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 - 
   (Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/tau[2]^2, c[{{1, 2, 4}, {3, 0, 2}}] -> 
  2*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] - (71*c[{{7, 0}, {5, 0}}])/5 - 
   3*c[{{0, 1, 6}, {1, 4, 0}}] + c[{{0, 1, 6}, {2, 3, 0}}] + 
   c[{{0, 2, 5}, {2, 3, 0}}]/5 - (3*c[{{0, 3, 4}, {4, 0, 1}}])/5 + 
   (6*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(5*tau[2]^4) + 
   (Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 + 
   (8*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{1, 2, 4}, {3, 1, 1}}] -> 2*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] + 
   c[{{7, 0}, {5, 0}}] - 2*c[{{0, 1, 6}, {1, 4, 0}}] + 
   c[{{0, 3, 4}, {4, 0, 1}}] - (2*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/tau[2]^4 - 
   (Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3, c[{{1, 2, 4}, {3, 2, 0}}] -> 
  -4*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] + (23*c[{{7, 0}, {5, 0}}])/5 + 
   3*c[{{0, 1, 6}, {1, 4, 0}}] + c[{{0, 1, 6}, {2, 3, 0}}] - 
   (3*c[{{0, 2, 5}, {2, 3, 0}}])/5 - (6*c[{{0, 3, 4}, {4, 0, 1}}])/5 + 
   (12*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(5*tau[2]^4) + 
   (Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 - 
   (4*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{1, 2, 4}, {4, 0, 1}}] -> 2*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] - 
   (7*c[{{7, 0}, {5, 0}}])/5 - c[{{0, 1, 6}, {1, 4, 0}}] - 
   c[{{0, 1, 6}, {2, 3, 0}}] + (2*c[{{0, 2, 5}, {2, 3, 0}}])/5 - 
   c[{{0, 3, 4}, {4, 0, 1}}]/5 - (8*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/
    (5*tau[2]^4) + (Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{1, 2, 4}, {4, 1, 0}}] -> -4*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] + 
   (2*c[{{7, 0}, {5, 0}}])/5 + 3*c[{{0, 1, 6}, {1, 4, 0}}] + 
   c[{{0, 1, 6}, {2, 3, 0}}] - (2*c[{{0, 2, 5}, {2, 3, 0}}])/5 - 
   (4*c[{{0, 3, 4}, {4, 0, 1}}])/5 + (18*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/
    (5*tau[2]^4) + (Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 - 
   (Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{1, 3, 3}, {0, 1, 4}}] -> c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] - 
   c[{{7, 0}, {5, 0}}] - c[{{0, 1, 6}, {1, 4, 0}}] - 
   (Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/tau[2]^4, c[{{1, 3, 3}, {0, 2, 3}}] -> 
  2*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] - 9*c[{{7, 0}, {5, 0}}] - 
   3*c[{{0, 1, 6}, {1, 4, 0}}] + c[{{0, 1, 6}, {2, 3, 0}}] + 
   (Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/tau[2]^2, c[{{1, 3, 3}, {1, 0, 4}}] -> 
  -3*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] + (16*c[{{7, 0}, {5, 0}}])/5 + 
   3*c[{{0, 1, 6}, {2, 3, 0}}] - (6*c[{{0, 2, 5}, {2, 3, 0}}])/5 - 
   (2*c[{{0, 3, 4}, {4, 0, 1}}])/5 + (9*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/
    (5*tau[2]^4) - (3*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{1, 3, 3}, {1, 1, 3}}] -> 2*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] - 
   (11*c[{{7, 0}, {5, 0}}])/5 + c[{{0, 1, 6}, {1, 4, 0}}] - 
   3*c[{{0, 1, 6}, {2, 3, 0}}] + (6*c[{{0, 2, 5}, {2, 3, 0}}])/5 + 
   (2*c[{{0, 3, 4}, {4, 0, 1}}])/5 - (4*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/
    (5*tau[2]^4) + (3*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{1, 3, 3}, {1, 2, 2}}] -> -4*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] + 
   (56*c[{{7, 0}, {5, 0}}])/5 + 2*c[{{0, 1, 6}, {1, 4, 0}}] + 
   2*c[{{0, 1, 6}, {2, 3, 0}}] - (6*c[{{0, 2, 5}, {2, 3, 0}}])/5 - 
   (2*c[{{0, 3, 4}, {4, 0, 1}}])/5 + (4*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/
    (5*tau[2]^4) - (8*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{1, 3, 3}, {2, 0, 3}}] -> -4*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] + 
   (39*c[{{7, 0}, {5, 0}}])/5 + 4*c[{{0, 1, 6}, {2, 3, 0}}] - 
   (9*c[{{0, 2, 5}, {2, 3, 0}}])/5 - (3*c[{{0, 3, 4}, {4, 0, 1}}])/5 + 
   (6*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(5*tau[2]^4) - 
   (7*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{1, 3, 3}, {2, 1, 2}}] -> 2*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] - 
   (28*c[{{7, 0}, {5, 0}}])/5 - c[{{0, 1, 6}, {1, 4, 0}}] - 
   c[{{0, 1, 6}, {2, 3, 0}}] + (3*c[{{0, 2, 5}, {2, 3, 0}}])/5 + 
   c[{{0, 3, 4}, {4, 0, 1}}]/5 - (2*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/
    (5*tau[2]^4) + (4*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{1, 3, 3}, {3, 0, 2}}] -> -6*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] + 
   (42*c[{{7, 0}, {5, 0}}])/5 + 3*c[{{0, 1, 6}, {1, 4, 0}}] + 
   3*c[{{0, 1, 6}, {2, 3, 0}}] - (7*c[{{0, 2, 5}, {2, 3, 0}}])/5 - 
   (9*c[{{0, 3, 4}, {4, 0, 1}}])/5 + (18*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/
    (5*tau[2]^4) - (6*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{1, 3, 3}, {3, 1, 1}}] -> 4*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] - 
   (14*c[{{7, 0}, {5, 0}}])/5 - 2*c[{{0, 1, 6}, {1, 4, 0}}] - 
   2*c[{{0, 1, 6}, {2, 3, 0}}] + (4*c[{{0, 2, 5}, {2, 3, 0}}])/5 + 
   (8*c[{{0, 3, 4}, {4, 0, 1}}])/5 - (16*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/
    (5*tau[2]^4) + (2*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{1, 3, 3}, {4, 0, 1}}] -> -2*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] + 
   (7*c[{{7, 0}, {5, 0}}])/5 + c[{{0, 1, 6}, {1, 4, 0}}] + 
   c[{{0, 1, 6}, {2, 3, 0}}] - (2*c[{{0, 2, 5}, {2, 3, 0}}])/5 - 
   (4*c[{{0, 3, 4}, {4, 0, 1}}])/5 + (8*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/
    (5*tau[2]^4) - (Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{2, 2, 3}, {0, 1, 4}}] -> (-2*c[{{7, 0}, {5, 0}}])/5 + 
   c[{{0, 1, 6}, {1, 4, 0}}] - c[{{0, 1, 6}, {2, 3, 0}}] + 
   (2*c[{{0, 2, 5}, {2, 3, 0}}])/5 - c[{{0, 3, 4}, {4, 0, 1}}]/5 + 
   (2*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(5*tau[2]^4) + 
   (Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{2, 2, 3}, {0, 2, 3}}] -> -2*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] + 
   (24*c[{{7, 0}, {5, 0}}])/5 + 3*c[{{0, 1, 6}, {1, 4, 0}}] - 
   c[{{0, 1, 6}, {2, 3, 0}}] + c[{{0, 2, 5}, {2, 3, 0}}]/5 - 
   (3*c[{{0, 3, 4}, {4, 0, 1}}])/5 + (6*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/
    (5*tau[2]^4) - (2*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{2, 2, 3}, {0, 3, 2}}] -> (21*c[{{7, 0}, {5, 0}}])/5 - 
   c[{{0, 2, 5}, {2, 3, 0}}]/5 + (3*c[{{0, 3, 4}, {4, 0, 1}}])/5 - 
   (6*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(5*tau[2]^4) - 
   (3*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{2, 2, 3}, {0, 4, 1}}] -> -(c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}]) + 
   (7*c[{{7, 0}, {5, 0}}])/5 + c[{{0, 1, 6}, {2, 3, 0}}] - 
   (2*c[{{0, 2, 5}, {2, 3, 0}}])/5 + c[{{0, 3, 4}, {4, 0, 1}}]/5 + 
   (3*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(5*tau[2]^4) - 
   (Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{2, 2, 3}, {1, 1, 3}}] -> (4*c[{{7, 0}, {5, 0}}])/5 - 
   2*c[{{0, 1, 6}, {1, 4, 0}}] + 2*c[{{0, 1, 6}, {2, 3, 0}}] - 
   (4*c[{{0, 2, 5}, {2, 3, 0}}])/5 + (2*c[{{0, 3, 4}, {4, 0, 1}}])/5 - 
   (4*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(5*tau[2]^4) - 
   (2*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{2, 2, 3}, {1, 2, 2}}] -> 2*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] - 
   (28*c[{{7, 0}, {5, 0}}])/5 - c[{{0, 1, 6}, {1, 4, 0}}] - 
   c[{{0, 1, 6}, {2, 3, 0}}] + (3*c[{{0, 2, 5}, {2, 3, 0}}])/5 + 
   c[{{0, 3, 4}, {4, 0, 1}}]/5 - (2*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/
    (5*tau[2]^4) + (4*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{2, 2, 3}, {1, 3, 1}}] -> -2*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] + 
   (7*c[{{7, 0}, {5, 0}}])/5 + c[{{0, 1, 6}, {1, 4, 0}}] + 
   c[{{0, 1, 6}, {2, 3, 0}}] - (2*c[{{0, 2, 5}, {2, 3, 0}}])/5 - 
   (4*c[{{0, 3, 4}, {4, 0, 1}}])/5 + (8*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/
    (5*tau[2]^4) - (Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{2, 2, 3}, {1, 4, 0}}] -> 3*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] - 
   (14*c[{{7, 0}, {5, 0}}])/5 - c[{{0, 1, 6}, {1, 4, 0}}] - 
   2*c[{{0, 1, 6}, {2, 3, 0}}] + (4*c[{{0, 2, 5}, {2, 3, 0}}])/5 + 
   (3*c[{{0, 3, 4}, {4, 0, 1}}])/5 - (11*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/
    (5*tau[2]^4) + (2*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{2, 2, 3}, {2, 2, 1}}] -> -4*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] + 
   (56*c[{{7, 0}, {5, 0}}])/5 + 2*c[{{0, 1, 6}, {1, 4, 0}}] + 
   2*c[{{0, 1, 6}, {2, 3, 0}}] - (6*c[{{0, 2, 5}, {2, 3, 0}}])/5 - 
   (2*c[{{0, 3, 4}, {4, 0, 1}}])/5 + (4*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/
    (5*tau[2]^4) - (8*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{2, 2, 3}, {2, 3, 0}}] -> 6*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] - 
   (63*c[{{7, 0}, {5, 0}}])/5 - 3*c[{{0, 1, 6}, {1, 4, 0}}] - 
   3*c[{{0, 1, 6}, {2, 3, 0}}] + (8*c[{{0, 2, 5}, {2, 3, 0}}])/5 + 
   (6*c[{{0, 3, 4}, {4, 0, 1}}])/5 - (12*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/
    (5*tau[2]^4) + (9*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{0, 1, 1, 5}, {1, 1, 1, 2}}] -> 
  -(c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}]) + 22*c[{{1, 0}, {3, 0}}]*
    c[{{6, 0}, {2, 0}}] - (997*c[{{7, 0}, {5, 0}}])/15 - 
   28*c[{{0, 1, 6}, {1, 4, 0}}] + 5*c[{{0, 1, 6}, {2, 3, 0}}] + 
   (82*c[{{0, 2, 5}, {2, 3, 0}}])/15 + (38*c[{{0, 3, 4}, {4, 0, 1}}])/5 - 
   2*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] + 
   c[{{0, 1, 2, 4}, {2, 1, 2, 0}}] - c[{{1, 1, 2, 3}, {1, 1, 2, 1}}] - 
   c[{{1, 2, 2, 2}, {1, 0, 2, 2}}] + (3*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/
    (2*tau[2]^4) - (157*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(10*tau[2]^4) + 
   (2*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 + 
   (77*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2) - 
   (3*Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/(2*tau[2]^2) - 
   (Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 1, 5}, {1, 1, 2, 1}}] -> (c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}])/
    2 - 11*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] + 
   (111*c[{{7, 0}, {5, 0}}])/5 + (37*c[{{0, 1, 6}, {1, 4, 0}}])/4 + 
   (5*c[{{0, 1, 6}, {2, 3, 0}}])/4 - (69*c[{{0, 2, 5}, {2, 3, 0}}])/20 - 
   (29*c[{{0, 3, 4}, {4, 0, 1}}])/10 + c[{{3, 0}, {1, 0}}]*
    c[{{1, 1, 2}, {1, 1, 2}}] - c[{{0, 1, 2, 4}, {2, 1, 2, 0}}]/2 + 
   c[{{1, 2, 2, 2}, {1, 0, 2, 2}}]/2 - (3*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/
    (4*tau[2]^4) + (121*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(20*tau[2]^4) + 
   (Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/(2*tau[2]^3) - 
   (41*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(10*tau[2]^2) + 
   (3*Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/(4*tau[2]^2), 
 c[{{0, 1, 1, 5}, {1, 1, 3, 0}}] -> 
  (c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {1, 0}}]^2)/2 - 
   c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}] - 
   (15*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}])/2 + 
   (598*c[{{7, 0}, {5, 0}}])/15 + (47*c[{{0, 1, 6}, {1, 4, 0}}])/4 - 
   (21*c[{{0, 1, 6}, {2, 3, 0}}])/4 - (157*c[{{0, 2, 5}, {2, 3, 0}}])/60 - 
   (49*c[{{0, 3, 4}, {4, 0, 1}}])/10 + 
   (3*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}])/2 - 
   c[{{0, 1, 2, 4}, {2, 1, 2, 0}}]/2 + c[{{1, 1, 2, 3}, {1, 1, 2, 1}}] + 
   c[{{1, 2, 2, 2}, {1, 0, 2, 2}}]/2 - (3*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/
    (4*tau[2]^4) + (161*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(20*tau[2]^4) - 
   (7*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/(2*tau[2]^3) - 
   (141*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(10*tau[2]^2) + 
   (3*Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/(4*tau[2]^2) + 
   (Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 1, 5}, {1, 2, 2, 0}}] -> 
  -(c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}]) + 22*c[{{1, 0}, {3, 0}}]*
    c[{{6, 0}, {2, 0}}] - (232*c[{{7, 0}, {5, 0}}])/5 - 
   (41*c[{{0, 1, 6}, {1, 4, 0}}])/2 - c[{{0, 1, 6}, {2, 3, 0}}]/2 + 
   (69*c[{{0, 2, 5}, {2, 3, 0}}])/10 + (29*c[{{0, 3, 4}, {4, 0, 1}}])/5 - 
   2*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] + 
   c[{{0, 1, 2, 4}, {2, 1, 2, 0}}] - c[{{1, 2, 2, 2}, {1, 0, 2, 2}}] + 
   (3*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/(2*tau[2]^4) - 
   (121*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(10*tau[2]^4) - 
   (Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 + 
   (41*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2) - 
   (3*Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/(2*tau[2]^2), 
 c[{{0, 1, 1, 5}, {2, 0, 1, 2}}] -> 
  -(c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}])/2 + 
   10*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] - (634*c[{{7, 0}, {5, 0}}])/
    15 - (63*c[{{0, 1, 6}, {1, 4, 0}}])/4 + (17*c[{{0, 1, 6}, {2, 3, 0}}])/
    4 + (121*c[{{0, 2, 5}, {2, 3, 0}}])/60 + (37*c[{{0, 3, 4}, {4, 0, 1}}])/
    10 - c[{{3, 0}, {1, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] + 
   c[{{0, 1, 2, 4}, {2, 1, 2, 0}}]/2 - c[{{1, 1, 2, 3}, {1, 1, 2, 1}}] - 
   c[{{1, 2, 2, 2}, {1, 0, 2, 2}}]/2 + (3*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/
    (4*tau[2]^4) - (153*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(20*tau[2]^4) + 
   (3*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 + 
   (103*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(10*tau[2]^2) - 
   (Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/(4*tau[2]^2) - 
   (Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/(2*tau[2]^3), 
 c[{{0, 1, 1, 5}, {2, 0, 2, 1}}] -> 
  -3*c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}] + 54*c[{{1, 0}, {3, 0}}]*
    c[{{6, 0}, {2, 0}}] - (872*c[{{7, 0}, {5, 0}}])/5 - 
   (299*c[{{0, 1, 6}, {1, 4, 0}}])/4 + (73*c[{{0, 1, 6}, {2, 3, 0}}])/4 + 
   (283*c[{{0, 2, 5}, {2, 3, 0}}])/20 + (203*c[{{0, 3, 4}, {4, 0, 1}}])/10 - 
   6*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] + 
   (5*c[{{0, 1, 2, 4}, {2, 1, 2, 0}}])/2 - 
   3*c[{{1, 1, 2, 3}, {1, 1, 2, 1}}] - (5*c[{{1, 2, 2, 2}, {1, 0, 2, 2}}])/
    2 + (17*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/(4*tau[2]^4) - 
   (847*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(20*tau[2]^4) + 
   (6*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 + 
   (447*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(10*tau[2]^2) - 
   (13*Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/(4*tau[2]^2) - 
   (5*Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/(2*tau[2]^3), 
 c[{{0, 1, 1, 5}, {2, 1, 1, 1}}] -> 
  2*c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}] - 42*c[{{1, 0}, {3, 0}}]*
    c[{{6, 0}, {2, 0}}] + 151*c[{{7, 0}, {5, 0}}] + 
   (119*c[{{0, 1, 6}, {1, 4, 0}}])/2 - (27*c[{{0, 1, 6}, {2, 3, 0}}])/2 - 
   (19*c[{{0, 2, 5}, {2, 3, 0}}])/2 - 15*c[{{0, 3, 4}, {4, 0, 1}}] + 
   4*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] - 
   2*c[{{0, 1, 2, 4}, {2, 1, 2, 0}}] + 3*c[{{1, 1, 2, 3}, {1, 1, 2, 1}}] + 
   2*c[{{1, 2, 2, 2}, {1, 0, 2, 2}}] - (3*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/
    tau[2]^4 + (31*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/tau[2]^4 - 
   (8*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 - 
   (36*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/tau[2]^2 + 
   (2*Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/tau[2]^2 + 
   (2*Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 1, 5}, {2, 1, 2, 0}}] -> (c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}])/
    2 - c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] + (6*c[{{7, 0}, {5, 0}}])/5 + 
   6*c[{{0, 1, 6}, {1, 4, 0}}] - 6*c[{{0, 1, 6}, {2, 3, 0}}] - 
   (6*c[{{0, 2, 5}, {2, 3, 0}}])/5 - (12*c[{{0, 3, 4}, {4, 0, 1}}])/5 + 
   c[{{3, 0}, {1, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] - 
   (Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/(2*tau[2]^4) + 
   (53*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(10*tau[2]^4) + 
   (3*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/(2*tau[2]^3) - 
   (23*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2) + 
   (Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/(2*tau[2]^2) + 
   (Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/(2*tau[2]^3), 
 c[{{0, 1, 1, 5}, {3, 0, 1, 1}}] -> 
  (c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {1, 0}}]^2)/2 - 
   (3*c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}])/2 + 
   (43*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}])/2 - 
   (541*c[{{7, 0}, {5, 0}}])/10 - (131*c[{{0, 1, 6}, {1, 4, 0}}])/4 + 
   (31*c[{{0, 1, 6}, {2, 3, 0}}])/4 + (107*c[{{0, 2, 5}, {2, 3, 0}}])/20 + 
   (87*c[{{0, 3, 4}, {4, 0, 1}}])/10 - 2*c[{{3, 0}, {1, 0}}]*
    c[{{1, 1, 2}, {1, 1, 2}}] + c[{{0, 1, 2, 4}, {2, 1, 2, 0}}] - 
   (3*c[{{1, 1, 2, 3}, {1, 1, 2, 1}}])/2 - c[{{1, 2, 2, 2}, {1, 0, 2, 2}}] + 
   (2*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/tau[2]^4 - 
   (107*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(5*tau[2]^4) - 
   (Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/(2*tau[2]^3) + 
   (153*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(10*tau[2]^2) - 
   (Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/tau[2]^2 - 
   (Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 1, 5}, {3, 1, 1, 0}}] -> 
  -(c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {1, 0}}]^2) + 
   c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}] - c[{{1, 0}, {3, 0}}]*
    c[{{6, 0}, {2, 0}}] - (214*c[{{7, 0}, {5, 0}}])/5 + 
   6*c[{{0, 1, 6}, {1, 4, 0}}] - 2*c[{{0, 1, 6}, {2, 3, 0}}] - 
   (6*c[{{0, 2, 5}, {2, 3, 0}}])/5 - (12*c[{{0, 3, 4}, {4, 0, 1}}])/5 - 
   (Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/tau[2]^4 + 
   (59*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(5*tau[2]^4) + 
   (9*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 + 
   (27*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2), 
 c[{{0, 1, 2, 4}, {1, 1, 0, 3}}] -> 
  2*c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}] - 47*c[{{1, 0}, {3, 0}}]*
    c[{{6, 0}, {2, 0}}] + (454*c[{{7, 0}, {5, 0}}])/3 + 
   62*c[{{0, 1, 6}, {1, 4, 0}}] - 13*c[{{0, 1, 6}, {2, 3, 0}}] - 
   (34*c[{{0, 2, 5}, {2, 3, 0}}])/3 - 17*c[{{0, 3, 4}, {4, 0, 1}}] + 
   4*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] - 
   2*c[{{0, 1, 2, 4}, {2, 1, 2, 0}}] + 3*c[{{1, 1, 2, 3}, {1, 1, 2, 1}}] + 
   (5*c[{{1, 2, 2, 2}, {1, 0, 2, 2}}])/2 - 
   (3*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/tau[2]^4 + 
   (67*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(2*tau[2]^4) - 
   (7*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 - 
   (38*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/tau[2]^2 + 
   (3*Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/tau[2]^2 + 
   (2*Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 2, 4}, {1, 1, 1, 2}}] -> 
  (-7*c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}])/2 + 
   82*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] - (2707*c[{{7, 0}, {5, 0}}])/
    10 - 115*c[{{0, 1, 6}, {1, 4, 0}}] + (59*c[{{0, 1, 6}, {2, 3, 0}}])/2 + 
   (86*c[{{0, 2, 5}, {2, 3, 0}}])/5 + (142*c[{{0, 3, 4}, {4, 0, 1}}])/5 - 
   7*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] + 
   (7*c[{{0, 1, 2, 4}, {2, 1, 2, 0}}])/2 - 
   5*c[{{1, 1, 2, 3}, {1, 1, 2, 1}}] - (9*c[{{1, 2, 2, 2}, {1, 0, 2, 2}}])/
    2 + (21*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/(4*tau[2]^4) - 
   (1151*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(20*tau[2]^4) + 
   (12*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 + 
   (641*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(10*tau[2]^2) - 
   (21*Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/(4*tau[2]^2) - 
   (7*Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/(2*tau[2]^3), 
 c[{{0, 1, 2, 4}, {1, 1, 2, 1}}] -> 
  (3*c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}])/2 - 
   32*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] + (977*c[{{7, 0}, {5, 0}}])/
    10 + 39*c[{{0, 1, 6}, {1, 4, 0}}] - (11*c[{{0, 1, 6}, {2, 3, 0}}])/2 - 
   (41*c[{{0, 2, 5}, {2, 3, 0}}])/5 - (52*c[{{0, 3, 4}, {4, 0, 1}}])/5 + 
   3*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] - 
   (3*c[{{0, 1, 2, 4}, {2, 1, 2, 0}}])/2 + c[{{1, 1, 2, 3}, {1, 1, 2, 1}}] + 
   (3*c[{{1, 2, 2, 2}, {1, 0, 2, 2}}])/2 - 
   (9*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/(4*tau[2]^4) + 
   (431*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(20*tau[2]^4) - 
   (7*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/(2*tau[2]^3) - 
   (221*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(10*tau[2]^2) + 
   (7*Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/(4*tau[2]^2) + 
   (Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 2, 4}, {1, 1, 3, 0}}] -> 
  -(c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}])/2 - 
   8*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] + (799*c[{{7, 0}, {5, 0}}])/30 + 
   13*c[{{0, 1, 6}, {1, 4, 0}}] - (9*c[{{0, 1, 6}, {2, 3, 0}}])/2 - 
   (62*c[{{0, 2, 5}, {2, 3, 0}}])/15 - (28*c[{{0, 3, 4}, {4, 0, 1}}])/5 + 
   c[{{3, 0}, {1, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] - 
   c[{{0, 1, 2, 4}, {2, 1, 2, 0}}]/2 + 2*c[{{1, 1, 2, 3}, {1, 1, 2, 1}}] + 
   c[{{1, 2, 2, 2}, {1, 0, 2, 2}}] - (5*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/
    (4*tau[2]^4) + (249*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(20*tau[2]^4) - 
   (5*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/(2*tau[2]^3) - 
   (129*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(10*tau[2]^2) + 
   (3*Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/(4*tau[2]^2) + 
   (Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 2, 4}, {1, 2, 0, 2}}] -> 
  3*c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}] - 88*c[{{1, 0}, {3, 0}}]*
    c[{{6, 0}, {2, 0}}] + (1632*c[{{7, 0}, {5, 0}}])/5 + 
   (279*c[{{0, 1, 6}, {1, 4, 0}}])/2 - (99*c[{{0, 1, 6}, {2, 3, 0}}])/2 - 
   (109*c[{{0, 2, 5}, {2, 3, 0}}])/10 - (139*c[{{0, 3, 4}, {4, 0, 1}}])/5 + 
   6*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] - 
   3*c[{{0, 1, 2, 4}, {2, 1, 2, 0}}] + 8*c[{{1, 1, 2, 3}, {1, 1, 2, 1}}] + 
   (11*c[{{1, 2, 2, 2}, {1, 0, 2, 2}}])/2 - 
   (9*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/(2*tau[2]^4) + 
   (273*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(5*tau[2]^4) - 
   (43*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/(2*tau[2]^3) - 
   (361*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2) + 
   (9*Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/(2*tau[2]^2) + 
   (7*Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/(2*tau[2]^3), 
 c[{{0, 1, 2, 4}, {1, 2, 1, 1}}] -> (c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}])/
    2 + 2*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] - 
   (85*c[{{7, 0}, {5, 0}}])/2 - (39*c[{{0, 1, 6}, {1, 4, 0}}])/2 + 
   19*c[{{0, 1, 6}, {2, 3, 0}}] - (13*c[{{0, 2, 5}, {2, 3, 0}}])/2 - 
   c[{{0, 3, 4}, {4, 0, 1}}] + c[{{3, 0}, {1, 0}}]*
    c[{{1, 1, 2}, {1, 1, 2}}] - c[{{0, 1, 2, 4}, {2, 1, 2, 0}}]/2 - 
   3*c[{{1, 1, 2, 3}, {1, 1, 2, 1}}] - c[{{1, 2, 2, 2}, {1, 0, 2, 2}}] - 
   (3*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/(4*tau[2]^4) + 
   (15*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(4*tau[2]^4) + 
   (19*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/(2*tau[2]^3) + 
   (13*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(2*tau[2]^2) + 
   (3*Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/(4*tau[2]^2), 
 c[{{0, 1, 2, 4}, {1, 2, 2, 0}}] -> 
  -2*c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}] + 32*c[{{1, 0}, {3, 0}}]*
    c[{{6, 0}, {2, 0}}] - (304*c[{{7, 0}, {5, 0}}])/5 - 
   (41*c[{{0, 1, 6}, {1, 4, 0}}])/2 - (29*c[{{0, 1, 6}, {2, 3, 0}}])/2 + 
   (153*c[{{0, 2, 5}, {2, 3, 0}}])/10 + (58*c[{{0, 3, 4}, {4, 0, 1}}])/5 - 
   4*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] + 
   2*c[{{0, 1, 2, 4}, {2, 1, 2, 0}}] + 2*c[{{1, 1, 2, 3}, {1, 1, 2, 1}}] - 
   c[{{1, 2, 2, 2}, {1, 0, 2, 2}}]/2 + (3*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/
    tau[2]^4 - (257*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(10*tau[2]^4) - 
   (6*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 + 
   (82*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2) - 
   (5*Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/(2*tau[2]^2) - 
   (Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 2, 4}, {1, 3, 0, 1}}] -> 
  -(c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {1, 0}}]^2) - 
   2*c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}] + 29*c[{{1, 0}, {3, 0}}]*
    c[{{6, 0}, {2, 0}}] - (1304*c[{{7, 0}, {5, 0}}])/15 - 
   35*c[{{0, 1, 6}, {1, 4, 0}}] + 6*c[{{0, 1, 6}, {2, 3, 0}}] + 
   (179*c[{{0, 2, 5}, {2, 3, 0}}])/15 + (76*c[{{0, 3, 4}, {4, 0, 1}}])/5 - 
   5*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] + 
   2*c[{{0, 1, 2, 4}, {2, 1, 2, 0}}] - c[{{1, 1, 2, 3}, {1, 1, 2, 1}}] - 
   (3*c[{{1, 2, 2, 2}, {1, 0, 2, 2}}])/2 + 
   (3*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/tau[2]^4 - 
   (279*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(10*tau[2]^4) + 
   (Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 + 
   (154*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2) - 
   (3*Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/tau[2]^2 - 
   (2*Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 2, 4}, {1, 3, 1, 0}}] -> 
  c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {1, 0}}]^2 + 
   (3*c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}])/2 - 
   29*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] + (3913*c[{{7, 0}, {5, 0}}])/
    30 + (105*c[{{0, 1, 6}, {1, 4, 0}}])/2 - 25*c[{{0, 1, 6}, {2, 3, 0}}] - 
   (163*c[{{0, 2, 5}, {2, 3, 0}}])/30 - (66*c[{{0, 3, 4}, {4, 0, 1}}])/5 + 
   4*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] - 
   (3*c[{{0, 1, 2, 4}, {2, 1, 2, 0}}])/2 + 
   4*c[{{1, 1, 2, 3}, {1, 1, 2, 1}}] + (5*c[{{1, 2, 2, 2}, {1, 0, 2, 2}}])/
    2 - (9*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/(4*tau[2]^4) + 
   (443*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(20*tau[2]^4) - 
   (23*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/(2*tau[2]^3) - 
   (373*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(10*tau[2]^2) + 
   (9*Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/(4*tau[2]^2) + 
   (2*Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 2, 4}, {2, 0, 1, 2}}] -> 
  2*c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}] - 62*c[{{1, 0}, {3, 0}}]*
    c[{{6, 0}, {2, 0}}] + (691*c[{{7, 0}, {5, 0}}])/3 + 
   102*c[{{0, 1, 6}, {1, 4, 0}}] - 38*c[{{0, 1, 6}, {2, 3, 0}}] - 
   (19*c[{{0, 2, 5}, {2, 3, 0}}])/3 - 19*c[{{0, 3, 4}, {4, 0, 1}}] + 
   4*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] - 
   2*c[{{0, 1, 2, 4}, {2, 1, 2, 0}}] + 4*c[{{1, 1, 2, 3}, {1, 1, 2, 1}}] + 
   4*c[{{1, 2, 2, 2}, {1, 0, 2, 2}}] - (3*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/
    tau[2]^4 + (36*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/tau[2]^4 - 
   (25*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/(2*tau[2]^3) - 
   (48*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/tau[2]^2 + 
   (7*Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/(2*tau[2]^2) + 
   (5*Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/(2*tau[2]^3), 
 c[{{0, 1, 2, 4}, {2, 0, 2, 1}}] -> 
  -4*c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}] + 60*c[{{1, 0}, {3, 0}}]*
    c[{{6, 0}, {2, 0}}] - (2516*c[{{7, 0}, {5, 0}}])/15 - 
   (133*c[{{0, 1, 6}, {1, 4, 0}}])/2 + (7*c[{{0, 1, 6}, {2, 3, 0}}])/2 + 
   (667*c[{{0, 2, 5}, {2, 3, 0}}])/30 + (119*c[{{0, 3, 4}, {4, 0, 1}}])/5 - 
   8*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] + 
   3*c[{{0, 1, 2, 4}, {2, 1, 2, 0}}] - 2*c[{{1, 1, 2, 3}, {1, 1, 2, 1}}] - 
   (3*c[{{1, 2, 2, 2}, {1, 0, 2, 2}}])/2 + 
   (6*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/tau[2]^4 - 
   (521*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(10*tau[2]^4) + 
   (Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 + 
   (241*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2) - 
   (7*Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/(2*tau[2]^2) - 
   (3*Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 2, 4}, {2, 1, 0, 2}}] -> 
  -(c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}]) + 8*c[{{1, 0}, {3, 0}}]*
    c[{{6, 0}, {2, 0}}] - (89*c[{{7, 0}, {5, 0}}])/3 - 
   (29*c[{{0, 1, 6}, {1, 4, 0}}])/2 + (13*c[{{0, 1, 6}, {2, 3, 0}}])/2 + 
   (19*c[{{0, 2, 5}, {2, 3, 0}}])/6 + 4*c[{{0, 3, 4}, {4, 0, 1}}] - 
   2*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] + 
   c[{{0, 1, 2, 4}, {2, 1, 2, 0}}] + c[{{1, 2, 2, 2}, {1, 0, 2, 2}}]/2 + 
   (3*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/(2*tau[2]^4) - 
   (9*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/tau[2]^4 - 
   (2*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 + 
   (10*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/tau[2]^2 - 
   (Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 2, 4}, {2, 1, 1, 1}}] -> 
  (5*c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}])/2 - 
   28*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] + (2101*c[{{7, 0}, {5, 0}}])/
    30 + (55*c[{{0, 1, 6}, {1, 4, 0}}])/2 + 2*c[{{0, 1, 6}, {2, 3, 0}}] - 
   (421*c[{{0, 2, 5}, {2, 3, 0}}])/30 - (67*c[{{0, 3, 4}, {4, 0, 1}}])/5 + 
   5*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] - 
   (5*c[{{0, 1, 2, 4}, {2, 1, 2, 0}}])/2 + c[{{1, 1, 2, 3}, {1, 1, 2, 1}}] - 
   (15*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/(4*tau[2]^4) + 
   (611*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(20*tau[2]^4) + 
   (5*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/(2*tau[2]^3) - 
   (261*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(10*tau[2]^2) + 
   (7*Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/(4*tau[2]^2) + 
   (2*Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 2, 4}, {2, 2, 0, 1}}] -> 
  -4*c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}] + 72*c[{{1, 0}, {3, 0}}]*
    c[{{6, 0}, {2, 0}}] - (622*c[{{7, 0}, {5, 0}}])/3 - 
   88*c[{{0, 1, 6}, {1, 4, 0}}] + 12*c[{{0, 1, 6}, {2, 3, 0}}] + 
   (76*c[{{0, 2, 5}, {2, 3, 0}}])/3 + 30*c[{{0, 3, 4}, {4, 0, 1}}] - 
   10*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] + 
   4*c[{{0, 1, 2, 4}, {2, 1, 2, 0}}] - 2*c[{{1, 1, 2, 3}, {1, 1, 2, 1}}] - 
   2*c[{{1, 2, 2, 2}, {1, 0, 2, 2}}] + (7*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/
    tau[2]^4 - (65*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/tau[2]^4 + 
   (61*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/tau[2]^2 - 
   (5*Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/tau[2]^2 - 
   (4*Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 2, 4}, {2, 2, 1, 0}}] -> c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}] - 
   46*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] + (899*c[{{7, 0}, {5, 0}}])/5 + 
   80*c[{{0, 1, 6}, {1, 4, 0}}] - 33*c[{{0, 1, 6}, {2, 3, 0}}] - 
   (24*c[{{0, 2, 5}, {2, 3, 0}}])/5 - (78*c[{{0, 3, 4}, {4, 0, 1}}])/5 + 
   4*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] - 
   c[{{0, 1, 2, 4}, {2, 1, 2, 0}}] + 4*c[{{1, 1, 2, 3}, {1, 1, 2, 1}}] + 
   3*c[{{1, 2, 2, 2}, {1, 0, 2, 2}}] - (5*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/
    (2*tau[2]^4) + (307*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(10*tau[2]^4) - 
   (12*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 - 
   (207*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2) + 
   (5*Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/(2*tau[2]^2) + 
   (2*Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 2, 4}, {3, 0, 1, 1}}] -> 
  18*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] - (9*c[{{7, 0}, {5, 0}}])/5 - 
   (21*c[{{0, 1, 6}, {1, 4, 0}}])/2 - (17*c[{{0, 1, 6}, {2, 3, 0}}])/2 + 
   (93*c[{{0, 2, 5}, {2, 3, 0}}])/10 + (58*c[{{0, 3, 4}, {4, 0, 1}}])/5 - 
   3*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] + 
   c[{{0, 1, 2, 4}, {2, 1, 2, 0}}] + c[{{1, 2, 2, 2}, {1, 0, 2, 2}}]/2 + 
   (2*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/tau[2]^4 - 
   (247*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(10*tau[2]^4) - 
   (8*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 + 
   (52*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2) - 
   (Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/tau[2]^2 - 
   (Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 2, 4}, {3, 1, 0, 1}}] -> 
  c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {1, 0}}]^2 - 
   (3*c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}])/2 + 
   30*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] - (2119*c[{{7, 0}, {5, 0}}])/
    30 - 39*c[{{0, 1, 6}, {1, 4, 0}}] + (11*c[{{0, 1, 6}, {2, 3, 0}}])/2 + 
   (137*c[{{0, 2, 5}, {2, 3, 0}}])/15 + (53*c[{{0, 3, 4}, {4, 0, 1}}])/5 - 
   3*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] + 
   (3*c[{{0, 1, 2, 4}, {2, 1, 2, 0}}])/2 - c[{{1, 1, 2, 3}, {1, 1, 2, 1}}] - 
   c[{{1, 2, 2, 2}, {1, 0, 2, 2}}]/2 + (13*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/
    (4*tau[2]^4) - (619*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(20*tau[2]^4) - 
   (7*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/(2*tau[2]^3) + 
   (199*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(10*tau[2]^2) - 
   (5*Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/(4*tau[2]^2) - 
   (3*Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/(2*tau[2]^3), 
 c[{{0, 1, 2, 4}, {3, 1, 1, 0}}] -> 
  -(c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {1, 0}}]^2) - 
   c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}] - 20*c[{{1, 0}, {3, 0}}]*
    c[{{6, 0}, {2, 0}}] + (12*c[{{7, 0}, {5, 0}}])/5 + 
   22*c[{{0, 1, 6}, {1, 4, 0}}] + c[{{0, 1, 6}, {2, 3, 0}}] - 
   (22*c[{{0, 2, 5}, {2, 3, 0}}])/5 - (44*c[{{0, 3, 4}, {4, 0, 1}}])/5 + 
   c[{{3, 0}, {1, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] - 
   (3*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/(2*tau[2]^4) + 
   (251*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(10*tau[2]^4) + 
   (9*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 - 
   (21*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2) + 
   (Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/(2*tau[2]^2) + 
   (Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/(2*tau[2]^3), 
 c[{{0, 1, 3, 3}, {1, 1, 0, 3}}] -> 
  (3*c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}])/2 - 
   36*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] + (1894*c[{{7, 0}, {5, 0}}])/
    15 + (185*c[{{0, 1, 6}, {1, 4, 0}}])/4 - (35*c[{{0, 1, 6}, {2, 3, 0}}])/
    4 - (571*c[{{0, 2, 5}, {2, 3, 0}}])/60 - (127*c[{{0, 3, 4}, {4, 0, 1}}])/
    10 + (5*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}])/2 - 
   (3*c[{{0, 1, 2, 4}, {2, 1, 2, 0}}])/2 + 
   (7*c[{{1, 1, 2, 3}, {1, 1, 2, 1}}])/2 + 
   (5*c[{{1, 2, 2, 2}, {1, 0, 2, 2}}])/2 - 
   (9*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/(4*tau[2]^4) + 
   (483*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(20*tau[2]^4) - 
   (19*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/(2*tau[2]^3) - 
   (159*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2) + 
   (9*Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/(4*tau[2]^2) + 
   (3*Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/(2*tau[2]^3), 
 c[{{0, 1, 3, 3}, {1, 1, 1, 2}}] -> 
  -2*c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}] + 49*c[{{1, 0}, {3, 0}}]*
    c[{{6, 0}, {2, 0}}] - 171*c[{{7, 0}, {5, 0}}] - 
   73*c[{{0, 1, 6}, {1, 4, 0}}] + 22*c[{{0, 1, 6}, {2, 3, 0}}] + 
   9*c[{{0, 2, 5}, {2, 3, 0}}] + 17*c[{{0, 3, 4}, {4, 0, 1}}] - 
   4*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] + 
   2*c[{{0, 1, 2, 4}, {2, 1, 2, 0}}] - 4*c[{{1, 1, 2, 3}, {1, 1, 2, 1}}] - 
   3*c[{{1, 2, 2, 2}, {1, 0, 2, 2}}] + (3*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/
    tau[2]^4 - (34*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/tau[2]^4 + 
   (9*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 + 
   (41*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/tau[2]^2 - 
   (3*Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/tau[2]^2 - 
   (2*Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 3, 3}, {1, 2, 0, 2}}] -> 
  3*c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}] - 92*c[{{1, 0}, {3, 0}}]*
    c[{{6, 0}, {2, 0}}] + (5557*c[{{7, 0}, {5, 0}}])/15 + 
   (323*c[{{0, 1, 6}, {1, 4, 0}}])/2 - (131*c[{{0, 1, 6}, {2, 3, 0}}])/2 - 
   (209*c[{{0, 2, 5}, {2, 3, 0}}])/30 - (143*c[{{0, 3, 4}, {4, 0, 1}}])/5 + 
   6*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] - 
   3*c[{{0, 1, 2, 4}, {2, 1, 2, 0}}] + 11*c[{{1, 1, 2, 3}, {1, 1, 2, 1}}] + 
   7*c[{{1, 2, 2, 2}, {1, 0, 2, 2}}] - (9*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/
    (2*tau[2]^4) + (547*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(10*tau[2]^4) - 
   (29*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 - 
   (397*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2) + 
   (9*Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/(2*tau[2]^2) + 
   (3*Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 3, 3}, {1, 2, 1, 1}}] -> 
  -(c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}]) + 45*c[{{1, 0}, {3, 0}}]*
    c[{{6, 0}, {2, 0}}] - (3076*c[{{7, 0}, {5, 0}}])/15 - 
   (179*c[{{0, 1, 6}, {1, 4, 0}}])/2 + (85*c[{{0, 1, 6}, {2, 3, 0}}])/2 - 
   (43*c[{{0, 2, 5}, {2, 3, 0}}])/30 + (59*c[{{0, 3, 4}, {4, 0, 1}}])/5 - 
   2*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] + 
   c[{{0, 1, 2, 4}, {2, 1, 2, 0}}] - 7*c[{{1, 1, 2, 3}, {1, 1, 2, 1}}] - 
   4*c[{{1, 2, 2, 2}, {1, 0, 2, 2}}] + (3*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/
    (2*tau[2]^4) - (211*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(10*tau[2]^4) + 
   (20*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 + 
   (196*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2) - 
   (3*Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/(2*tau[2]^2) - 
   (Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 3, 3}, {1, 3, 0, 1}}] -> 
  -(c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {1, 0}}]^2)/2 + 
   (c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}])/2 - 
   (41*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}])/2 + 
   (1517*c[{{7, 0}, {5, 0}}])/15 + (175*c[{{0, 1, 6}, {1, 4, 0}}])/4 - 
   (89*c[{{0, 1, 6}, {2, 3, 0}}])/4 + (67*c[{{0, 2, 5}, {2, 3, 0}}])/60 - 
   (51*c[{{0, 3, 4}, {4, 0, 1}}])/10 + c[{{3, 0}, {1, 0}}]*
    c[{{1, 1, 2}, {1, 1, 2}}] - c[{{0, 1, 2, 4}, {2, 1, 2, 0}}]/2 + 
   (7*c[{{1, 1, 2, 3}, {1, 1, 2, 1}}])/2 + 
   2*c[{{1, 2, 2, 2}, {1, 0, 2, 2}}] - (3*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/
    (4*tau[2]^4) + (179*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(20*tau[2]^4) - 
   (10*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 - 
   (97*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2) + 
   (3*Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/(4*tau[2]^2) + 
   (Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/(2*tau[2]^3), 
 c[{{0, 1, 3, 3}, {2, 0, 1, 2}}] -> 
  4*c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}] - 105*c[{{1, 0}, {3, 0}}]*
    c[{{6, 0}, {2, 0}}] + (1971*c[{{7, 0}, {5, 0}}])/5 + 
   175*c[{{0, 1, 6}, {1, 4, 0}}] - 66*c[{{0, 1, 6}, {2, 3, 0}}] - 
   (61*c[{{0, 2, 5}, {2, 3, 0}}])/5 - (172*c[{{0, 3, 4}, {4, 0, 1}}])/5 + 
   8*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] - 
   4*c[{{0, 1, 2, 4}, {2, 1, 2, 0}}] + 8*c[{{1, 1, 2, 3}, {1, 1, 2, 1}}] + 
   (15*c[{{1, 2, 2, 2}, {1, 0, 2, 2}}])/2 - 
   (11*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/(2*tau[2]^4) + 
   (329*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(5*tau[2]^4) - 
   (24*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 - 
   (433*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2) + 
   (6*Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/tau[2]^2 + 
   (4*Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 3, 3}, {2, 1, 0, 2}}] -> 
  -3*c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}] + 25*c[{{1, 0}, {3, 0}}]*
    c[{{6, 0}, {2, 0}}] - (1388*c[{{7, 0}, {5, 0}}])/15 - 
   (103*c[{{0, 1, 6}, {1, 4, 0}}])/2 + (45*c[{{0, 1, 6}, {2, 3, 0}}])/2 + 
   (301*c[{{0, 2, 5}, {2, 3, 0}}])/30 + (82*c[{{0, 3, 4}, {4, 0, 1}}])/5 - 
   6*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] + 
   3*c[{{0, 1, 2, 4}, {2, 1, 2, 0}}] - c[{{1, 1, 2, 3}, {1, 1, 2, 1}}] - 
   c[{{1, 2, 2, 2}, {1, 0, 2, 2}}]/2 + (4*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/
    tau[2]^4 - (353*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(10*tau[2]^4) - 
   (3*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 + 
   (178*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2) - 
   (5*Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/(2*tau[2]^2) - 
   (3*Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 3, 3}, {2, 1, 1, 1}}] -> c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}] + 
   31*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] - (392*c[{{7, 0}, {5, 0}}])/3 - 
   (101*c[{{0, 1, 6}, {1, 4, 0}}])/2 + (43*c[{{0, 1, 6}, {2, 3, 0}}])/2 - 
   (41*c[{{0, 2, 5}, {2, 3, 0}}])/6 + c[{{0, 3, 4}, {4, 0, 1}}] + 
   2*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] - 
   c[{{0, 1, 2, 4}, {2, 1, 2, 0}}] - 3*c[{{1, 1, 2, 3}, {1, 1, 2, 1}}] - 
   4*c[{{1, 2, 2, 2}, {1, 0, 2, 2}}] - (3*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/
    (2*tau[2]^4) + (7*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(2*tau[2]^4) + 
   (18*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 + 
   (10*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/tau[2]^2 - 
   (Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/(2*tau[2]^2) + 
   (Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 3, 3}, {2, 2, 0, 1}}] -> 
  -38*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] + (2518*c[{{7, 0}, {5, 0}}])/
    15 + 70*c[{{0, 1, 6}, {1, 4, 0}}] - 32*c[{{0, 1, 6}, {2, 3, 0}}] + 
   (62*c[{{0, 2, 5}, {2, 3, 0}}])/15 - (32*c[{{0, 3, 4}, {4, 0, 1}}])/5 + 
   5*c[{{1, 1, 2, 3}, {1, 1, 2, 1}}] + 4*c[{{1, 2, 2, 2}, {1, 0, 2, 2}}] + 
   (44*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(5*tau[2]^4) - 
   (19*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 - 
   (123*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2) + 
   (Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/tau[2]^2, 
 c[{{0, 1, 3, 3}, {3, 0, 1, 1}}] -> 
  -(c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {1, 0}}]^2) + 
   2*c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}] - 44*c[{{1, 0}, {3, 0}}]*
    c[{{6, 0}, {2, 0}}] + (3359*c[{{7, 0}, {5, 0}}])/15 + 
   (177*c[{{0, 1, 6}, {1, 4, 0}}])/2 - (85*c[{{0, 1, 6}, {2, 3, 0}}])/2 - 
   (103*c[{{0, 2, 5}, {2, 3, 0}}])/30 - (51*c[{{0, 3, 4}, {4, 0, 1}}])/5 + 
   3*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] - 
   2*c[{{0, 1, 2, 4}, {2, 1, 2, 0}}] + 5*c[{{1, 1, 2, 3}, {1, 1, 2, 1}}] + 
   5*c[{{1, 2, 2, 2}, {1, 0, 2, 2}}] - (3*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/
    tau[2]^4 + (112*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(5*tau[2]^4) - 
   (19*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 - 
   (229*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2) + 
   (3*Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/tau[2]^2 + 
   (2*Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 3, 3}, {3, 1, 0, 1}}] -> 
  (c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {1, 0}}]^2)/2 - 
   (3*c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}])/2 + 
   (13*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}])/2 - 
   (1399*c[{{7, 0}, {5, 0}}])/30 - 19*c[{{0, 1, 6}, {1, 4, 0}}] + 
   (21*c[{{0, 1, 6}, {2, 3, 0}}])/2 + (77*c[{{0, 2, 5}, {2, 3, 0}}])/15 + 
   (23*c[{{0, 3, 4}, {4, 0, 1}}])/5 - 
   (5*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}])/2 + 
   (3*c[{{0, 1, 2, 4}, {2, 1, 2, 0}}])/2 - c[{{1, 1, 2, 3}, {1, 1, 2, 1}}] - 
   c[{{1, 2, 2, 2}, {1, 0, 2, 2}}]/2 + (9*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/
    (4*tau[2]^4) - (259*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(20*tau[2]^4) + 
   (Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/(2*tau[2]^3) + 
   (179*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(10*tau[2]^2) - 
   (5*Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/(4*tau[2]^2) - 
   (3*Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/(2*tau[2]^3), 
 c[{{0, 2, 2, 3}, {1, 0, 1, 3}}] -> 
  3*c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}] - 72*c[{{1, 0}, {3, 0}}]*
    c[{{6, 0}, {2, 0}}] + (3709*c[{{7, 0}, {5, 0}}])/15 + 
   (207*c[{{0, 1, 6}, {1, 4, 0}}])/2 - (57*c[{{0, 1, 6}, {2, 3, 0}}])/2 - 
   (443*c[{{0, 2, 5}, {2, 3, 0}}])/30 - (126*c[{{0, 3, 4}, {4, 0, 1}}])/5 + 
   6*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] - 
   3*c[{{0, 1, 2, 4}, {2, 1, 2, 0}}] + 5*c[{{1, 1, 2, 3}, {1, 1, 2, 1}}] + 
   4*c[{{1, 2, 2, 2}, {1, 0, 2, 2}}] - (9*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/
    (2*tau[2]^4) + (509*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(10*tau[2]^4) - 
   (25*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/(2*tau[2]^3) - 
   (304*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2) + 
   (9*Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/(2*tau[2]^2) + 
   (3*Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 2, 2, 3}, {1, 0, 2, 2}}] -> 
  4*c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}] - 128*c[{{1, 0}, {3, 0}}]*
    c[{{6, 0}, {2, 0}}] + (6986*c[{{7, 0}, {5, 0}}])/15 + 
   195*c[{{0, 1, 6}, {1, 4, 0}}] - 63*c[{{0, 1, 6}, {2, 3, 0}}] - 
   (251*c[{{0, 2, 5}, {2, 3, 0}}])/15 - (199*c[{{0, 3, 4}, {4, 0, 1}}])/5 + 
   8*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] - 
   4*c[{{0, 1, 2, 4}, {2, 1, 2, 0}}] + 12*c[{{1, 1, 2, 3}, {1, 1, 2, 1}}] + 
   8*c[{{1, 2, 2, 2}, {1, 0, 2, 2}}] - (6*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/
    tau[2]^4 + (388*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(5*tau[2]^4) - 
   (33*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 - 
   (511*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2) + 
   (7*Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/tau[2]^2 + 
   (4*Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 2, 2, 3}, {1, 0, 3, 1}}] -> 
  -3*c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}] + 32*c[{{1, 0}, {3, 0}}]*
    c[{{6, 0}, {2, 0}}] - (457*c[{{7, 0}, {5, 0}}])/5 - 
   36*c[{{0, 1, 6}, {1, 4, 0}}] + 2*c[{{0, 1, 6}, {2, 3, 0}}] + 
   (67*c[{{0, 2, 5}, {2, 3, 0}}])/5 + (69*c[{{0, 3, 4}, {4, 0, 1}}])/5 - 
   4*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] + 
   2*c[{{0, 1, 2, 4}, {2, 1, 2, 0}}] - c[{{1, 1, 2, 3}, {1, 1, 2, 1}}] - 
   (3*c[{{1, 2, 2, 2}, {1, 0, 2, 2}}])/2 + 
   (7*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/(2*tau[2]^4) - 
   (153*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(5*tau[2]^4) + 
   (Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 + 
   (146*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2) - 
   (5*Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/(2*tau[2]^2) - 
   (2*Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 2, 2, 3}, {1, 1, 1, 2}}] -> 
  -6*c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}] + 144*c[{{1, 0}, {3, 0}}]*
    c[{{6, 0}, {2, 0}}] - (7406*c[{{7, 0}, {5, 0}}])/15 - 
   209*c[{{0, 1, 6}, {1, 4, 0}}] + 59*c[{{0, 1, 6}, {2, 3, 0}}] + 
   (431*c[{{0, 2, 5}, {2, 3, 0}}])/15 + (254*c[{{0, 3, 4}, {4, 0, 1}}])/5 - 
   12*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] + 
   6*c[{{0, 1, 2, 4}, {2, 1, 2, 0}}] - 10*c[{{1, 1, 2, 3}, {1, 1, 2, 1}}] - 
   8*c[{{1, 2, 2, 2}, {1, 0, 2, 2}}] + (9*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/
    tau[2]^4 - (513*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(5*tau[2]^4) + 
   (25*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 + 
   (606*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2) - 
   (9*Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/tau[2]^2 - 
   (6*Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 2, 2, 3}, {1, 1, 2, 1}}] -> 
  2*c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}] - 14*c[{{1, 0}, {3, 0}}]*
    c[{{6, 0}, {2, 0}}] + (112*c[{{7, 0}, {5, 0}}])/5 + 
   13*c[{{0, 1, 6}, {1, 4, 0}}] + 3*c[{{0, 1, 6}, {2, 3, 0}}] - 
   (57*c[{{0, 2, 5}, {2, 3, 0}}])/5 - (54*c[{{0, 3, 4}, {4, 0, 1}}])/5 + 
   4*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] - 
   2*c[{{0, 1, 2, 4}, {2, 1, 2, 0}}] - 2*c[{{1, 1, 2, 3}, {1, 1, 2, 1}}] - 
   (3*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/tau[2]^4 + 
   (123*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(5*tau[2]^4) + 
   (8*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 - 
   (91*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2) + 
   (2*Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/tau[2]^2 + 
   (2*Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 2, 2, 3}, {1, 1, 3, 0}}] -> c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}] - 
   20*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] + (352*c[{{7, 0}, {5, 0}}])/5 + 
   24*c[{{0, 1, 6}, {1, 4, 0}}] - 4*c[{{0, 1, 6}, {2, 3, 0}}] - 
   (12*c[{{0, 2, 5}, {2, 3, 0}}])/5 - (19*c[{{0, 3, 4}, {4, 0, 1}}])/5 + 
   3*c[{{1, 1, 2, 3}, {1, 1, 2, 1}}] + (3*c[{{1, 2, 2, 2}, {1, 0, 2, 2}}])/
    2 - (Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/(2*tau[2]^4) + 
   (38*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(5*tau[2]^4) - 
   (9*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 - 
   (56*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2) + 
   (Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/(2*tau[2]^2), 
 c[{{0, 2, 2, 3}, {1, 2, 2, 0}}] -> 
  -4*c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}] + 24*c[{{1, 0}, {3, 0}}]*
    c[{{6, 0}, {2, 0}}] - (168*c[{{7, 0}, {5, 0}}])/5 - 
   24*c[{{0, 1, 6}, {1, 4, 0}}] - 4*c[{{0, 1, 6}, {2, 3, 0}}] + 
   (108*c[{{0, 2, 5}, {2, 3, 0}}])/5 + (106*c[{{0, 3, 4}, {4, 0, 1}}])/5 - 
   8*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] + 
   4*c[{{0, 1, 2, 4}, {2, 1, 2, 0}}] + 4*c[{{1, 1, 2, 3}, {1, 1, 2, 1}}] + 
   (5*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/tau[2]^4 - 
   (242*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(5*tau[2]^4) - 
   (16*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 + 
   (174*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2) - 
   (4*Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/tau[2]^2 - 
   (4*Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 2, 2, 3}, {2, 0, 1, 2}}] -> 
  6*c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}] - 188*c[{{1, 0}, {3, 0}}]*
    c[{{6, 0}, {2, 0}}] + (10502*c[{{7, 0}, {5, 0}}])/15 + 
   299*c[{{0, 1, 6}, {1, 4, 0}}] - 105*c[{{0, 1, 6}, {2, 3, 0}}] - 
   (317*c[{{0, 2, 5}, {2, 3, 0}}])/15 - (288*c[{{0, 3, 4}, {4, 0, 1}}])/5 + 
   12*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] - 
   6*c[{{0, 1, 2, 4}, {2, 1, 2, 0}}] + 16*c[{{1, 1, 2, 3}, {1, 1, 2, 1}}] + 
   14*c[{{1, 2, 2, 2}, {1, 0, 2, 2}}] - (9*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/
    tau[2]^4 + (551*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(5*tau[2]^4) - 
   (48*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 - 
   (747*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2) + 
   (10*Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/tau[2]^2 + 
   (6*Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 2, 2, 3}, {2, 0, 2, 1}}] -> 
  2*c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}] - 66*c[{{1, 0}, {3, 0}}]*
    c[{{6, 0}, {2, 0}}] + (4606*c[{{7, 0}, {5, 0}}])/15 + 
   (273*c[{{0, 1, 6}, {1, 4, 0}}])/2 - (139*c[{{0, 1, 6}, {2, 3, 0}}])/2 + 
   (253*c[{{0, 2, 5}, {2, 3, 0}}])/30 - (74*c[{{0, 3, 4}, {4, 0, 1}}])/5 - 
   c[{{0, 1, 2, 4}, {2, 1, 2, 0}}] + 10*c[{{1, 1, 2, 3}, {1, 1, 2, 1}}] + 
   (17*c[{{1, 2, 2, 2}, {1, 0, 2, 2}}])/2 + 
   (211*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(10*tau[2]^4) - 
   (34*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 - 
   (261*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2) + 
   (5*Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/(2*tau[2]^2) + 
   (Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 2, 2, 3}, {2, 1, 1, 1}}] -> 
  -6*c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}] + 232*c[{{1, 0}, {3, 0}}]*
    c[{{6, 0}, {2, 0}}] - (13598*c[{{7, 0}, {5, 0}}])/15 - 
   389*c[{{0, 1, 6}, {1, 4, 0}}] + 151*c[{{0, 1, 6}, {2, 3, 0}}] + 
   (203*c[{{0, 2, 5}, {2, 3, 0}}])/15 + (322*c[{{0, 3, 4}, {4, 0, 1}}])/5 - 
   12*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] + 
   6*c[{{0, 1, 2, 4}, {2, 1, 2, 0}}] - 22*c[{{1, 1, 2, 3}, {1, 1, 2, 1}}] - 
   20*c[{{1, 2, 2, 2}, {1, 0, 2, 2}}] + (9*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/
    tau[2]^4 - (589*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(5*tau[2]^4) + 
   (71*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 + 
   (888*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2) - 
   (11*Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/tau[2]^2 - 
   (6*Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 2, 2, 3}, {2, 1, 2, 0}}] -> 
  2*c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}] - 152*c[{{1, 0}, {3, 0}}]*
    c[{{6, 0}, {2, 0}}] + (8656*c[{{7, 0}, {5, 0}}])/15 + 
   (479*c[{{0, 1, 6}, {1, 4, 0}}])/2 - (169*c[{{0, 1, 6}, {2, 3, 0}}])/2 - 
   (317*c[{{0, 2, 5}, {2, 3, 0}}])/30 - (194*c[{{0, 3, 4}, {4, 0, 1}}])/5 + 
   8*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] - 
   3*c[{{0, 1, 2, 4}, {2, 1, 2, 0}}] + 14*c[{{1, 1, 2, 3}, {1, 1, 2, 1}}] + 
   (23*c[{{1, 2, 2, 2}, {1, 0, 2, 2}}])/2 - 
   (6*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/tau[2]^4 + 
   (721*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(10*tau[2]^4) - 
   (45*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 - 
   (536*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2) + 
   (13*Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/(2*tau[2]^2) + 
   (3*Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 2, 2, 3}, {3, 0, 1, 1}}] -> (c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}])/
    2 - 57*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] + 
   (7867*c[{{7, 0}, {5, 0}}])/30 + 108*c[{{0, 1, 6}, {1, 4, 0}}] - 
   (99*c[{{0, 1, 6}, {2, 3, 0}}])/2 + (4*c[{{0, 2, 5}, {2, 3, 0}}])/15 - 
   (69*c[{{0, 3, 4}, {4, 0, 1}}])/5 + 2*c[{{3, 0}, {1, 0}}]*
    c[{{1, 1, 2}, {1, 1, 2}}] - (3*c[{{0, 1, 2, 4}, {2, 1, 2, 0}}])/2 + 
   7*c[{{1, 1, 2, 3}, {1, 1, 2, 1}}] + (13*c[{{1, 2, 2, 2}, {1, 0, 2, 2}}])/
    2 - (7*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/(4*tau[2]^4) + 
   (457*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(20*tau[2]^4) - 
   (51*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/(2*tau[2]^3) - 
   (487*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(10*tau[2]^2) + 
   (11*Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/(4*tau[2]^2) + 
   (3*Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/(2*tau[2]^3), 
 c[{{0, 2, 2, 3}, {3, 1, 1, 0}}] -> 
  5*c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}] - 118*c[{{1, 0}, {3, 0}}]*
    c[{{6, 0}, {2, 0}}] + (5731*c[{{7, 0}, {5, 0}}])/15 + 
   173*c[{{0, 1, 6}, {1, 4, 0}}] - 52*c[{{0, 1, 6}, {2, 3, 0}}] - 
   (211*c[{{0, 2, 5}, {2, 3, 0}}])/15 - (184*c[{{0, 3, 4}, {4, 0, 1}}])/5 + 
   8*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] - 
   3*c[{{0, 1, 2, 4}, {2, 1, 2, 0}}] + 8*c[{{1, 1, 2, 3}, {1, 1, 2, 1}}] + 
   7*c[{{1, 2, 2, 2}, {1, 0, 2, 2}}] - (11*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/
    (2*tau[2]^4) + (721*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(10*tau[2]^4) - 
   (20*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 - 
   (401*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2) + 
   (11*Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/(2*tau[2]^2) + 
   (3*Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/tau[2]^3, 
 c[{{1, 1, 1, 4}, {0, 1, 1, 3}}] -> 
  -(c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}]) + 22*c[{{1, 0}, {3, 0}}]*
    c[{{6, 0}, {2, 0}}] - (997*c[{{7, 0}, {5, 0}}])/15 - 
   28*c[{{0, 1, 6}, {1, 4, 0}}] + 5*c[{{0, 1, 6}, {2, 3, 0}}] + 
   (82*c[{{0, 2, 5}, {2, 3, 0}}])/15 + (38*c[{{0, 3, 4}, {4, 0, 1}}])/5 - 
   2*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] + 
   c[{{0, 1, 2, 4}, {2, 1, 2, 0}}] - c[{{1, 1, 2, 3}, {1, 1, 2, 1}}] - 
   c[{{1, 2, 2, 2}, {1, 0, 2, 2}}] + (3*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/
    (2*tau[2]^4) - (157*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(10*tau[2]^4) + 
   (2*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 + 
   (77*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2) - 
   (3*Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/(2*tau[2]^2) - 
   (Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/tau[2]^3, 
 c[{{1, 1, 1, 4}, {0, 1, 2, 2}}] -> c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] - 
   2*c[{{7, 0}, {5, 0}}] - 3*c[{{0, 1, 6}, {1, 4, 0}}] + 
   2*c[{{0, 1, 6}, {2, 3, 0}}] + c[{{0, 3, 4}, {4, 0, 1}}] - 
   (2*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/tau[2]^4 - 
   (Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/(2*tau[2]^3) + 
   (Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/tau[2]^2 - 
   (Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/(2*tau[2]^2) - 
   (Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/(2*tau[2]^3), 
 c[{{1, 1, 1, 4}, {0, 1, 3, 1}}] -> c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}] - 
   40*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] + (697*c[{{7, 0}, {5, 0}}])/6 + 
   (215*c[{{0, 1, 6}, {1, 4, 0}}])/4 - (47*c[{{0, 1, 6}, {2, 3, 0}}])/4 - 
   (137*c[{{0, 2, 5}, {2, 3, 0}}])/12 - (33*c[{{0, 3, 4}, {4, 0, 1}}])/2 + 
   (9*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}])/2 - 
   2*c[{{0, 1, 2, 4}, {2, 1, 2, 0}}] + (5*c[{{1, 1, 2, 3}, {1, 1, 2, 1}}])/
    2 + 2*c[{{1, 2, 2, 2}, {1, 0, 2, 2}}] - 
   (7*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/(2*tau[2]^4) + 
   (71*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(2*tau[2]^4) - 
   (5*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/(2*tau[2]^3) - 
   (67*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(2*tau[2]^2) + 
   (5*Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/(2*tau[2]^2) + 
   (2*Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/tau[2]^3, 
 c[{{1, 1, 1, 4}, {0, 2, 2, 1}}] -> 
  6*c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}] - 108*c[{{1, 0}, {3, 0}}]*
    c[{{6, 0}, {2, 0}}] + (1734*c[{{7, 0}, {5, 0}}])/5 + 
   (295*c[{{0, 1, 6}, {1, 4, 0}}])/2 - (69*c[{{0, 1, 6}, {2, 3, 0}}])/2 - 
   (283*c[{{0, 2, 5}, {2, 3, 0}}])/10 - (203*c[{{0, 3, 4}, {4, 0, 1}}])/5 + 
   12*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] - 
   5*c[{{0, 1, 2, 4}, {2, 1, 2, 0}}] + 6*c[{{1, 1, 2, 3}, {1, 1, 2, 1}}] + 
   5*c[{{1, 2, 2, 2}, {1, 0, 2, 2}}] - (17*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/
    (2*tau[2]^4) + (847*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(10*tau[2]^4) - 
   (12*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 - 
   (447*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2) + 
   (13*Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/(2*tau[2]^2) + 
   (5*Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/tau[2]^3, 
 c[{{1, 1, 1, 4}, {1, 1, 1, 2}}] -> 
  3*c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}] - 66*c[{{1, 0}, {3, 0}}]*
    c[{{6, 0}, {2, 0}}] + (997*c[{{7, 0}, {5, 0}}])/5 + 
   84*c[{{0, 1, 6}, {1, 4, 0}}] - 15*c[{{0, 1, 6}, {2, 3, 0}}] - 
   (82*c[{{0, 2, 5}, {2, 3, 0}}])/5 - (114*c[{{0, 3, 4}, {4, 0, 1}}])/5 + 
   6*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] - 
   3*c[{{0, 1, 2, 4}, {2, 1, 2, 0}}] + 3*c[{{1, 1, 2, 3}, {1, 1, 2, 1}}] + 
   3*c[{{1, 2, 2, 2}, {1, 0, 2, 2}}] - (9*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/
    (2*tau[2]^4) + (471*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(10*tau[2]^4) - 
   (6*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 - 
   (231*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2) + 
   (9*Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/(2*tau[2]^2) + 
   (3*Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/tau[2]^3, 
 c[{{1, 1, 1, 4}, {1, 1, 2, 1}}] -> 
  -3*c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}] + 64*c[{{1, 0}, {3, 0}}]*
    c[{{6, 0}, {2, 0}}] - (977*c[{{7, 0}, {5, 0}}])/5 - 
   78*c[{{0, 1, 6}, {1, 4, 0}}] + 11*c[{{0, 1, 6}, {2, 3, 0}}] + 
   (82*c[{{0, 2, 5}, {2, 3, 0}}])/5 + (104*c[{{0, 3, 4}, {4, 0, 1}}])/5 - 
   6*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] + 
   3*c[{{0, 1, 2, 4}, {2, 1, 2, 0}}] - 3*c[{{1, 1, 2, 3}, {1, 1, 2, 1}}] - 
   3*c[{{1, 2, 2, 2}, {1, 0, 2, 2}}] + (9*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/
    (2*tau[2]^4) - (431*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(10*tau[2]^4) + 
   (7*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 + 
   (221*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2) - 
   (7*Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/(2*tau[2]^2) - 
   (2*Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/tau[2]^3, 
 c[{{1, 1, 1, 4}, {1, 1, 3, 0}}] -> c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}] + 
   16*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] - (554*c[{{7, 0}, {5, 0}}])/
    15 - (59*c[{{0, 1, 6}, {1, 4, 0}}])/2 + (25*c[{{0, 1, 6}, {2, 3, 0}}])/
    2 + (193*c[{{0, 2, 5}, {2, 3, 0}}])/30 + (61*c[{{0, 3, 4}, {4, 0, 1}}])/
    5 - 3*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] + 
   c[{{0, 1, 2, 4}, {2, 1, 2, 0}}] - 2*c[{{1, 1, 2, 3}, {1, 1, 2, 1}}] - 
   c[{{1, 2, 2, 2}, {1, 0, 2, 2}}] + (5*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/
    (2*tau[2]^4) - (279*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(10*tau[2]^4) - 
   (2*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 + 
   (114*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2) - 
   (3*Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/(2*tau[2]^2) - 
   (2*Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/tau[2]^3, 
 c[{{1, 1, 1, 4}, {1, 2, 2, 0}}] -> 
  -20*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] + 44*c[{{7, 0}, {5, 0}}] + 
   (17*c[{{0, 1, 6}, {1, 4, 0}}])/2 + (25*c[{{0, 1, 6}, {2, 3, 0}}])/2 - 
   (9*c[{{0, 2, 5}, {2, 3, 0}}])/2 - c[{{0, 3, 4}, {4, 0, 1}}] - 
   c[{{0, 1, 2, 4}, {2, 1, 2, 0}}] + c[{{1, 2, 2, 2}, {1, 0, 2, 2}}] - 
   (Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/(2*tau[2]^4) + 
   (3*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(2*tau[2]^4) - 
   (2*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 + 
   (Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/tau[2]^2 + 
   (Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/(2*tau[2]^2) - 
   (Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/tau[2]^3, 
 c[{{1, 1, 2, 3}, {0, 1, 1, 3}}] -> 
  -(c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}])/2 + 
   13*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] - (529*c[{{7, 0}, {5, 0}}])/
    10 - 25*c[{{0, 1, 6}, {1, 4, 0}}] + (23*c[{{0, 1, 6}, {2, 3, 0}}])/2 + 
   (2*c[{{0, 2, 5}, {2, 3, 0}}])/5 + (19*c[{{0, 3, 4}, {4, 0, 1}}])/5 - 
   c[{{3, 0}, {1, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] + 
   c[{{0, 1, 2, 4}, {2, 1, 2, 0}}]/2 - c[{{1, 1, 2, 3}, {1, 1, 2, 1}}] - 
   c[{{1, 2, 2, 2}, {1, 0, 2, 2}}] + (3*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/
    (4*tau[2]^4) - (167*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(20*tau[2]^4) + 
   (3*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 + 
   (107*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(10*tau[2]^2) - 
   (3*Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/(4*tau[2]^2) - 
   (Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/(2*tau[2]^3), 
 c[{{1, 1, 2, 3}, {0, 1, 2, 2}}] -> 
  -2*c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}] + 49*c[{{1, 0}, {3, 0}}]*
    c[{{6, 0}, {2, 0}}] - 171*c[{{7, 0}, {5, 0}}] - 
   73*c[{{0, 1, 6}, {1, 4, 0}}] + 22*c[{{0, 1, 6}, {2, 3, 0}}] + 
   9*c[{{0, 2, 5}, {2, 3, 0}}] + 17*c[{{0, 3, 4}, {4, 0, 1}}] - 
   4*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] + 
   2*c[{{0, 1, 2, 4}, {2, 1, 2, 0}}] - 4*c[{{1, 1, 2, 3}, {1, 1, 2, 1}}] - 
   3*c[{{1, 2, 2, 2}, {1, 0, 2, 2}}] + (3*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/
    tau[2]^4 - (34*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/tau[2]^4 + 
   (9*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 + 
   (41*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/tau[2]^2 - 
   (3*Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/tau[2]^2 - 
   (2*Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/tau[2]^3, 
 c[{{1, 1, 2, 3}, {0, 1, 3, 1}}] -> (49*c[{{7, 0}, {5, 0}}])/6 - 
   (7*c[{{0, 1, 6}, {1, 4, 0}}])/4 + (7*c[{{0, 1, 6}, {2, 3, 0}}])/4 - 
   (11*c[{{0, 2, 5}, {2, 3, 0}}])/12 + c[{{0, 3, 4}, {4, 0, 1}}]/2 - 
   (c[{{3, 0}, {1, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}])/2 + 
   c[{{1, 1, 2, 3}, {1, 1, 2, 1}}]/2 + c[{{1, 2, 2, 2}, {1, 0, 2, 2}}]/2 - 
   (3*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(2*tau[2]^4) - 
   (7*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/(2*tau[2]^3) - 
   (3*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(2*tau[2]^2), 
 c[{{1, 1, 2, 3}, {0, 2, 1, 2}}] -> 
  -2*c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}] + 57*c[{{1, 0}, {3, 0}}]*
    c[{{6, 0}, {2, 0}}] - (3227*c[{{7, 0}, {5, 0}}])/15 - 
   94*c[{{0, 1, 6}, {1, 4, 0}}] + 35*c[{{0, 1, 6}, {2, 3, 0}}] + 
   (92*c[{{0, 2, 5}, {2, 3, 0}}])/15 + (88*c[{{0, 3, 4}, {4, 0, 1}}])/5 - 
   4*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] + 
   2*c[{{0, 1, 2, 4}, {2, 1, 2, 0}}] - 4*c[{{1, 1, 2, 3}, {1, 1, 2, 1}}] - 
   4*c[{{1, 2, 2, 2}, {1, 0, 2, 2}}] + (3*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/
    tau[2]^4 - (166*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(5*tau[2]^4) + 
   (13*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 + 
   (227*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2) - 
   (3*Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/tau[2]^2 - 
   (2*Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/tau[2]^3, 
 c[{{1, 1, 2, 3}, {0, 2, 2, 1}}] -> 
  -2*c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}] + 50*c[{{1, 0}, {3, 0}}]*
    c[{{6, 0}, {2, 0}}] - (554*c[{{7, 0}, {5, 0}}])/3 - 
   82*c[{{0, 1, 6}, {1, 4, 0}}] + 30*c[{{0, 1, 6}, {2, 3, 0}}] + 
   (20*c[{{0, 2, 5}, {2, 3, 0}}])/3 + 17*c[{{0, 3, 4}, {4, 0, 1}}] - 
   4*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] + 
   2*c[{{0, 1, 2, 4}, {2, 1, 2, 0}}] - 4*c[{{1, 1, 2, 3}, {1, 1, 2, 1}}] - 
   (7*c[{{1, 2, 2, 2}, {1, 0, 2, 2}}])/2 + 
   (5*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/(2*tau[2]^4) - 
   (33*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/tau[2]^4 + 
   (11*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 + 
   (42*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/tau[2]^2 - 
   (3*Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/tau[2]^2 - 
   (2*Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/tau[2]^3, 
 c[{{1, 1, 2, 3}, {0, 3, 1, 1}}] -> 
  -(c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}]) + 24*c[{{1, 0}, {3, 0}}]*
    c[{{6, 0}, {2, 0}}] - (3401*c[{{7, 0}, {5, 0}}])/30 - 
   (181*c[{{0, 1, 6}, {1, 4, 0}}])/4 + (81*c[{{0, 1, 6}, {2, 3, 0}}])/4 + 
   (127*c[{{0, 2, 5}, {2, 3, 0}}])/60 + (59*c[{{0, 3, 4}, {4, 0, 1}}])/10 - 
   (3*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}])/2 + 
   c[{{0, 1, 2, 4}, {2, 1, 2, 0}}] - (5*c[{{1, 1, 2, 3}, {1, 1, 2, 1}}])/2 - 
   (5*c[{{1, 2, 2, 2}, {1, 0, 2, 2}}])/2 + 
   (3*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/(2*tau[2]^4) - 
   (64*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(5*tau[2]^4) + 
   (19*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/(2*tau[2]^3) + 
   (231*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(10*tau[2]^2) - 
   (3*Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/(2*tau[2]^2) - 
   (Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/tau[2]^3, 
 c[{{1, 1, 2, 3}, {1, 1, 0, 3}}] -> 
  -3*c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}] + 72*c[{{1, 0}, {3, 0}}]*
    c[{{6, 0}, {2, 0}}] - (1181*c[{{7, 0}, {5, 0}}])/5 - 
   96*c[{{0, 1, 6}, {1, 4, 0}}] + 21*c[{{0, 1, 6}, {2, 3, 0}}] + 
   (86*c[{{0, 2, 5}, {2, 3, 0}}])/5 + (132*c[{{0, 3, 4}, {4, 0, 1}}])/5 - 
   6*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] + 
   3*c[{{0, 1, 2, 4}, {2, 1, 2, 0}}] - 5*c[{{1, 1, 2, 3}, {1, 1, 2, 1}}] - 
   4*c[{{1, 2, 2, 2}, {1, 0, 2, 2}}] + (9*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/
    (2*tau[2]^4) - (513*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(10*tau[2]^4) + 
   (12*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 + 
   (303*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2) - 
   (9*Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/(2*tau[2]^2) - 
   (3*Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/tau[2]^3, 
 c[{{1, 1, 2, 3}, {1, 1, 1, 2}}] -> 
  4*c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}] - 98*c[{{1, 0}, {3, 0}}]*
    c[{{6, 0}, {2, 0}}] + 342*c[{{7, 0}, {5, 0}}] + 
   146*c[{{0, 1, 6}, {1, 4, 0}}] - 44*c[{{0, 1, 6}, {2, 3, 0}}] - 
   18*c[{{0, 2, 5}, {2, 3, 0}}] - 34*c[{{0, 3, 4}, {4, 0, 1}}] + 
   8*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] - 
   4*c[{{0, 1, 2, 4}, {2, 1, 2, 0}}] + 7*c[{{1, 1, 2, 3}, {1, 1, 2, 1}}] + 
   6*c[{{1, 2, 2, 2}, {1, 0, 2, 2}}] - (6*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/
    tau[2]^4 + (68*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/tau[2]^4 - 
   (18*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 - 
   (82*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/tau[2]^2 + 
   (6*Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/tau[2]^2 + 
   (4*Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/tau[2]^3, 
 c[{{1, 1, 2, 3}, {1, 1, 3, 0}}] -> (-49*c[{{7, 0}, {5, 0}}])/3 + 
   (7*c[{{0, 1, 6}, {1, 4, 0}}])/2 - (7*c[{{0, 1, 6}, {2, 3, 0}}])/2 + 
   (11*c[{{0, 2, 5}, {2, 3, 0}}])/6 - c[{{0, 3, 4}, {4, 0, 1}}] + 
   c[{{3, 0}, {1, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] - 
   2*c[{{1, 1, 2, 3}, {1, 1, 2, 1}}] - c[{{1, 2, 2, 2}, {1, 0, 2, 2}}] + 
   (3*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/tau[2]^4 + 
   (7*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 + 
   (3*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/tau[2]^2, 
 c[{{1, 1, 2, 3}, {1, 2, 0, 2}}] -> 
  -2*c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}] + 79*c[{{1, 0}, {3, 0}}]*
    c[{{6, 0}, {2, 0}}] - (4421*c[{{7, 0}, {5, 0}}])/15 - 
   122*c[{{0, 1, 6}, {1, 4, 0}}] + 41*c[{{0, 1, 6}, {2, 3, 0}}] + 
   (116*c[{{0, 2, 5}, {2, 3, 0}}])/15 + (114*c[{{0, 3, 4}, {4, 0, 1}}])/5 - 
   4*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] + 
   2*c[{{0, 1, 2, 4}, {2, 1, 2, 0}}] - 8*c[{{1, 1, 2, 3}, {1, 1, 2, 1}}] - 
   6*c[{{1, 2, 2, 2}, {1, 0, 2, 2}}] + (3*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/
    tau[2]^4 - (218*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(5*tau[2]^4) + 
   (24*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 + 
   (306*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2) - 
   (4*Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/tau[2]^2 - 
   (2*Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/tau[2]^3, 
 c[{{1, 1, 2, 3}, {1, 2, 1, 1}}] -> 
  -38*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] + (2518*c[{{7, 0}, {5, 0}}])/
    15 + 70*c[{{0, 1, 6}, {1, 4, 0}}] - 32*c[{{0, 1, 6}, {2, 3, 0}}] + 
   (62*c[{{0, 2, 5}, {2, 3, 0}}])/15 - (32*c[{{0, 3, 4}, {4, 0, 1}}])/5 + 
   5*c[{{1, 1, 2, 3}, {1, 1, 2, 1}}] + 4*c[{{1, 2, 2, 2}, {1, 0, 2, 2}}] + 
   (44*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(5*tau[2]^4) - 
   (19*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 - 
   (123*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2) + 
   (Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/tau[2]^2, 
 c[{{1, 1, 2, 3}, {1, 2, 2, 0}}] -> 
  2*c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}] - 12*c[{{1, 0}, {3, 0}}]*
    c[{{6, 0}, {2, 0}}] + (84*c[{{7, 0}, {5, 0}}])/5 + 
   12*c[{{0, 1, 6}, {1, 4, 0}}] + 2*c[{{0, 1, 6}, {2, 3, 0}}] - 
   (54*c[{{0, 2, 5}, {2, 3, 0}}])/5 - (53*c[{{0, 3, 4}, {4, 0, 1}}])/5 + 
   4*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] - 
   2*c[{{0, 1, 2, 4}, {2, 1, 2, 0}}] - 2*c[{{1, 1, 2, 3}, {1, 1, 2, 1}}] - 
   c[{{1, 2, 2, 2}, {1, 0, 2, 2}}]/2 - (5*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/
    (2*tau[2]^4) + (121*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(5*tau[2]^4) + 
   (8*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 - 
   (87*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2) + 
   (2*Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/tau[2]^2 + 
   (2*Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/tau[2]^3, 
 c[{{1, 1, 2, 3}, {1, 3, 0, 1}}] -> 
  (5*c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}])/2 - 
   19*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] + (207*c[{{7, 0}, {5, 0}}])/5 + 
   (81*c[{{0, 1, 6}, {1, 4, 0}}])/4 + c[{{0, 1, 6}, {2, 3, 0}}]/4 - 
   (193*c[{{0, 2, 5}, {2, 3, 0}}])/20 - (93*c[{{0, 3, 4}, {4, 0, 1}}])/10 + 
   (7*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}])/2 - 
   (3*c[{{0, 1, 2, 4}, {2, 1, 2, 0}}])/2 - c[{{1, 1, 2, 3}, {1, 1, 2, 1}}]/
    2 - (11*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/(4*tau[2]^4) + 
   (467*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(20*tau[2]^4) + 
   (5*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 - 
   (86*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2) + 
   (7*Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/(4*tau[2]^2) + 
   (3*Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/(2*tau[2]^3), 
 c[{{1, 1, 2, 3}, {1, 3, 1, 0}}] -> 
  (-3*c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}])/2 + 
   33*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] - (959*c[{{7, 0}, {5, 0}}])/
    10 - 45*c[{{0, 1, 6}, {1, 4, 0}}] + (23*c[{{0, 1, 6}, {2, 3, 0}}])/2 + 
   (17*c[{{0, 2, 5}, {2, 3, 0}}])/5 + (49*c[{{0, 3, 4}, {4, 0, 1}}])/5 - 
   2*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] + 
   c[{{0, 1, 2, 4}, {2, 1, 2, 0}}]/2 - 2*c[{{1, 1, 2, 3}, {1, 1, 2, 1}}] - 
   (3*c[{{1, 2, 2, 2}, {1, 0, 2, 2}}])/2 + 
   (5*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/(4*tau[2]^4) - 
   (387*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(20*tau[2]^4) + 
   (9*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/(2*tau[2]^3) + 
   (187*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(10*tau[2]^2) - 
   (5*Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/(4*tau[2]^2) - 
   (Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/(2*tau[2]^3), 
 c[{{1, 1, 2, 3}, {2, 2, 0, 1}}] -> 
  2*c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}] - 36*c[{{1, 0}, {3, 0}}]*
    c[{{6, 0}, {2, 0}}] + (1018*c[{{7, 0}, {5, 0}}])/15 + 
   (57*c[{{0, 1, 6}, {1, 4, 0}}])/2 + (21*c[{{0, 1, 6}, {2, 3, 0}}])/2 - 
   (671*c[{{0, 2, 5}, {2, 3, 0}}])/30 - (97*c[{{0, 3, 4}, {4, 0, 1}}])/5 + 
   8*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] - 
   3*c[{{0, 1, 2, 4}, {2, 1, 2, 0}}] - 2*c[{{1, 1, 2, 3}, {1, 1, 2, 1}}] - 
   c[{{1, 2, 2, 2}, {1, 0, 2, 2}}] - (11*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/
    (2*tau[2]^4) + (453*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(10*tau[2]^4) + 
   (12*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 - 
   (163*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2) + 
   (7*Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/(2*tau[2]^2) + 
   (3*Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/tau[2]^3, 
 c[{{1, 1, 2, 3}, {2, 2, 1, 0}}] -> 
  -2*c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}] + 112*c[{{1, 0}, {3, 0}}]*
    c[{{6, 0}, {2, 0}}] - (2018*c[{{7, 0}, {5, 0}}])/5 - 
   (337*c[{{0, 1, 6}, {1, 4, 0}}])/2 + (107*c[{{0, 1, 6}, {2, 3, 0}}])/2 + 
   (141*c[{{0, 2, 5}, {2, 3, 0}}])/10 + (161*c[{{0, 3, 4}, {4, 0, 1}}])/5 - 
   8*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] + 
   3*c[{{0, 1, 2, 4}, {2, 1, 2, 0}}] - 8*c[{{1, 1, 2, 3}, {1, 1, 2, 1}}] - 
   7*c[{{1, 2, 2, 2}, {1, 0, 2, 2}}] + (11*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/
    (2*tau[2]^4) - (629*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(10*tau[2]^4) + 
   (26*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 + 
   (409*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2) - 
   (11*Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/(2*tau[2]^2) - 
   (3*Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/tau[2]^3, 
 c[{{1, 2, 2, 2}, {0, 1, 1, 3}}] -> c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}] - 
   26*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] + (533*c[{{7, 0}, {5, 0}}])/5 + 
   48*c[{{0, 1, 6}, {1, 4, 0}}] - 21*c[{{0, 1, 6}, {2, 3, 0}}] - 
   (8*c[{{0, 2, 5}, {2, 3, 0}}])/5 - (36*c[{{0, 3, 4}, {4, 0, 1}}])/5 + 
   2*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] - 
   c[{{0, 1, 2, 4}, {2, 1, 2, 0}}] + 2*c[{{1, 1, 2, 3}, {1, 1, 2, 1}}] + 
   2*c[{{1, 2, 2, 2}, {1, 0, 2, 2}}] - (3*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/
    (2*tau[2]^4) + (159*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(10*tau[2]^4) - 
   (6*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 - 
   (109*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2) + 
   (3*Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/(2*tau[2]^2) + 
   (Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/tau[2]^3, 
 c[{{1, 2, 2, 2}, {0, 1, 2, 2}}] -> 
  4*c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}] - 104*c[{{1, 0}, {3, 0}}]*
    c[{{6, 0}, {2, 0}}] + (5708*c[{{7, 0}, {5, 0}}])/15 + 
   166*c[{{0, 1, 6}, {1, 4, 0}}] - 58*c[{{0, 1, 6}, {2, 3, 0}}] - 
   (218*c[{{0, 2, 5}, {2, 3, 0}}])/15 - (172*c[{{0, 3, 4}, {4, 0, 1}}])/5 + 
   8*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] - 
   4*c[{{0, 1, 2, 4}, {2, 1, 2, 0}}] + 8*c[{{1, 1, 2, 3}, {1, 1, 2, 1}}] + 
   7*c[{{1, 2, 2, 2}, {1, 0, 2, 2}}] - (6*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/
    tau[2]^4 + (334*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(5*tau[2]^4) - 
   (22*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 - 
   (428*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2) + 
   (6*Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/tau[2]^2 + 
   (4*Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/tau[2]^3, 
 c[{{1, 2, 2, 2}, {1, 0, 1, 3}}] -> (c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}])/
    2 - 13*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] + 
   (251*c[{{7, 0}, {5, 0}}])/6 + (35*c[{{0, 1, 6}, {1, 4, 0}}])/2 - 
   4*c[{{0, 1, 6}, {2, 3, 0}}] - (17*c[{{0, 2, 5}, {2, 3, 0}}])/6 - 
   5*c[{{0, 3, 4}, {4, 0, 1}}] + c[{{3, 0}, {1, 0}}]*
    c[{{1, 1, 2}, {1, 1, 2}}] - c[{{0, 1, 2, 4}, {2, 1, 2, 0}}]/2 + 
   c[{{1, 1, 2, 3}, {1, 1, 2, 1}}] + c[{{1, 2, 2, 2}, {1, 0, 2, 2}}] - 
   (3*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/(4*tau[2]^4) + 
   (35*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(4*tau[2]^4) - 
   (5*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/(2*tau[2]^3) - 
   (21*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(2*tau[2]^2) + 
   (3*Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/(4*tau[2]^2) + 
   (Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/(2*tau[2]^3), 
 c[{{1, 2, 2, 2}, {1, 1, 1, 2}}] -> 
  -2*c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}] + 52*c[{{1, 0}, {3, 0}}]*
    c[{{6, 0}, {2, 0}}] - (2854*c[{{7, 0}, {5, 0}}])/15 - 
   83*c[{{0, 1, 6}, {1, 4, 0}}] + 29*c[{{0, 1, 6}, {2, 3, 0}}] + 
   (109*c[{{0, 2, 5}, {2, 3, 0}}])/15 + (86*c[{{0, 3, 4}, {4, 0, 1}}])/5 - 
   4*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] + 
   2*c[{{0, 1, 2, 4}, {2, 1, 2, 0}}] - 4*c[{{1, 1, 2, 3}, {1, 1, 2, 1}}] - 
   4*c[{{1, 2, 2, 2}, {1, 0, 2, 2}}] + (3*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/
    tau[2]^4 - (167*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(5*tau[2]^4) + 
   (11*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 + 
   (214*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2) - 
   (3*Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/tau[2]^2 - 
   (2*Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/tau[2]^3, 
 c[{{1, 2, 2, 2}, {2, 0, 1, 2}}] -> 
  -2*c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}] + 52*c[{{1, 0}, {3, 0}}]*
    c[{{6, 0}, {2, 0}}] - (2854*c[{{7, 0}, {5, 0}}])/15 - 
   83*c[{{0, 1, 6}, {1, 4, 0}}] + 29*c[{{0, 1, 6}, {2, 3, 0}}] + 
   (109*c[{{0, 2, 5}, {2, 3, 0}}])/15 + (86*c[{{0, 3, 4}, {4, 0, 1}}])/5 - 
   4*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] + 
   2*c[{{0, 1, 2, 4}, {2, 1, 2, 0}}] - 4*c[{{1, 1, 2, 3}, {1, 1, 2, 1}}] - 
   4*c[{{1, 2, 2, 2}, {1, 0, 2, 2}}] + (3*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/
    tau[2]^4 - (167*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(5*tau[2]^4) + 
   (11*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 + 
   (214*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2) - 
   (3*Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/tau[2]^2 - 
   (2*Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/tau[2]^3, 
 c[{{1, 2, 2, 2}, {2, 1, 1, 1}}] -> 
  6*c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}] - 156*c[{{1, 0}, {3, 0}}]*
    c[{{6, 0}, {2, 0}}] + (2854*c[{{7, 0}, {5, 0}}])/5 + 
   249*c[{{0, 1, 6}, {1, 4, 0}}] - 87*c[{{0, 1, 6}, {2, 3, 0}}] - 
   (109*c[{{0, 2, 5}, {2, 3, 0}}])/5 - (258*c[{{0, 3, 4}, {4, 0, 1}}])/5 + 
   12*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] - 
   6*c[{{0, 1, 2, 4}, {2, 1, 2, 0}}] + 12*c[{{1, 1, 2, 3}, {1, 1, 2, 1}}] + 
   12*c[{{1, 2, 2, 2}, {1, 0, 2, 2}}] - (9*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/
    tau[2]^4 + (501*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(5*tau[2]^4) - 
   (33*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 - 
   (642*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2) + 
   (9*Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/tau[2]^2 + 
   (6*Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/tau[2]^3, 
 c[{{1, 2, 2, 2}, {3, 0, 1, 1}}] -> 
  -2*c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}] + 52*c[{{1, 0}, {3, 0}}]*
    c[{{6, 0}, {2, 0}}] - (2854*c[{{7, 0}, {5, 0}}])/15 - 
   83*c[{{0, 1, 6}, {1, 4, 0}}] + 29*c[{{0, 1, 6}, {2, 3, 0}}] + 
   (109*c[{{0, 2, 5}, {2, 3, 0}}])/15 + (86*c[{{0, 3, 4}, {4, 0, 1}}])/5 - 
   4*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] + 
   2*c[{{0, 1, 2, 4}, {2, 1, 2, 0}}] - 4*c[{{1, 1, 2, 3}, {1, 1, 2, 1}}] - 
   4*c[{{1, 2, 2, 2}, {1, 0, 2, 2}}] + (3*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/
    tau[2]^4 - (167*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(5*tau[2]^4) + 
   (11*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 + 
   (214*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2) - 
   (3*Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/tau[2]^2 - 
   (2*Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 1, 1, 4}, {1, 1, 1, 1, 1}}] -> 
  (-33*c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}])/2 + 
   231*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] - (2219*c[{{7, 0}, {5, 0}}])/
    4 - (393*c[{{0, 1, 6}, {1, 4, 0}}])/2 - 51*c[{{0, 1, 6}, {2, 3, 0}}] + 
   (247*c[{{0, 2, 5}, {2, 3, 0}}])/2 + (231*c[{{0, 3, 4}, {4, 0, 1}}])/2 - 
   33*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] + 
   (33*c[{{0, 1, 2, 4}, {2, 1, 2, 0}}])/2 - 
   3*c[{{1, 1, 2, 3}, {1, 1, 2, 1}}] - 9*c[{{1, 2, 2, 2}, {1, 0, 2, 2}}] + 
   (99*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/(4*tau[2]^4) - 
   (987*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(4*tau[2]^4) - 
   (10*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 + 
   (447*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(2*tau[2]^2) - 
   (105*Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/(4*tau[2]^2) - 
   (35*Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/(2*tau[2]^3), 
 c[{{0, 1, 1, 1, 4}, {1, 1, 1, 2, 0}}] -> 
  c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {1, 0}}]^2 - 11*c[{{2, 0}, {4, 0}}]*
    c[{{5, 0}, {1, 0}}] + 289*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] - 
   (17374*c[{{7, 0}, {5, 0}}])/15 - 511*c[{{0, 1, 6}, {1, 4, 0}}] + 
   209*c[{{0, 1, 6}, {2, 3, 0}}] + (349*c[{{0, 2, 5}, {2, 3, 0}}])/15 + 
   (476*c[{{0, 3, 4}, {4, 0, 1}}])/5 - 24*c[{{3, 0}, {1, 0}}]*
    c[{{1, 1, 2}, {1, 1, 2}}] + 10*c[{{0, 1, 2, 4}, {2, 1, 2, 0}}] - 
   28*c[{{1, 1, 2, 3}, {1, 1, 2, 1}}] - 19*c[{{1, 2, 2, 2}, {1, 0, 2, 2}}] + 
   (13*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/tau[2]^4 - 
   (902*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(5*tau[2]^4) + 
   (157*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/(2*tau[2]^3) + 
   (1289*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2) - 
   (29*Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/(2*tau[2]^2) - 
   (21*Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/(2*tau[2]^3), 
 c[{{0, 1, 1, 1, 4}, {2, 0, 1, 1, 1}}] -> 
  c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {1, 0}}]^2 + 
   (9*c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}])/2 - 
   92*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] + (12031*c[{{7, 0}, {5, 0}}])/
    60 + (167*c[{{0, 1, 6}, {1, 4, 0}}])/2 + 11*c[{{0, 1, 6}, {2, 3, 0}}] - 
   (1343*c[{{0, 2, 5}, {2, 3, 0}}])/30 - (457*c[{{0, 3, 4}, {4, 0, 1}}])/10 + 
   15*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] - 
   (11*c[{{0, 1, 2, 4}, {2, 1, 2, 0}}])/2 + c[{{1, 1, 2, 3}, {1, 1, 2, 1}}] + 
   3*c[{{1, 2, 2, 2}, {1, 0, 2, 2}}] - (37*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/
    (4*tau[2]^4) + (1933*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(20*tau[2]^4) + 
   (8*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 - 
   (843*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(10*tau[2]^2) + 
   (43*Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/(4*tau[2]^2) + 
   (11*Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/(2*tau[2]^3), 
 c[{{0, 1, 1, 1, 4}, {2, 1, 1, 1, 0}}] -> 
  -3*c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {1, 0}}]^2 + 
   3*c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}] + 45*c[{{1, 0}, {3, 0}}]*
    c[{{6, 0}, {2, 0}}] - (234*c[{{7, 0}, {5, 0}}])/5 - 
   54*c[{{0, 1, 6}, {1, 4, 0}}] + 18*c[{{0, 1, 6}, {2, 3, 0}}] + 
   (54*c[{{0, 2, 5}, {2, 3, 0}}])/5 + (108*c[{{0, 3, 4}, {4, 0, 1}}])/5 - 
   12*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] + 
   (3*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/tau[2]^4 - 
   (216*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(5*tau[2]^4) - 
   (14*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 + 
   (147*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2) - 
   (6*Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/tau[2]^2 + 
   (Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 1, 2, 3}, {1, 1, 1, 0, 2}}] -> 
  (33*c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}])/2 - 
   243*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] + (37171*c[{{7, 0}, {5, 0}}])/
    60 + (471*c[{{0, 1, 6}, {1, 4, 0}}])/2 + 24*c[{{0, 1, 6}, {2, 3, 0}}] - 
   (3503*c[{{0, 2, 5}, {2, 3, 0}}])/30 - (1177*c[{{0, 3, 4}, {4, 0, 1}}])/
    10 + 32*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] - 
   (33*c[{{0, 1, 2, 4}, {2, 1, 2, 0}}])/2 + 
   3*c[{{1, 1, 2, 3}, {1, 1, 2, 1}}] + 9*c[{{1, 2, 2, 2}, {1, 0, 2, 2}}] - 
   (99*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/(4*tau[2]^4) + 
   (5023*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(20*tau[2]^4) + 
   (8*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 - 
   (2313*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(10*tau[2]^2) + 
   (103*Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/(4*tau[2]^2) + 
   (33*Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/(2*tau[2]^3), 
 c[{{0, 1, 1, 2, 3}, {1, 1, 1, 1, 1}}] -> 
  -61*c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}] + 1062*c[{{1, 0}, {3, 0}}]*
    c[{{6, 0}, {2, 0}}] - (93241*c[{{7, 0}, {5, 0}}])/30 - 
   1249*c[{{0, 1, 6}, {1, 4, 0}}] + 126*c[{{0, 1, 6}, {2, 3, 0}}] + 
   (5813*c[{{0, 2, 5}, {2, 3, 0}}])/15 + (2287*c[{{0, 3, 4}, {4, 0, 1}}])/5 - 
   122*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] + 
   61*c[{{0, 1, 2, 4}, {2, 1, 2, 0}}] - 42*c[{{1, 1, 2, 3}, {1, 1, 2, 1}}] - 
   50*c[{{1, 2, 2, 2}, {1, 0, 2, 2}}] + (183*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/
    (2*tau[2]^4) - (9563*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(10*tau[2]^4) + 
   (61*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 + 
   (4823*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2) - 
   (187*Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/(2*tau[2]^2) - 
   (62*Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 1, 2, 3}, {1, 1, 1, 2, 0}}] -> 
  c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}] + 138*c[{{1, 0}, {3, 0}}]*
    c[{{6, 0}, {2, 0}}] - (11089*c[{{7, 0}, {5, 0}}])/15 - 
   359*c[{{0, 1, 6}, {1, 4, 0}}] + 222*c[{{0, 1, 6}, {2, 3, 0}}] - 
   (731*c[{{0, 2, 5}, {2, 3, 0}}])/15 + (116*c[{{0, 3, 4}, {4, 0, 1}}])/5 - 
   7*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] - 
   c[{{0, 1, 2, 4}, {2, 1, 2, 0}}] - 26*c[{{1, 1, 2, 3}, {1, 1, 2, 1}}] - 
   13*c[{{1, 2, 2, 2}, {1, 0, 2, 2}}] - (5*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/
    (2*tau[2]^4) - (259*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(10*tau[2]^4) + 
   (157*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/(2*tau[2]^3) + 
   (554*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2) + 
   (Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/(2*tau[2]^2) + 
   (Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/(2*tau[2]^3), 
 c[{{0, 1, 1, 2, 3}, {1, 1, 2, 0, 1}}] -> 
  -(c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {1, 0}}]^2)/2 + 
   (57*c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}])/2 - 
   (1111*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}])/2 + 
   (52607*c[{{7, 0}, {5, 0}}])/30 + 725*c[{{0, 1, 6}, {1, 4, 0}}] - 
   140*c[{{0, 1, 6}, {2, 3, 0}}] - (2521*c[{{0, 2, 5}, {2, 3, 0}}])/15 - 
   (1139*c[{{0, 3, 4}, {4, 0, 1}}])/5 + 
   (121*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}])/2 - 
   29*c[{{0, 1, 2, 4}, {2, 1, 2, 0}}] + 29*c[{{1, 1, 2, 3}, {1, 1, 2, 1}}] + 
   29*c[{{1, 2, 2, 2}, {1, 0, 2, 2}}] - (85*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/
    (2*tau[2]^4) + (4661*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(10*tau[2]^4) - 
   (117*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/(2*tau[2]^3) - 
   (2516*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2) + 
   (89*Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/(2*tau[2]^2) + 
   (59*Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/(2*tau[2]^3), 
 c[{{0, 1, 1, 2, 3}, {1, 1, 2, 1, 0}}] -> 
  151*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] - (24569*c[{{7, 0}, {5, 0}}])/
    30 - 393*c[{{0, 1, 6}, {1, 4, 0}}] + (483*c[{{0, 1, 6}, {2, 3, 0}}])/2 - 
   (713*c[{{0, 2, 5}, {2, 3, 0}}])/15 + (143*c[{{0, 3, 4}, {4, 0, 1}}])/5 - 
   8*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] + 
   c[{{0, 1, 2, 4}, {2, 1, 2, 0}}]/2 - 28*c[{{1, 1, 2, 3}, {1, 1, 2, 1}}] - 
   (29*c[{{1, 2, 2, 2}, {1, 0, 2, 2}}])/2 - 
   (3*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/(4*tau[2]^4) - 
   (739*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(20*tau[2]^4) + 
   (341*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/(4*tau[2]^3) + 
   (1299*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(10*tau[2]^2) + 
   (3*Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/(4*tau[2]^2) - 
   (3*Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/(4*tau[2]^3), 
 c[{{0, 1, 1, 2, 3}, {2, 0, 1, 1, 1}}] -> 
  -(c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {1, 0}}]^2)/2 - 
   c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}] + 
   (121*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}])/2 - 
   (21269*c[{{7, 0}, {5, 0}}])/60 - (355*c[{{0, 1, 6}, {1, 4, 0}}])/2 + 
   (233*c[{{0, 1, 6}, {2, 3, 0}}])/2 - (833*c[{{0, 2, 5}, {2, 3, 0}}])/30 + 
   (23*c[{{0, 3, 4}, {4, 0, 1}}])/10 - 
   (c[{{3, 0}, {1, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}])/2 + 
   c[{{0, 1, 2, 4}, {2, 1, 2, 0}}] - 12*c[{{1, 1, 2, 3}, {1, 1, 2, 1}}] - 
   (13*c[{{1, 2, 2, 2}, {1, 0, 2, 2}}])/2 + 
   (3*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/tau[2]^4 - 
   (41*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(10*tau[2]^4) + 
   (141*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/(4*tau[2]^3) + 
   (166*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2) + 
   (13*Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/(2*tau[2]^2) - 
   (Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/(4*tau[2]^3), 
 c[{{0, 1, 1, 2, 3}, {2, 1, 1, 0, 1}}] -> 
  c[{{1, 0}, {3, 0}}]*c[{{3, 0}, {1, 0}}]^2 + 34*c[{{2, 0}, {4, 0}}]*
    c[{{5, 0}, {1, 0}}] - 647*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] + 
   (30803*c[{{7, 0}, {5, 0}}])/15 + 873*c[{{0, 1, 6}, {1, 4, 0}}] - 
   194*c[{{0, 1, 6}, {2, 3, 0}}] - (2723*c[{{0, 2, 5}, {2, 3, 0}}])/15 - 
   (1282*c[{{0, 3, 4}, {4, 0, 1}}])/5 + 71*c[{{3, 0}, {1, 0}}]*
    c[{{1, 1, 2}, {1, 1, 2}}] - 33*c[{{0, 1, 2, 4}, {2, 1, 2, 0}}] + 
   34*c[{{1, 1, 2, 3}, {1, 1, 2, 1}}] + 32*c[{{1, 2, 2, 2}, {1, 0, 2, 2}}] - 
   (103*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/(2*tau[2]^4) + 
   (5333*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(10*tau[2]^4) - 
   (63*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 - 
   (2833*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2) + 
   (47*Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/tau[2]^2 + 
   (33*Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 1, 2, 3}, {2, 1, 1, 1, 0}}] -> 
  29*c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}] - 536*c[{{1, 0}, {3, 0}}]*
    c[{{6, 0}, {2, 0}}] + (26452*c[{{7, 0}, {5, 0}}])/15 + 
   731*c[{{0, 1, 6}, {1, 4, 0}}] - 165*c[{{0, 1, 6}, {2, 3, 0}}] - 
   (2257*c[{{0, 2, 5}, {2, 3, 0}}])/15 - (1028*c[{{0, 3, 4}, {4, 0, 1}}])/5 + 
   52*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] - 
   30*c[{{0, 1, 2, 4}, {2, 1, 2, 0}}] + 32*c[{{1, 1, 2, 3}, {1, 1, 2, 1}}] + 
   31*c[{{1, 2, 2, 2}, {1, 0, 2, 2}}] - (46*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/
    tau[2]^4 + (2156*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(5*tau[2]^4) - 
   (137*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/(2*tau[2]^3) - 
   (2322*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2) + 
   (67*Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/(2*tau[2]^2) + 
   (59*Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/(2*tau[2]^3), 
 c[{{0, 1, 2, 2, 2}, {1, 1, 0, 1, 2}}] -> 
  60*c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}] - 1116*c[{{1, 0}, {3, 0}}]*
    c[{{6, 0}, {2, 0}}] + (68847*c[{{7, 0}, {5, 0}}])/20 + 
   (2859*c[{{0, 1, 6}, {1, 4, 0}}])/2 - (507*c[{{0, 1, 6}, {2, 3, 0}}])/2 - 
   (3501*c[{{0, 2, 5}, {2, 3, 0}}])/10 - (4587*c[{{0, 3, 4}, {4, 0, 1}}])/
    10 + 120*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] - 
   60*c[{{0, 1, 2, 4}, {2, 1, 2, 0}}] + 51*c[{{1, 1, 2, 3}, {1, 1, 2, 1}}] + 
   (109*c[{{1, 2, 2, 2}, {1, 0, 2, 2}}])/2 - 
   (181*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/(2*tau[2]^4) + 
   (4767*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(5*tau[2]^4) - 
   (369*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/(4*tau[2]^3) - 
   (4969*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2) + 
   (177*Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/(2*tau[2]^2) + 
   (237*Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/(4*tau[2]^3), 
 c[{{0, 1, 2, 2, 2}, {1, 1, 1, 1, 1}}] -> 
  (-351*c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}])/2 + 
   3393*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] - 
   (213153*c[{{7, 0}, {5, 0}}])/20 - (8883*c[{{0, 1, 6}, {1, 4, 0}}])/2 + 
   873*c[{{0, 1, 6}, {2, 3, 0}}] + (10029*c[{{0, 2, 5}, {2, 3, 0}}])/10 + 
   (13653*c[{{0, 3, 4}, {4, 0, 1}}])/10 - 351*c[{{3, 0}, {1, 0}}]*
    c[{{1, 1, 2}, {1, 1, 2}}] + (351*c[{{0, 1, 2, 4}, {2, 1, 2, 0}}])/2 - 
   171*c[{{1, 1, 2, 3}, {1, 1, 2, 1}}] - 
   171*c[{{1, 2, 2, 2}, {1, 0, 2, 2}}] + 
   (1053*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/(4*tau[2]^4) - 
   (56457*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(20*tau[2]^4) + 
   (669*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/(2*tau[2]^3) + 
   (29997*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(10*tau[2]^2) - 
   (1053*Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/(4*tau[2]^2) - 
   (174*Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 2, 2, 2}, {1, 2, 0, 1, 1}}] -> 
  (121*c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}])/2 - 
   1183*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] + 
   (224569*c[{{7, 0}, {5, 0}}])/60 + (3127*c[{{0, 1, 6}, {1, 4, 0}}])/2 - 
   320*c[{{0, 1, 6}, {2, 3, 0}}] - (10247*c[{{0, 2, 5}, {2, 3, 0}}])/30 - 
   (4723*c[{{0, 3, 4}, {4, 0, 1}}])/10 + 121*c[{{3, 0}, {1, 0}}]*
    c[{{1, 1, 2}, {1, 1, 2}}] - (121*c[{{0, 1, 2, 4}, {2, 1, 2, 0}}])/2 + 
   61*c[{{1, 1, 2, 3}, {1, 1, 2, 1}}] + 61*c[{{1, 2, 2, 2}, {1, 0, 2, 2}}] - 
   (363*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/(4*tau[2]^4) + 
   (19487*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(20*tau[2]^4) - 
   (245*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/(2*tau[2]^3) - 
   (10427*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(10*tau[2]^2) + 
   (363*Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/(4*tau[2]^2) + 
   (60*Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 2, 2, 2}, {2, 0, 1, 1, 1}}] -> 
  (9*c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}])/2 - 
   111*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] + (5741*c[{{7, 0}, {5, 0}}])/
    20 + (189*c[{{0, 1, 6}, {1, 4, 0}}])/2 + 21*c[{{0, 1, 6}, {2, 3, 0}}] - 
   (463*c[{{0, 2, 5}, {2, 3, 0}}])/10 - (501*c[{{0, 3, 4}, {4, 0, 1}}])/10 + 
   3*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] - 
   (9*c[{{0, 1, 2, 4}, {2, 1, 2, 0}}])/2 + 
   3*c[{{1, 1, 2, 3}, {1, 1, 2, 1}}] + 6*c[{{1, 2, 2, 2}, {1, 0, 2, 2}}] - 
   (15*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/(4*tau[2]^4) + 
   (1959*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(20*tau[2]^4) - 
   (9*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 - 
   (1059*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(10*tau[2]^2) + 
   (75*Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/(4*tau[2]^2) + 
   (9*Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/(2*tau[2]^3), 
 c[{{0, 1, 2, 2, 2}, {2, 1, 0, 1, 1}}] -> 
  57*c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}] - 1094*c[{{1, 0}, {3, 0}}]*
    c[{{6, 0}, {2, 0}}] + (51853*c[{{7, 0}, {5, 0}}])/15 + 
   1449*c[{{0, 1, 6}, {1, 4, 0}}] - 298*c[{{0, 1, 6}, {2, 3, 0}}] - 
   (4783*c[{{0, 2, 5}, {2, 3, 0}}])/15 - (2192*c[{{0, 3, 4}, {4, 0, 1}}])/5 + 
   116*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] - 
   57*c[{{0, 1, 2, 4}, {2, 1, 2, 0}}] + 56*c[{{1, 1, 2, 3}, {1, 1, 2, 1}}] + 
   55*c[{{1, 2, 2, 2}, {1, 0, 2, 2}}] - (173*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/
    (2*tau[2]^4) + (9083*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(10*tau[2]^4) - 
   (217*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/(2*tau[2]^3) - 
   (4823*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2) + 
   (163*Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/(2*tau[2]^2) + 
   (113*Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/(2*tau[2]^3), 
 c[{{1, 1, 1, 1, 3}, {0, 1, 1, 1, 2}}] -> 
  (-33*c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}])/2 + 
   231*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] - (2219*c[{{7, 0}, {5, 0}}])/
    4 - (393*c[{{0, 1, 6}, {1, 4, 0}}])/2 - 51*c[{{0, 1, 6}, {2, 3, 0}}] + 
   (247*c[{{0, 2, 5}, {2, 3, 0}}])/2 + (231*c[{{0, 3, 4}, {4, 0, 1}}])/2 - 
   33*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] + 
   (33*c[{{0, 1, 2, 4}, {2, 1, 2, 0}}])/2 - 
   3*c[{{1, 1, 2, 3}, {1, 1, 2, 1}}] - 9*c[{{1, 2, 2, 2}, {1, 0, 2, 2}}] + 
   (99*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/(4*tau[2]^4) - 
   (987*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(4*tau[2]^4) - 
   (10*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 + 
   (447*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(2*tau[2]^2) - 
   (105*Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/(4*tau[2]^2) - 
   (35*Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/(2*tau[2]^3), 
 c[{{1, 1, 1, 1, 3}, {0, 1, 1, 2, 1}}] -> 
  -32*c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}] + 612*c[{{1, 0}, {3, 0}}]*
    c[{{6, 0}, {2, 0}}] - (28703*c[{{7, 0}, {5, 0}}])/15 - 
   791*c[{{0, 1, 6}, {1, 4, 0}}] + 147*c[{{0, 1, 6}, {2, 3, 0}}] + 
   (2873*c[{{0, 2, 5}, {2, 3, 0}}])/15 + (1282*c[{{0, 3, 4}, {4, 0, 1}}])/5 - 
   72*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] + 
   32*c[{{0, 1, 2, 4}, {2, 1, 2, 0}}] - 32*c[{{1, 1, 2, 3}, {1, 1, 2, 1}}] - 
   31*c[{{1, 2, 2, 2}, {1, 0, 2, 2}}] + (47*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/
    tau[2]^4 - (2619*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(5*tau[2]^4) + 
   (121*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/(2*tau[2]^3) + 
   (2828*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2) - 
   (103*Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/(2*tau[2]^2) - 
   (67*Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/(2*tau[2]^3), 
 c[{{1, 1, 1, 1, 3}, {1, 1, 1, 1, 1}}] -> 
  66*c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}] - 924*c[{{1, 0}, {3, 0}}]*
    c[{{6, 0}, {2, 0}}] + 2219*c[{{7, 0}, {5, 0}}] + 
   786*c[{{0, 1, 6}, {1, 4, 0}}] + 204*c[{{0, 1, 6}, {2, 3, 0}}] - 
   494*c[{{0, 2, 5}, {2, 3, 0}}] - 462*c[{{0, 3, 4}, {4, 0, 1}}] + 
   132*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] - 
   66*c[{{0, 1, 2, 4}, {2, 1, 2, 0}}] + 12*c[{{1, 1, 2, 3}, {1, 1, 2, 1}}] + 
   36*c[{{1, 2, 2, 2}, {1, 0, 2, 2}}] - (99*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/
    tau[2]^4 + (987*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/tau[2]^4 + 
   (40*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 - 
   (894*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/tau[2]^2 + 
   (105*Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/tau[2]^2 + 
   (70*Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/tau[2]^3, 
 c[{{1, 1, 1, 1, 3}, {1, 1, 1, 2, 0}}] -> 
  30*c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}] - 912*c[{{1, 0}, {3, 0}}]*
    c[{{6, 0}, {2, 0}}] + (17608*c[{{7, 0}, {5, 0}}])/5 + 
   1587*c[{{0, 1, 6}, {1, 4, 0}}] - 645*c[{{0, 1, 6}, {2, 3, 0}}] - 
   (403*c[{{0, 2, 5}, {2, 3, 0}}])/5 - (1536*c[{{0, 3, 4}, {4, 0, 1}}])/5 + 
   84*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] - 
   30*c[{{0, 1, 2, 4}, {2, 1, 2, 0}}] + 84*c[{{1, 1, 2, 3}, {1, 1, 2, 1}}] + 
   57*c[{{1, 2, 2, 2}, {1, 0, 2, 2}}] - (42*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/
    tau[2]^4 + (2922*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(5*tau[2]^4) - 
   (443*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/(2*tau[2]^3) - 
   (4014*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2) + 
   (99*Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/(2*tau[2]^2) + 
   (61*Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/(2*tau[2]^3), 
 c[{{1, 1, 1, 2, 2}, {0, 1, 1, 1, 2}}] -> 
  -28*c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}] + 588*c[{{1, 0}, {3, 0}}]*
    c[{{6, 0}, {2, 0}}] - (58013*c[{{7, 0}, {5, 0}}])/30 - 
   817*c[{{0, 1, 6}, {1, 4, 0}}] + 201*c[{{0, 1, 6}, {2, 3, 0}}] + 
   (2209*c[{{0, 2, 5}, {2, 3, 0}}])/15 + (1121*c[{{0, 3, 4}, {4, 0, 1}}])/5 - 
   57*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] + 
   28*c[{{0, 1, 2, 4}, {2, 1, 2, 0}}] - 36*c[{{1, 1, 2, 3}, {1, 1, 2, 1}}] - 
   32*c[{{1, 2, 2, 2}, {1, 0, 2, 2}}] + (42*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/
    tau[2]^4 - (2292*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(5*tau[2]^4) + 
   (79*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 + 
   (2549*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2) - 
   (83*Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/(2*tau[2]^2) - 
   (28*Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/tau[2]^3, 
 c[{{1, 1, 1, 2, 2}, {0, 1, 2, 1, 1}}] -> 
  (c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}])/2 - 15*c[{{1, 0}, {3, 0}}]*
    c[{{6, 0}, {2, 0}}] + (1135*c[{{7, 0}, {5, 0}}])/12 + 
   (103*c[{{0, 1, 6}, {1, 4, 0}}])/2 - 36*c[{{0, 1, 6}, {2, 3, 0}}] + 
   (49*c[{{0, 2, 5}, {2, 3, 0}}])/6 - c[{{0, 3, 4}, {4, 0, 1}}]/2 + 
   3*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] - 
   c[{{0, 1, 2, 4}, {2, 1, 2, 0}}]/2 + 3*c[{{1, 1, 2, 3}, {1, 1, 2, 1}}] + 
   2*c[{{1, 2, 2, 2}, {1, 0, 2, 2}}] - (7*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/
    (4*tau[2]^4) + (3*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(4*tau[2]^4) - 
   (8*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 - 
   (15*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(2*tau[2]^2) - 
   (13*Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/(4*tau[2]^2) + 
   (Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/(2*tau[2]^3), 
 c[{{1, 1, 1, 2, 2}, {1, 1, 1, 0, 2}}] -> 
  -33*c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}] + 498*c[{{1, 0}, {3, 0}}]*
    c[{{6, 0}, {2, 0}}] - (6519*c[{{7, 0}, {5, 0}}])/5 - 
   510*c[{{0, 1, 6}, {1, 4, 0}}] - 21*c[{{0, 1, 6}, {2, 3, 0}}] + 
   (1134*c[{{0, 2, 5}, {2, 3, 0}}])/5 + (1188*c[{{0, 3, 4}, {4, 0, 1}}])/5 - 
   63*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] + 
   33*c[{{0, 1, 2, 4}, {2, 1, 2, 0}}] - 6*c[{{1, 1, 2, 3}, {1, 1, 2, 1}}] - 
   18*c[{{1, 2, 2, 2}, {1, 0, 2, 2}}] + (99*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/
    (2*tau[2]^4) - (5067*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(10*tau[2]^4) - 
   (14*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 + 
   (2352*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2) - 
   (51*Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/tau[2]^2 - 
   (32*Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/tau[2]^3, 
 c[{{1, 1, 1, 2, 2}, {1, 1, 1, 1, 1}}] -> 
  117*c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}] - 2262*c[{{1, 0}, {3, 0}}]*
    c[{{6, 0}, {2, 0}}] + (71051*c[{{7, 0}, {5, 0}}])/10 + 
   2961*c[{{0, 1, 6}, {1, 4, 0}}] - 582*c[{{0, 1, 6}, {2, 3, 0}}] - 
   (3343*c[{{0, 2, 5}, {2, 3, 0}}])/5 - (4551*c[{{0, 3, 4}, {4, 0, 1}}])/5 + 
   234*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] - 
   117*c[{{0, 1, 2, 4}, {2, 1, 2, 0}}] + 
   114*c[{{1, 1, 2, 3}, {1, 1, 2, 1}}] + 
   114*c[{{1, 2, 2, 2}, {1, 0, 2, 2}}] - 
   (351*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/(2*tau[2]^4) + 
   (18819*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(10*tau[2]^4) - 
   (223*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 - 
   (9999*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2) + 
   (351*Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/(2*tau[2]^2) + 
   (116*Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/tau[2]^3, 
 c[{{1, 1, 1, 2, 2}, {1, 1, 2, 0, 1}}] -> 
  -59*c[{{2, 0}, {4, 0}}]*c[{{5, 0}, {1, 0}}] + 1146*c[{{1, 0}, {3, 0}}]*
    c[{{6, 0}, {2, 0}}] - (54707*c[{{7, 0}, {5, 0}}])/15 - 
   1532*c[{{0, 1, 6}, {1, 4, 0}}] + 327*c[{{0, 1, 6}, {2, 3, 0}}] + 
   (4892*c[{{0, 2, 5}, {2, 3, 0}}])/15 + (2278*c[{{0, 3, 4}, {4, 0, 1}}])/5 - 
   120*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] + 
   59*c[{{0, 1, 2, 4}, {2, 1, 2, 0}}] - 60*c[{{1, 1, 2, 3}, {1, 1, 2, 1}}] - 
   59*c[{{1, 2, 2, 2}, {1, 0, 2, 2}}] + (179*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/
    (2*tau[2]^4) - (9417*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(10*tau[2]^4) + 
   (239*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/(2*tau[2]^3) + 
   (5037*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2) - 
   (169*Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/(2*tau[2]^2) - 
   (117*Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/(2*tau[2]^3), 
 c[{{0, 1, 1, 1, 1, 3}, {1, 1, 1, 1, 1, 0}}] -> 
  -672*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] + (16528*c[{{7, 0}, {5, 0}}])/
    5 + 1656*c[{{0, 1, 6}, {1, 4, 0}}] - 984*c[{{0, 1, 6}, {2, 3, 0}}] + 
   (1112*c[{{0, 2, 5}, {2, 3, 0}}])/5 - (456*c[{{0, 3, 4}, {4, 0, 1}}])/5 - 
   24*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] + 
   96*c[{{1, 1, 2, 3}, {1, 1, 2, 1}}] + 48*c[{{1, 2, 2, 2}, {1, 0, 2, 2}}] - 
   (3*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/tau[2]^4 + 
   (762*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(5*tau[2]^4) - 
   (290*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 - 
   (2004*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2) - 
   (12*Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/tau[2]^2 - 
   (2*Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 1, 1, 2, 2}, {1, 1, 1, 1, 0, 1}}] -> 
  -672*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] + (16528*c[{{7, 0}, {5, 0}}])/
    5 + 1656*c[{{0, 1, 6}, {1, 4, 0}}] - 984*c[{{0, 1, 6}, {2, 3, 0}}] + 
   (1112*c[{{0, 2, 5}, {2, 3, 0}}])/5 - (456*c[{{0, 3, 4}, {4, 0, 1}}])/5 - 
   24*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] + 
   96*c[{{1, 1, 2, 3}, {1, 1, 2, 1}}] + 48*c[{{1, 2, 2, 2}, {1, 0, 2, 2}}] - 
   (3*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/tau[2]^4 + 
   (762*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(5*tau[2]^4) - 
   (290*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 - 
   (2004*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2) - 
   (12*Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/tau[2]^2 - 
   (2*Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/tau[2]^3, 
 c[{{1, 1, 1, 1, 1, 2}, {0, 1, 1, 1, 1, 1}}] -> 
  -672*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] + (16528*c[{{7, 0}, {5, 0}}])/
    5 + 1656*c[{{0, 1, 6}, {1, 4, 0}}] - 984*c[{{0, 1, 6}, {2, 3, 0}}] + 
   (1112*c[{{0, 2, 5}, {2, 3, 0}}])/5 - (456*c[{{0, 3, 4}, {4, 0, 1}}])/5 - 
   24*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] + 
   96*c[{{1, 1, 2, 3}, {1, 1, 2, 1}}] + 48*c[{{1, 2, 2, 2}, {1, 0, 2, 2}}] - 
   (3*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/tau[2]^4 + 
   (762*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/(5*tau[2]^4) - 
   (290*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 - 
   (2004*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/(5*tau[2]^2) - 
   (12*Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/tau[2]^2 - 
   (2*Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/tau[2]^3, 
 c[{{1, 1, 1, 1, 1, 2}, {1, 1, 1, 1, 1, 0}}] -> 
  3360*c[{{1, 0}, {3, 0}}]*c[{{6, 0}, {2, 0}}] - 16528*c[{{7, 0}, {5, 0}}] - 
   8280*c[{{0, 1, 6}, {1, 4, 0}}] + 4920*c[{{0, 1, 6}, {2, 3, 0}}] - 
   1112*c[{{0, 2, 5}, {2, 3, 0}}] + 456*c[{{0, 3, 4}, {4, 0, 1}}] + 
   120*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 2}, {1, 1, 2}}] - 
   480*c[{{1, 1, 2, 3}, {1, 1, 2, 1}}] - 
   240*c[{{1, 2, 2, 2}, {1, 0, 2, 2}}] + (15*Pi^4*c[{{3, 0}, {1, 0}}]*e[2]^2)/
    tau[2]^4 - (762*Pi^4*c[{{3, 0}, {1, 0}}]*e[4])/tau[2]^4 + 
   (1450*Pi^3*c[{{4, 0}, {2, 0}}]*e[3])/tau[2]^3 + 
   (2004*Pi^2*c[{{5, 0}, {3, 0}}]*e[2])/tau[2]^2 + 
   (60*Pi^2*c[{{1, 1, 3}, {1, 1, 1}}]*e[2])/tau[2]^2 + 
   (10*Pi^3*c[{{4, 0}, {2, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 7}, {1, 1, 0}}] -> c[{{3, 0}, {1, 0}}]*c[{{5, 0}, {1, 0}}] - 
   (5*c[{{8, 0}, {2, 0}}])/2, c[{{0, 2, 6}, {1, 0, 1}}] -> 
  (-8*c[{{3, 0}, {1, 0}}]*c[{{5, 0}, {1, 0}}])/5 + 
   (7*c[{{8, 0}, {2, 0}}])/2 + (2*c[{{0, 3, 5}, {1, 0, 1}}])/5, 
 c[{{0, 2, 6}, {1, 1, 0}}] -> (8*c[{{3, 0}, {1, 0}}]*c[{{5, 0}, {1, 0}}])/5 - 
   (9*c[{{8, 0}, {2, 0}}])/2 - (2*c[{{0, 3, 5}, {1, 0, 1}}])/5, 
 c[{{0, 3, 5}, {1, 1, 0}}] -> -(c[{{3, 0}, {1, 0}}]*c[{{5, 0}, {1, 0}}]) + 
   c[{{8, 0}, {2, 0}}] - c[{{0, 3, 5}, {1, 0, 1}}], 
 c[{{0, 4, 4}, {1, 0, 1}}] -> -c[{{8, 0}, {2, 0}}]/2, 
 c[{{1, 1, 6}, {0, 1, 1}}] -> c[{{3, 0}, {1, 0}}]*c[{{5, 0}, {1, 0}}] - 
   (5*c[{{8, 0}, {2, 0}}])/2, c[{{1, 1, 6}, {1, 1, 0}}] -> 
  -2*c[{{3, 0}, {1, 0}}]*c[{{5, 0}, {1, 0}}] + 5*c[{{8, 0}, {2, 0}}], 
 c[{{1, 2, 5}, {0, 1, 1}}] -> -(c[{{3, 0}, {1, 0}}]*c[{{5, 0}, {1, 0}}]) + 
   (3*c[{{8, 0}, {2, 0}}])/2, c[{{1, 2, 5}, {1, 0, 1}}] -> 
  (3*c[{{3, 0}, {1, 0}}]*c[{{5, 0}, {1, 0}}])/5 - c[{{8, 0}, {2, 0}}] - 
   (2*c[{{0, 3, 5}, {1, 0, 1}}])/5, c[{{1, 2, 5}, {1, 1, 0}}] -> 
  (2*c[{{3, 0}, {1, 0}}]*c[{{5, 0}, {1, 0}}])/5 - c[{{8, 0}, {2, 0}}]/2 + 
   (2*c[{{0, 3, 5}, {1, 0, 1}}])/5, c[{{1, 3, 4}, {0, 1, 1}}] -> 
  -c[{{8, 0}, {2, 0}}]/2, c[{{1, 3, 4}, {1, 0, 1}}] -> 
  (-3*c[{{3, 0}, {1, 0}}]*c[{{5, 0}, {1, 0}}])/5 + c[{{8, 0}, {2, 0}}] - 
   (3*c[{{0, 3, 5}, {1, 0, 1}}])/5, c[{{1, 3, 4}, {1, 1, 0}}] -> 
  (3*c[{{3, 0}, {1, 0}}]*c[{{5, 0}, {1, 0}}])/5 - c[{{8, 0}, {2, 0}}]/2 + 
   (3*c[{{0, 3, 5}, {1, 0, 1}}])/5, c[{{2, 2, 4}, {0, 1, 1}}] -> 
  (2*c[{{3, 0}, {1, 0}}]*c[{{5, 0}, {1, 0}}])/5 - c[{{8, 0}, {2, 0}}]/2 + 
   (2*c[{{0, 3, 5}, {1, 0, 1}}])/5, c[{{2, 2, 4}, {1, 1, 0}}] -> 
  (-4*c[{{3, 0}, {1, 0}}]*c[{{5, 0}, {1, 0}}])/5 + c[{{8, 0}, {2, 0}}] - 
   (4*c[{{0, 3, 5}, {1, 0, 1}}])/5, c[{{2, 3, 3}, {0, 1, 1}}] -> 
  (-2*c[{{3, 0}, {1, 0}}]*c[{{5, 0}, {1, 0}}])/5 + c[{{8, 0}, {2, 0}}] - 
   (2*c[{{0, 3, 5}, {1, 0, 1}}])/5, c[{{2, 3, 3}, {1, 0, 1}}] -> 
  (c[{{3, 0}, {1, 0}}]*c[{{5, 0}, {1, 0}}])/5 - c[{{8, 0}, {2, 0}}]/2 + 
   c[{{0, 3, 5}, {1, 0, 1}}]/5, c[{{0, 1, 7}, {1, 1, 2}}] -> 
  -c[{{4, 0}, {2, 0}}]^2/4 + (5*c[{{8, 0}, {4, 0}}])/4 + 
   c[{{0, 2, 6}, {2, 2, 0}}]/4 - c[{{0, 3, 5}, {2, 2, 0}}]/10 + 
   c[{{0, 4, 4}, {3, 0, 1}}]/20 - (Pi^2*c[{{6, 0}, {2, 0}}]*e[2])/
    (2*tau[2]^2), c[{{0, 1, 7}, {1, 2, 1}}] -> c[{{4, 0}, {2, 0}}]^2/4 - 
   (9*c[{{8, 0}, {4, 0}}])/4 - c[{{0, 2, 6}, {2, 2, 0}}]/4 + 
   c[{{0, 3, 5}, {2, 2, 0}}]/10 - c[{{0, 4, 4}, {3, 0, 1}}]/20 + 
   (Pi^2*c[{{6, 0}, {2, 0}}]*e[2])/(2*tau[2]^2), 
 c[{{0, 1, 7}, {1, 3, 0}}] -> -c[{{4, 0}, {2, 0}}]^2/4 - 
   c[{{1, 0}, {3, 0}}]*c[{{7, 0}, {1, 0}}] + (13*c[{{8, 0}, {4, 0}}])/4 + 
   c[{{0, 2, 6}, {2, 2, 0}}]/4 - c[{{0, 3, 5}, {2, 2, 0}}]/10 + 
   c[{{0, 4, 4}, {3, 0, 1}}]/20 - (Pi^2*c[{{6, 0}, {2, 0}}]*e[2])/
    (2*tau[2]^2), c[{{0, 1, 7}, {2, 0, 2}}] -> c[{{4, 0}, {2, 0}}]^2/2 - 
   (7*c[{{8, 0}, {4, 0}}])/2 + (Pi^2*c[{{6, 0}, {2, 0}}]*e[2])/tau[2]^2, 
 c[{{0, 1, 7}, {2, 1, 1}}] -> -c[{{4, 0}, {2, 0}}]^2/4 + 
   (9*c[{{8, 0}, {4, 0}}])/4 - c[{{0, 2, 6}, {2, 2, 0}}]/4 + 
   c[{{0, 3, 5}, {2, 2, 0}}]/10 - c[{{0, 4, 4}, {3, 0, 1}}]/20 - 
   (Pi^2*c[{{6, 0}, {2, 0}}]*e[2])/(2*tau[2]^2), 
 c[{{0, 1, 7}, {2, 2, 0}}] -> c[{{0, 2, 6}, {2, 2, 0}}]/2 - 
   c[{{0, 3, 5}, {2, 2, 0}}]/5 + c[{{0, 4, 4}, {3, 0, 1}}]/10, 
 c[{{0, 1, 7}, {3, 0, 1}}] -> -c[{{4, 0}, {2, 0}}]^2/4 - 
   c[{{3, 0}, {1, 0}}]*c[{{5, 0}, {3, 0}}] - c[{{1, 0}, {3, 0}}]*
    c[{{7, 0}, {1, 0}}] + (29*c[{{8, 0}, {4, 0}}])/4 + 
   c[{{0, 2, 6}, {2, 2, 0}}]/4 - c[{{0, 3, 5}, {2, 2, 0}}]/10 + 
   c[{{0, 4, 4}, {3, 0, 1}}]/20 - (Pi^3*c[{{5, 0}, {1, 0}}]*e[3])/tau[2]^3 - 
   (Pi^2*c[{{6, 0}, {2, 0}}]*e[2])/(2*tau[2]^2), 
 c[{{0, 1, 7}, {3, 1, 0}}] -> c[{{4, 0}, {2, 0}}]^2/2 + 
   c[{{3, 0}, {1, 0}}]*c[{{5, 0}, {3, 0}}] + c[{{1, 0}, {3, 0}}]*
    c[{{7, 0}, {1, 0}}] - (19*c[{{8, 0}, {4, 0}}])/2 + 
   (Pi^3*c[{{5, 0}, {1, 0}}]*e[3])/tau[2]^3 + (Pi^2*c[{{6, 0}, {2, 0}}]*e[2])/
    tau[2]^2, c[{{0, 2, 6}, {1, 0, 3}}] -> (3*c[{{4, 0}, {2, 0}}]^2)/4 - 
   (15*c[{{8, 0}, {4, 0}}])/4 - c[{{0, 2, 6}, {2, 2, 0}}]/2 - 
   c[{{0, 3, 5}, {2, 2, 0}}]/5 + (3*c[{{0, 4, 4}, {3, 0, 1}}])/5 + 
   (Pi^2*c[{{6, 0}, {2, 0}}]*e[2])/tau[2]^2, c[{{0, 2, 6}, {1, 1, 2}}] -> 
  (-3*c[{{4, 0}, {2, 0}}]^2)/4 + (11*c[{{8, 0}, {4, 0}}])/4 + 
   c[{{0, 2, 6}, {2, 2, 0}}]/2 + c[{{0, 3, 5}, {2, 2, 0}}]/5 - 
   (3*c[{{0, 4, 4}, {3, 0, 1}}])/5 - (Pi^2*c[{{6, 0}, {2, 0}}]*e[2])/
    tau[2]^2, c[{{0, 2, 6}, {1, 2, 1}}] -> (3*c[{{4, 0}, {2, 0}}]^2)/4 - 
   (7*c[{{8, 0}, {4, 0}}])/4 - c[{{0, 2, 6}, {2, 2, 0}}]/2 - 
   c[{{0, 3, 5}, {2, 2, 0}}]/5 + (3*c[{{0, 4, 4}, {3, 0, 1}}])/5, 
 c[{{0, 2, 6}, {1, 3, 0}}] -> (-3*c[{{4, 0}, {2, 0}}]^2)/4 + 
   (3*c[{{8, 0}, {4, 0}}])/4 + c[{{0, 2, 6}, {2, 2, 0}}]/2 + 
   c[{{0, 3, 5}, {2, 2, 0}}]/5 - (3*c[{{0, 4, 4}, {3, 0, 1}}])/5, 
 c[{{0, 2, 6}, {2, 0, 2}}] -> (3*c[{{4, 0}, {2, 0}}]^2)/2 - 
   (9*c[{{8, 0}, {4, 0}}])/2 - (2*c[{{0, 3, 5}, {2, 2, 0}}])/5 + 
   (6*c[{{0, 4, 4}, {3, 0, 1}}])/5 + (Pi^2*c[{{6, 0}, {2, 0}}]*e[2])/
    tau[2]^2, c[{{0, 2, 6}, {2, 1, 1}}] -> (-3*c[{{4, 0}, {2, 0}}]^2)/4 + 
   (7*c[{{8, 0}, {4, 0}}])/4 - c[{{0, 2, 6}, {2, 2, 0}}]/2 + 
   c[{{0, 3, 5}, {2, 2, 0}}]/5 - (3*c[{{0, 4, 4}, {3, 0, 1}}])/5, 
 c[{{0, 2, 6}, {3, 0, 1}}] -> (-3*c[{{4, 0}, {2, 0}}]^2)/4 - 
   4*c[{{3, 0}, {1, 0}}]*c[{{5, 0}, {3, 0}}] + (75*c[{{8, 0}, {4, 0}}])/4 + 
   c[{{0, 2, 6}, {2, 2, 0}}] - (4*c[{{0, 3, 5}, {2, 2, 0}}])/5 + 
   (9*c[{{0, 4, 4}, {3, 0, 1}}])/10 - (2*Pi^3*c[{{5, 0}, {1, 0}}]*e[3])/
    tau[2]^3 - (2*Pi^2*c[{{6, 0}, {2, 0}}]*e[2])/tau[2]^2, 
 c[{{0, 2, 6}, {3, 1, 0}}] -> (3*c[{{4, 0}, {2, 0}}]^2)/2 + 
   4*c[{{3, 0}, {1, 0}}]*c[{{5, 0}, {3, 0}}] - (41*c[{{8, 0}, {4, 0}}])/2 - 
   c[{{0, 2, 6}, {2, 2, 0}}]/2 + (3*c[{{0, 3, 5}, {2, 2, 0}}])/5 - 
   (3*c[{{0, 4, 4}, {3, 0, 1}}])/10 + (2*Pi^3*c[{{5, 0}, {1, 0}}]*e[3])/
    tau[2]^3 + (2*Pi^2*c[{{6, 0}, {2, 0}}]*e[2])/tau[2]^2, 
 c[{{0, 3, 5}, {1, 0, 3}}] -> (3*c[{{4, 0}, {2, 0}}]^2)/4 - 
   c[{{3, 0}, {1, 0}}]*c[{{5, 0}, {3, 0}}] + c[{{8, 0}, {4, 0}}]/4 - 
   c[{{0, 3, 5}, {2, 2, 0}}] + (3*c[{{0, 4, 4}, {3, 0, 1}}])/2, 
 c[{{0, 3, 5}, {1, 1, 2}}] -> (-3*c[{{4, 0}, {2, 0}}]^2)/4 + 
   (3*c[{{8, 0}, {4, 0}}])/4 + c[{{0, 3, 5}, {2, 2, 0}}] - 
   (3*c[{{0, 4, 4}, {3, 0, 1}}])/2, c[{{0, 3, 5}, {1, 2, 1}}] -> 
  (3*c[{{4, 0}, {2, 0}}]^2)/4 - (7*c[{{8, 0}, {4, 0}}])/4 - 
   c[{{0, 3, 5}, {2, 2, 0}}] + (3*c[{{0, 4, 4}, {3, 0, 1}}])/2, 
 c[{{0, 3, 5}, {1, 3, 0}}] -> (-3*c[{{4, 0}, {2, 0}}]^2)/4 + 
   (11*c[{{8, 0}, {4, 0}}])/4 + c[{{0, 3, 5}, {2, 2, 0}}] - 
   (3*c[{{0, 4, 4}, {3, 0, 1}}])/2 - (Pi^3*c[{{5, 0}, {1, 0}}]*e[3])/
    tau[2]^3, c[{{0, 3, 5}, {2, 0, 2}}] -> (3*c[{{4, 0}, {2, 0}}]^2)/2 - 
   (5*c[{{8, 0}, {4, 0}}])/2 - c[{{0, 3, 5}, {2, 2, 0}}] + 
   3*c[{{0, 4, 4}, {3, 0, 1}}], c[{{0, 3, 5}, {2, 1, 1}}] -> 
  (-3*c[{{4, 0}, {2, 0}}]^2)/4 + (7*c[{{8, 0}, {4, 0}}])/4 - 
   (3*c[{{0, 4, 4}, {3, 0, 1}}])/2, c[{{0, 3, 5}, {3, 0, 1}}] -> 
  (-3*c[{{4, 0}, {2, 0}}]^2)/4 - 5*c[{{3, 0}, {1, 0}}]*c[{{5, 0}, {3, 0}}] + 
   (79*c[{{8, 0}, {4, 0}}])/4 + (5*c[{{0, 2, 6}, {2, 2, 0}}])/4 - 
   (3*c[{{0, 3, 5}, {2, 2, 0}}])/2 + (9*c[{{0, 4, 4}, {3, 0, 1}}])/4 - 
   (Pi^3*c[{{5, 0}, {1, 0}}]*e[3])/tau[2]^3 - 
   (5*Pi^2*c[{{6, 0}, {2, 0}}]*e[2])/(2*tau[2]^2), 
 c[{{0, 3, 5}, {3, 1, 0}}] -> (3*c[{{4, 0}, {2, 0}}]^2)/2 + 
   5*c[{{3, 0}, {1, 0}}]*c[{{5, 0}, {3, 0}}] - (43*c[{{8, 0}, {4, 0}}])/2 - 
   (5*c[{{0, 2, 6}, {2, 2, 0}}])/4 + (3*c[{{0, 3, 5}, {2, 2, 0}}])/2 - 
   (3*c[{{0, 4, 4}, {3, 0, 1}}])/4 + (Pi^3*c[{{5, 0}, {1, 0}}]*e[3])/
    tau[2]^3 + (5*Pi^2*c[{{6, 0}, {2, 0}}]*e[2])/(2*tau[2]^2), 
 c[{{0, 4, 4}, {1, 0, 3}}] -> c[{{4, 0}, {2, 0}}]^2/2 - 
   (3*c[{{8, 0}, {4, 0}}])/2, c[{{0, 4, 4}, {1, 1, 2}}] -> 
  -c[{{4, 0}, {2, 0}}]^2/2 + c[{{8, 0}, {4, 0}}]/2, 
 c[{{0, 4, 4}, {2, 0, 2}}] -> c[{{4, 0}, {2, 0}}]^2/2 - 
   c[{{8, 0}, {4, 0}}]/2 + 2*c[{{0, 4, 4}, {3, 0, 1}}], 
 c[{{0, 4, 4}, {2, 1, 1}}] -> -2*c[{{0, 4, 4}, {3, 0, 1}}], 
 c[{{1, 1, 6}, {0, 1, 3}}] -> -c[{{4, 0}, {2, 0}}]^2/4 + 
   (5*c[{{8, 0}, {4, 0}}])/4 + c[{{0, 2, 6}, {2, 2, 0}}]/4 - 
   c[{{0, 3, 5}, {2, 2, 0}}]/10 + c[{{0, 4, 4}, {3, 0, 1}}]/20 - 
   (Pi^2*c[{{6, 0}, {2, 0}}]*e[2])/(2*tau[2]^2), 
 c[{{1, 1, 6}, {0, 2, 2}}] -> -c[{{4, 0}, {2, 0}}]^2/2 + 
   (5*c[{{8, 0}, {4, 0}}])/2 - (Pi^2*c[{{6, 0}, {2, 0}}]*e[2])/tau[2]^2, 
 c[{{1, 1, 6}, {0, 3, 1}}] -> c[{{4, 0}, {2, 0}}]^2/4 + 
   c[{{3, 0}, {1, 0}}]*c[{{5, 0}, {3, 0}}] - (25*c[{{8, 0}, {4, 0}}])/4 - 
   c[{{0, 2, 6}, {2, 2, 0}}]/4 + c[{{0, 3, 5}, {2, 2, 0}}]/10 - 
   c[{{0, 4, 4}, {3, 0, 1}}]/20 + (Pi^3*c[{{5, 0}, {1, 0}}]*e[3])/tau[2]^3 + 
   (Pi^2*c[{{6, 0}, {2, 0}}]*e[2])/(2*tau[2]^2), 
 c[{{1, 1, 6}, {1, 1, 2}}] -> c[{{4, 0}, {2, 0}}]^2/2 - 
   (5*c[{{8, 0}, {4, 0}}])/2 - c[{{0, 2, 6}, {2, 2, 0}}]/2 + 
   c[{{0, 3, 5}, {2, 2, 0}}]/5 - c[{{0, 4, 4}, {3, 0, 1}}]/10 + 
   (Pi^2*c[{{6, 0}, {2, 0}}]*e[2])/tau[2]^2, c[{{1, 1, 6}, {1, 2, 1}}] -> 
  c[{{0, 2, 6}, {2, 2, 0}}]/2 - c[{{0, 3, 5}, {2, 2, 0}}]/5 + 
   c[{{0, 4, 4}, {3, 0, 1}}]/10, c[{{1, 1, 6}, {1, 3, 0}}] -> 
  -c[{{4, 0}, {2, 0}}]^2/4 - c[{{3, 0}, {1, 0}}]*c[{{5, 0}, {3, 0}}] + 
   (25*c[{{8, 0}, {4, 0}}])/4 - c[{{0, 2, 6}, {2, 2, 0}}]/4 + 
   c[{{0, 3, 5}, {2, 2, 0}}]/10 - c[{{0, 4, 4}, {3, 0, 1}}]/20 - 
   (Pi^3*c[{{5, 0}, {1, 0}}]*e[3])/tau[2]^3 - (Pi^2*c[{{6, 0}, {2, 0}}]*e[2])/
    (2*tau[2]^2), c[{{1, 1, 6}, {2, 2, 0}}] -> -c[{{0, 2, 6}, {2, 2, 0}}] + 
   (2*c[{{0, 3, 5}, {2, 2, 0}}])/5 - c[{{0, 4, 4}, {3, 0, 1}}]/5, 
 c[{{1, 2, 5}, {0, 1, 3}}] -> c[{{4, 0}, {2, 0}}]^2/4 - 
   (9*c[{{8, 0}, {4, 0}}])/4 - c[{{0, 2, 6}, {2, 2, 0}}]/4 + 
   c[{{0, 3, 5}, {2, 2, 0}}]/10 - c[{{0, 4, 4}, {3, 0, 1}}]/20 + 
   (Pi^2*c[{{6, 0}, {2, 0}}]*e[2])/(2*tau[2]^2), 
 c[{{1, 2, 5}, {0, 2, 2}}] -> c[{{4, 0}, {2, 0}}]^2/2 - 
   (3*c[{{8, 0}, {4, 0}}])/2, c[{{1, 2, 5}, {0, 3, 1}}] -> 
  -c[{{4, 0}, {2, 0}}]^2/4 - c[{{3, 0}, {1, 0}}]*c[{{5, 0}, {3, 0}}] + 
   (21*c[{{8, 0}, {4, 0}}])/4 + c[{{0, 2, 6}, {2, 2, 0}}]/4 - 
   c[{{0, 3, 5}, {2, 2, 0}}]/10 + c[{{0, 4, 4}, {3, 0, 1}}]/20 - 
   (Pi^3*c[{{5, 0}, {1, 0}}]*e[3])/tau[2]^3 - (Pi^2*c[{{6, 0}, {2, 0}}]*e[2])/
    (2*tau[2]^2), c[{{1, 2, 5}, {1, 0, 3}}] -> -c[{{4, 0}, {2, 0}}]^2/2 + 
   (5*c[{{8, 0}, {4, 0}}])/2 + c[{{0, 2, 6}, {2, 2, 0}}]/4 + 
   (3*c[{{0, 3, 5}, {2, 2, 0}}])/10 - (13*c[{{0, 4, 4}, {3, 0, 1}}])/20 - 
   (Pi^2*c[{{6, 0}, {2, 0}}]*e[2])/(2*tau[2]^2), 
 c[{{1, 2, 5}, {1, 1, 2}}] -> c[{{4, 0}, {2, 0}}]^2/4 - 
   c[{{8, 0}, {4, 0}}]/4 - (2*c[{{0, 3, 5}, {2, 2, 0}}])/5 + 
   (7*c[{{0, 4, 4}, {3, 0, 1}}])/10, c[{{1, 2, 5}, {1, 2, 1}}] -> 
  (-3*c[{{4, 0}, {2, 0}}]^2)/4 + (7*c[{{8, 0}, {4, 0}}])/4 + 
   (2*c[{{0, 3, 5}, {2, 2, 0}}])/5 - (7*c[{{0, 4, 4}, {3, 0, 1}}])/10, 
 c[{{1, 2, 5}, {1, 3, 0}}] -> c[{{4, 0}, {2, 0}}]^2 + 
   c[{{3, 0}, {1, 0}}]*c[{{5, 0}, {3, 0}}] - 7*c[{{8, 0}, {4, 0}}] - 
   c[{{0, 2, 6}, {2, 2, 0}}]/4 - (3*c[{{0, 3, 5}, {2, 2, 0}}])/10 + 
   (13*c[{{0, 4, 4}, {3, 0, 1}}])/20 + (Pi^3*c[{{5, 0}, {1, 0}}]*e[3])/
    tau[2]^3 + (Pi^2*c[{{6, 0}, {2, 0}}]*e[2])/(2*tau[2]^2), 
 c[{{1, 2, 5}, {2, 0, 2}}] -> -c[{{4, 0}, {2, 0}}]^2 + 
   2*c[{{8, 0}, {4, 0}}] + (2*c[{{0, 3, 5}, {2, 2, 0}}])/5 - 
   (6*c[{{0, 4, 4}, {3, 0, 1}}])/5, c[{{1, 2, 5}, {2, 1, 1}}] -> 
  (3*c[{{4, 0}, {2, 0}}]^2)/4 - (7*c[{{8, 0}, {4, 0}}])/4 + 
   c[{{0, 4, 4}, {3, 0, 1}}]/2, c[{{1, 2, 5}, {2, 2, 0}}] -> 
  (-2*c[{{0, 3, 5}, {2, 2, 0}}])/5 + c[{{0, 4, 4}, {3, 0, 1}}]/5, 
 c[{{1, 2, 5}, {3, 0, 1}}] -> c[{{4, 0}, {2, 0}}]^2/2 + 
   3*c[{{3, 0}, {1, 0}}]*c[{{5, 0}, {3, 0}}] - (25*c[{{8, 0}, {4, 0}}])/2 - 
   (3*c[{{0, 2, 6}, {2, 2, 0}}])/4 + (7*c[{{0, 3, 5}, {2, 2, 0}}])/10 - 
   (17*c[{{0, 4, 4}, {3, 0, 1}}])/20 + (Pi^3*c[{{5, 0}, {1, 0}}]*e[3])/
    tau[2]^3 + (3*Pi^2*c[{{6, 0}, {2, 0}}]*e[2])/(2*tau[2]^2), 
 c[{{1, 2, 5}, {3, 1, 0}}] -> (-5*c[{{4, 0}, {2, 0}}]^2)/4 - 
   3*c[{{3, 0}, {1, 0}}]*c[{{5, 0}, {3, 0}}] + (57*c[{{8, 0}, {4, 0}}])/4 + 
   (3*c[{{0, 2, 6}, {2, 2, 0}}])/4 - (7*c[{{0, 3, 5}, {2, 2, 0}}])/10 + 
   (7*c[{{0, 4, 4}, {3, 0, 1}}])/20 - (Pi^3*c[{{5, 0}, {1, 0}}]*e[3])/
    tau[2]^3 - (3*Pi^2*c[{{6, 0}, {2, 0}}]*e[2])/(2*tau[2]^2), 
 c[{{1, 3, 4}, {0, 1, 3}}] -> -c[{{4, 0}, {2, 0}}]^2/4 - 
   c[{{3, 0}, {1, 0}}]*c[{{5, 0}, {3, 0}}] + (13*c[{{8, 0}, {4, 0}}])/4 + 
   c[{{0, 2, 6}, {2, 2, 0}}]/4 - c[{{0, 3, 5}, {2, 2, 0}}]/10 + 
   c[{{0, 4, 4}, {3, 0, 1}}]/20 - (Pi^2*c[{{6, 0}, {2, 0}}]*e[2])/
    (2*tau[2]^2), c[{{1, 3, 4}, {0, 2, 2}}] -> -c[{{4, 0}, {2, 0}}]^2/2 + 
   c[{{8, 0}, {4, 0}}]/2, c[{{1, 3, 4}, {0, 3, 1}}] -> 
  c[{{4, 0}, {2, 0}}]^2/4 + c[{{3, 0}, {1, 0}}]*c[{{5, 0}, {3, 0}}] - 
   (17*c[{{8, 0}, {4, 0}}])/4 - c[{{0, 2, 6}, {2, 2, 0}}]/4 + 
   c[{{0, 3, 5}, {2, 2, 0}}]/10 - c[{{0, 4, 4}, {3, 0, 1}}]/20 + 
   (Pi^2*c[{{6, 0}, {2, 0}}]*e[2])/(2*tau[2]^2), 
 c[{{1, 3, 4}, {1, 0, 3}}] -> -c[{{4, 0}, {2, 0}}]^2/4 + 
   c[{{3, 0}, {1, 0}}]*c[{{5, 0}, {3, 0}}] - (11*c[{{8, 0}, {4, 0}}])/4 - 
   c[{{0, 2, 6}, {2, 2, 0}}]/4 + (7*c[{{0, 3, 5}, {2, 2, 0}}])/10 - 
   (17*c[{{0, 4, 4}, {3, 0, 1}}])/20 + (Pi^2*c[{{6, 0}, {2, 0}}]*e[2])/
    (2*tau[2]^2), c[{{1, 3, 4}, {1, 1, 2}}] -> c[{{4, 0}, {2, 0}}]^2/2 - 
   c[{{8, 0}, {4, 0}}]/2 - (3*c[{{0, 3, 5}, {2, 2, 0}}])/5 + 
   (4*c[{{0, 4, 4}, {3, 0, 1}}])/5, c[{{1, 3, 4}, {1, 2, 1}}] -> 
  (3*c[{{0, 3, 5}, {2, 2, 0}}])/5 - (4*c[{{0, 4, 4}, {3, 0, 1}}])/5, 
 c[{{1, 3, 4}, {1, 3, 0}}] -> -c[{{4, 0}, {2, 0}}]^2/4 - 
   c[{{3, 0}, {1, 0}}]*c[{{5, 0}, {3, 0}}] + (17*c[{{8, 0}, {4, 0}}])/4 + 
   c[{{0, 2, 6}, {2, 2, 0}}]/4 - (7*c[{{0, 3, 5}, {2, 2, 0}}])/10 + 
   (17*c[{{0, 4, 4}, {3, 0, 1}}])/20 - (Pi^2*c[{{6, 0}, {2, 0}}]*e[2])/
    (2*tau[2]^2), c[{{1, 3, 4}, {2, 0, 2}}] -> -c[{{4, 0}, {2, 0}}]^2/2 + 
   c[{{8, 0}, {4, 0}}]/2 + (3*c[{{0, 3, 5}, {2, 2, 0}}])/5 - 
   (9*c[{{0, 4, 4}, {3, 0, 1}}])/5, c[{{1, 3, 4}, {2, 1, 1}}] -> 
  c[{{0, 4, 4}, {3, 0, 1}}], c[{{1, 3, 4}, {2, 2, 0}}] -> 
  (-3*c[{{0, 3, 5}, {2, 2, 0}}])/5 - c[{{0, 4, 4}, {3, 0, 1}}]/5, 
 c[{{1, 3, 4}, {3, 0, 1}}] -> c[{{4, 0}, {2, 0}}]^2/4 + 
   2*c[{{3, 0}, {1, 0}}]*c[{{5, 0}, {3, 0}}] - (29*c[{{8, 0}, {4, 0}}])/4 - 
   c[{{0, 2, 6}, {2, 2, 0}}]/2 + (4*c[{{0, 3, 5}, {2, 2, 0}}])/5 - 
   (7*c[{{0, 4, 4}, {3, 0, 1}}])/5 + (Pi^2*c[{{6, 0}, {2, 0}}]*e[2])/
    tau[2]^2, c[{{1, 3, 4}, {3, 1, 0}}] -> -c[{{4, 0}, {2, 0}}]^2/4 - 
   2*c[{{3, 0}, {1, 0}}]*c[{{5, 0}, {3, 0}}] + (29*c[{{8, 0}, {4, 0}}])/4 + 
   c[{{0, 2, 6}, {2, 2, 0}}]/2 - (4*c[{{0, 3, 5}, {2, 2, 0}}])/5 + 
   (2*c[{{0, 4, 4}, {3, 0, 1}}])/5 - (Pi^2*c[{{6, 0}, {2, 0}}]*e[2])/
    tau[2]^2, c[{{2, 2, 4}, {0, 1, 3}}] -> c[{{4, 0}, {2, 0}}]^2/4 - 
   c[{{8, 0}, {4, 0}}]/4 - (2*c[{{0, 3, 5}, {2, 2, 0}}])/5 + 
   (7*c[{{0, 4, 4}, {3, 0, 1}}])/10, c[{{2, 2, 4}, {0, 2, 2}}] -> 
  c[{{4, 0}, {2, 0}}]^2/2 - c[{{8, 0}, {4, 0}}]/2 - 
   (2*c[{{0, 3, 5}, {2, 2, 0}}])/5 + (6*c[{{0, 4, 4}, {3, 0, 1}}])/5, 
 c[{{2, 2, 4}, {0, 3, 1}}] -> -c[{{4, 0}, {2, 0}}]^2/4 - 
   2*c[{{3, 0}, {1, 0}}]*c[{{5, 0}, {3, 0}}] + (29*c[{{8, 0}, {4, 0}}])/4 + 
   c[{{0, 2, 6}, {2, 2, 0}}]/2 - (3*c[{{0, 3, 5}, {2, 2, 0}}])/5 + 
   (4*c[{{0, 4, 4}, {3, 0, 1}}])/5 - (Pi^2*c[{{6, 0}, {2, 0}}]*e[2])/
    tau[2]^2, c[{{2, 2, 4}, {1, 1, 2}}] -> -c[{{4, 0}, {2, 0}}]^2/2 + 
   c[{{8, 0}, {4, 0}}]/2 + (4*c[{{0, 3, 5}, {2, 2, 0}}])/5 - 
   (7*c[{{0, 4, 4}, {3, 0, 1}}])/5, c[{{2, 2, 4}, {1, 2, 1}}] -> 
  (-2*c[{{0, 3, 5}, {2, 2, 0}}])/5 + c[{{0, 4, 4}, {3, 0, 1}}]/5, 
 c[{{2, 2, 4}, {1, 3, 0}}] -> c[{{4, 0}, {2, 0}}]^2/4 + 
   2*c[{{3, 0}, {1, 0}}]*c[{{5, 0}, {3, 0}}] - (29*c[{{8, 0}, {4, 0}}])/4 - 
   c[{{0, 2, 6}, {2, 2, 0}}]/2 + c[{{0, 3, 5}, {2, 2, 0}}] - 
   c[{{0, 4, 4}, {3, 0, 1}}] + (Pi^2*c[{{6, 0}, {2, 0}}]*e[2])/tau[2]^2, 
 c[{{2, 2, 4}, {2, 2, 0}}] -> (4*c[{{0, 3, 5}, {2, 2, 0}}])/5 - 
   (2*c[{{0, 4, 4}, {3, 0, 1}}])/5, c[{{2, 3, 3}, {0, 1, 3}}] -> 
  c[{{3, 0}, {1, 0}}]*c[{{5, 0}, {3, 0}}] - 3*c[{{8, 0}, {4, 0}}] - 
   c[{{0, 2, 6}, {2, 2, 0}}]/4 + c[{{0, 3, 5}, {2, 2, 0}}]/2 - 
   (3*c[{{0, 4, 4}, {3, 0, 1}}])/4 + (Pi^2*c[{{6, 0}, {2, 0}}]*e[2])/
    (2*tau[2]^2), c[{{2, 3, 3}, {0, 2, 2}}] -> 
  (2*c[{{0, 3, 5}, {2, 2, 0}}])/5 - (6*c[{{0, 4, 4}, {3, 0, 1}}])/5, 
 c[{{2, 3, 3}, {1, 0, 3}}] -> -(c[{{3, 0}, {1, 0}}]*c[{{5, 0}, {3, 0}}]) + 
   3*c[{{8, 0}, {4, 0}}] + c[{{0, 2, 6}, {2, 2, 0}}]/4 - 
   (3*c[{{0, 3, 5}, {2, 2, 0}}])/10 + (3*c[{{0, 4, 4}, {3, 0, 1}}])/20 - 
   (Pi^2*c[{{6, 0}, {2, 0}}]*e[2])/(2*tau[2]^2), 
 c[{{2, 3, 3}, {1, 1, 2}}] -> -c[{{0, 3, 5}, {2, 2, 0}}]/5 + 
   (3*c[{{0, 4, 4}, {3, 0, 1}}])/5, c[{{2, 3, 3}, {2, 0, 2}}] -> 
  -c[{{0, 3, 5}, {2, 2, 0}}]/5 + (3*c[{{0, 4, 4}, {3, 0, 1}}])/5, 
 c[{{2, 3, 3}, {2, 1, 1}}] -> (2*c[{{0, 3, 5}, {2, 2, 0}}])/5 - 
   (6*c[{{0, 4, 4}, {3, 0, 1}}])/5, c[{{2, 3, 3}, {3, 0, 1}}] -> 
  -c[{{0, 3, 5}, {2, 2, 0}}]/5 + (3*c[{{0, 4, 4}, {3, 0, 1}}])/5, 
 c[{{0, 1, 1, 6}, {1, 1, 1, 1}}] -> (-185*c[{{4, 0}, {2, 0}}]^2)/32 - 
   4*c[{{3, 0}, {1, 0}}]*c[{{5, 0}, {3, 0}}] + (2615*c[{{8, 0}, {4, 0}}])/
    96 + 2*c[{{0, 2, 6}, {2, 2, 0}}] + (19*c[{{0, 3, 5}, {2, 2, 0}}])/24 - 
   (63*c[{{0, 4, 4}, {3, 0, 1}}])/16 + c[{{3, 0}, {1, 0}}]*
    c[{{1, 1, 3}, {1, 1, 1}}] + 2*c[{{1, 2, 2, 3}, {1, 0, 2, 1}}] - 
   (11*c[{{1, 2, 2, 3}, {1, 1, 2, 0}}])/4 - 
   (19*Pi^3*c[{{5, 0}, {1, 0}}]*e[3])/(4*tau[2]^3) - 
   (5*Pi^2*c[{{6, 0}, {2, 0}}]*e[2])/tau[2]^2, 
 c[{{0, 1, 1, 6}, {1, 1, 2, 0}}] -> (5*c[{{4, 0}, {2, 0}}]^2)/2 + 
   c[{{3, 0}, {1, 0}}]*c[{{5, 0}, {3, 0}}] - c[{{1, 0}, {3, 0}}]*
    c[{{7, 0}, {1, 0}}] - (39*c[{{8, 0}, {4, 0}}])/2 - 
   2*c[{{0, 2, 6}, {2, 2, 0}}] + (2*c[{{0, 3, 5}, {2, 2, 0}}])/5 - 
   c[{{0, 4, 4}, {3, 0, 1}}]/5 - 
   (c[{{3, 0}, {1, 0}}]*c[{{1, 1, 3}, {1, 1, 1}}])/2 + 
   (Pi^3*c[{{5, 0}, {1, 0}}]*e[3])/(2*tau[2]^3) + 
   (6*Pi^2*c[{{6, 0}, {2, 0}}]*e[2])/tau[2]^2 - 
   (Pi^3*c[{{5, 0}, {1, 0}}]*zeta[3])/(2*tau[2]^3), 
 c[{{0, 1, 1, 6}, {2, 0, 1, 1}}] -> (249*c[{{4, 0}, {2, 0}}]^2)/64 + 
   5*c[{{3, 0}, {1, 0}}]*c[{{5, 0}, {3, 0}}] - c[{{1, 0}, {3, 0}}]*
    c[{{7, 0}, {1, 0}}] - (4631*c[{{8, 0}, {4, 0}}])/192 - 
   (19*c[{{0, 3, 5}, {2, 2, 0}}])/48 + (63*c[{{0, 4, 4}, {3, 0, 1}}])/32 - 
   (c[{{3, 0}, {1, 0}}]*c[{{1, 1, 3}, {1, 1, 1}}])/2 - 
   c[{{1, 2, 2, 3}, {1, 0, 2, 1}}] + (11*c[{{1, 2, 2, 3}, {1, 1, 2, 0}}])/8 + 
   (27*Pi^3*c[{{5, 0}, {1, 0}}]*e[3])/(8*tau[2]^3) - 
   (Pi^2*c[{{3, 0}, {1, 0}}]^2*e[2])/(2*tau[2]^2) + 
   (7*Pi^2*c[{{6, 0}, {2, 0}}]*e[2])/(2*tau[2]^2), 
 c[{{0, 1, 1, 6}, {2, 1, 1, 0}}] -> -2*c[{{4, 0}, {2, 0}}]^2 - 
   6*c[{{3, 0}, {1, 0}}]*c[{{5, 0}, {3, 0}}] + 2*c[{{1, 0}, {3, 0}}]*
    c[{{7, 0}, {1, 0}}] + 21*c[{{8, 0}, {4, 0}}] - 
   2*c[{{0, 2, 6}, {2, 2, 0}}] - (2*Pi^3*c[{{5, 0}, {1, 0}}]*e[3])/tau[2]^3 + 
   (Pi^2*c[{{3, 0}, {1, 0}}]^2*e[2])/tau[2]^2 - 
   (2*Pi^2*c[{{6, 0}, {2, 0}}]*e[2])/tau[2]^2, 
 c[{{0, 1, 2, 5}, {1, 1, 0, 2}}] -> (657*c[{{4, 0}, {2, 0}}]^2)/64 + 
   7*c[{{3, 0}, {1, 0}}]*c[{{5, 0}, {3, 0}}] - (8063*c[{{8, 0}, {4, 0}}])/
    192 - (9*c[{{0, 2, 6}, {2, 2, 0}}])/4 - (115*c[{{0, 3, 5}, {2, 2, 0}}])/
    48 + (271*c[{{0, 4, 4}, {3, 0, 1}}])/32 - 2*c[{{3, 0}, {1, 0}}]*
    c[{{1, 1, 3}, {1, 1, 1}}] - 4*c[{{1, 2, 2, 3}, {1, 0, 2, 1}}] + 
   (43*c[{{1, 2, 2, 3}, {1, 1, 2, 0}}])/8 + 
   (75*Pi^3*c[{{5, 0}, {1, 0}}]*e[3])/(8*tau[2]^3) + 
   (9*Pi^2*c[{{6, 0}, {2, 0}}]*e[2])/(2*tau[2]^2), 
 c[{{0, 1, 2, 5}, {1, 1, 1, 1}}] -> (-1093*c[{{4, 0}, {2, 0}}]^2)/64 - 
   12*c[{{3, 0}, {1, 0}}]*c[{{5, 0}, {3, 0}}] + (13931*c[{{8, 0}, {4, 0}}])/
    192 + (9*c[{{0, 2, 6}, {2, 2, 0}}])/2 + (899*c[{{0, 3, 5}, {2, 2, 0}}])/
    240 - (2063*c[{{0, 4, 4}, {3, 0, 1}}])/160 + 
   3*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 3}, {1, 1, 1}}] + 
   6*c[{{1, 2, 2, 3}, {1, 0, 2, 1}}] - (63*c[{{1, 2, 2, 3}, {1, 1, 2, 0}}])/
    8 - (111*Pi^3*c[{{5, 0}, {1, 0}}]*e[3])/(8*tau[2]^3) - 
   (10*Pi^2*c[{{6, 0}, {2, 0}}]*e[2])/tau[2]^2, 
 c[{{0, 1, 2, 5}, {1, 1, 2, 0}}] -> (153*c[{{4, 0}, {2, 0}}]^2)/16 + 
   3*c[{{3, 0}, {1, 0}}]*c[{{5, 0}, {3, 0}}] - (581*c[{{8, 0}, {4, 0}}])/16 - 
   (17*c[{{0, 2, 6}, {2, 2, 0}}])/4 - (51*c[{{0, 3, 5}, {2, 2, 0}}])/20 + 
   (261*c[{{0, 4, 4}, {3, 0, 1}}])/40 - 2*c[{{3, 0}, {1, 0}}]*
    c[{{1, 1, 3}, {1, 1, 1}}] - 2*c[{{1, 2, 2, 3}, {1, 0, 2, 1}}] + 
   (5*c[{{1, 2, 2, 3}, {1, 1, 2, 0}}])/2 + (3*Pi^3*c[{{5, 0}, {1, 0}}]*e[3])/
    tau[2]^3 + (Pi^2*c[{{3, 0}, {1, 0}}]^2*e[2])/(2*tau[2]^2) + 
   (7*Pi^2*c[{{6, 0}, {2, 0}}]*e[2])/tau[2]^2 - 
   (Pi^3*c[{{5, 0}, {1, 0}}]*zeta[3])/(2*tau[2]^3), 
 c[{{0, 1, 2, 5}, {1, 2, 0, 1}}] -> (745*c[{{4, 0}, {2, 0}}]^2)/64 + 
   9*c[{{3, 0}, {1, 0}}]*c[{{5, 0}, {3, 0}}] - c[{{1, 0}, {3, 0}}]*
    c[{{7, 0}, {1, 0}}] - (2381*c[{{8, 0}, {4, 0}}])/64 - 
   (309*c[{{0, 3, 5}, {2, 2, 0}}])/80 + (2059*c[{{0, 4, 4}, {3, 0, 1}}])/
    160 - (3*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 3}, {1, 1, 1}}])/2 - 
   6*c[{{1, 2, 2, 3}, {1, 0, 2, 1}}] + (67*c[{{1, 2, 2, 3}, {1, 1, 2, 0}}])/
    8 + (111*Pi^3*c[{{5, 0}, {1, 0}}]*e[3])/(8*tau[2]^3) + 
   (Pi^3*c[{{5, 0}, {1, 0}}]*zeta[3])/(2*tau[2]^3), 
 c[{{0, 1, 2, 5}, {1, 2, 1, 0}}] -> (99*c[{{4, 0}, {2, 0}}]^2)/16 + 
   3*c[{{3, 0}, {1, 0}}]*c[{{5, 0}, {3, 0}}] + c[{{1, 0}, {3, 0}}]*
    c[{{7, 0}, {1, 0}}] - (1781*c[{{8, 0}, {4, 0}}])/48 - 
   (9*c[{{0, 2, 6}, {2, 2, 0}}])/2 + (7*c[{{0, 3, 5}, {2, 2, 0}}])/60 + 
   (21*c[{{0, 4, 4}, {3, 0, 1}}])/40 - 
   (3*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 3}, {1, 1, 1}}])/2 - 
   c[{{1, 2, 2, 3}, {1, 1, 2, 0}}]/2 + (10*Pi^2*c[{{6, 0}, {2, 0}}]*e[2])/
    tau[2]^2 - (Pi^3*c[{{5, 0}, {1, 0}}]*zeta[3])/(2*tau[2]^3), 
 c[{{0, 1, 2, 5}, {2, 0, 1, 1}}] -> (597*c[{{4, 0}, {2, 0}}]^2)/64 + 
   7*c[{{3, 0}, {1, 0}}]*c[{{5, 0}, {3, 0}}] - (2153*c[{{8, 0}, {4, 0}}])/
    64 + c[{{0, 2, 6}, {2, 2, 0}}]/4 - (153*c[{{0, 3, 5}, {2, 2, 0}}])/80 + 
   (1383*c[{{0, 4, 4}, {3, 0, 1}}])/160 - c[{{3, 0}, {1, 0}}]*
    c[{{1, 1, 3}, {1, 1, 1}}] - 3*c[{{1, 2, 2, 3}, {1, 0, 2, 1}}] + 
   (31*c[{{1, 2, 2, 3}, {1, 1, 2, 0}}])/8 + 
   (51*Pi^3*c[{{5, 0}, {1, 0}}]*e[3])/(8*tau[2]^3) - 
   (Pi^2*c[{{3, 0}, {1, 0}}]^2*e[2])/(2*tau[2]^2) + 
   (2*Pi^2*c[{{6, 0}, {2, 0}}]*e[2])/tau[2]^2 + 
   (Pi^3*c[{{5, 0}, {1, 0}}]*zeta[3])/(2*tau[2]^3), 
 c[{{0, 1, 2, 5}, {2, 1, 0, 1}}] -> (39*c[{{4, 0}, {2, 0}}]^2)/4 + 
   16*c[{{3, 0}, {1, 0}}]*c[{{5, 0}, {3, 0}}] + 
   c[{{1, 0}, {3, 0}}]*c[{{7, 0}, {1, 0}}] - (737*c[{{8, 0}, {4, 0}}])/12 - 
   (7*c[{{0, 2, 6}, {2, 2, 0}}])/4 + (17*c[{{0, 3, 5}, {2, 2, 0}}])/30 + 
   (61*c[{{0, 4, 4}, {3, 0, 1}}])/20 - 
   (3*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 3}, {1, 1, 1}}])/2 - 
   3*c[{{1, 2, 2, 3}, {1, 0, 2, 1}}] + 4*c[{{1, 2, 2, 3}, {1, 1, 2, 0}}] + 
   (8*Pi^3*c[{{5, 0}, {1, 0}}]*e[3])/tau[2]^3 - 
   (3*Pi^2*c[{{3, 0}, {1, 0}}]^2*e[2])/(2*tau[2]^2) + 
   (8*Pi^2*c[{{6, 0}, {2, 0}}]*e[2])/tau[2]^2, 
 c[{{0, 1, 2, 5}, {2, 1, 1, 0}}] -> -2*c[{{4, 0}, {2, 0}}]^2 - 
   11*c[{{3, 0}, {1, 0}}]*c[{{5, 0}, {3, 0}}] - 
   c[{{1, 0}, {3, 0}}]*c[{{7, 0}, {1, 0}}] + (45*c[{{8, 0}, {4, 0}}])/2 - 
   3*c[{{0, 2, 6}, {2, 2, 0}}] - (12*c[{{0, 3, 5}, {2, 2, 0}}])/5 + 
   (6*c[{{0, 4, 4}, {3, 0, 1}}])/5 - 
   (c[{{3, 0}, {1, 0}}]*c[{{1, 1, 3}, {1, 1, 1}}])/2 - 
   (Pi^3*c[{{5, 0}, {1, 0}}]*e[3])/(2*tau[2]^3) + 
   (2*Pi^2*c[{{3, 0}, {1, 0}}]^2*e[2])/tau[2]^2 - 
   (Pi^3*c[{{5, 0}, {1, 0}}]*zeta[3])/(2*tau[2]^3), 
 c[{{0, 1, 3, 4}, {1, 1, 0, 2}}] -> (533*c[{{4, 0}, {2, 0}}]^2)/32 + 
   11*c[{{3, 0}, {1, 0}}]*c[{{5, 0}, {3, 0}}] - (5963*c[{{8, 0}, {4, 0}}])/
    96 - (11*c[{{0, 2, 6}, {2, 2, 0}}])/4 - (671*c[{{0, 3, 5}, {2, 2, 0}}])/
    120 + (1147*c[{{0, 4, 4}, {3, 0, 1}}])/80 - 
   (7*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 3}, {1, 1, 1}}])/2 - 
   6*c[{{1, 2, 2, 3}, {1, 0, 2, 1}}] + (31*c[{{1, 2, 2, 3}, {1, 1, 2, 0}}])/
    4 + (55*Pi^3*c[{{5, 0}, {1, 0}}]*e[3])/(4*tau[2]^3) + 
   (11*Pi^2*c[{{6, 0}, {2, 0}}]*e[2])/(2*tau[2]^2), 
 c[{{0, 1, 3, 4}, {1, 1, 1, 1}}] -> -21*c[{{4, 0}, {2, 0}}]^2 - 
   14*c[{{3, 0}, {1, 0}}]*c[{{5, 0}, {3, 0}}] + 76*c[{{8, 0}, {4, 0}}] + 
   (7*c[{{0, 2, 6}, {2, 2, 0}}])/2 + (33*c[{{0, 3, 5}, {2, 2, 0}}])/5 - 
   (163*c[{{0, 4, 4}, {3, 0, 1}}])/10 + 
   (7*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 3}, {1, 1, 1}}])/2 + 
   7*c[{{1, 2, 2, 3}, {1, 0, 2, 1}}] - 8*c[{{1, 2, 2, 3}, {1, 1, 2, 0}}] - 
   (15*Pi^3*c[{{5, 0}, {1, 0}}]*e[3])/tau[2]^3 - 
   (7*Pi^2*c[{{6, 0}, {2, 0}}]*e[2])/tau[2]^2, 
 c[{{0, 1, 3, 4}, {1, 1, 2, 0}}] -> (555*c[{{4, 0}, {2, 0}}]^2)/32 + 
   11*c[{{3, 0}, {1, 0}}]*c[{{5, 0}, {3, 0}}] - (5861*c[{{8, 0}, {4, 0}}])/
    96 - (11*c[{{0, 2, 6}, {2, 2, 0}}])/4 - (157*c[{{0, 3, 5}, {2, 2, 0}}])/
    24 + (233*c[{{0, 4, 4}, {3, 0, 1}}])/16 - 
   (7*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 3}, {1, 1, 1}}])/2 - 
   5*c[{{1, 2, 2, 3}, {1, 0, 2, 1}}] + (25*c[{{1, 2, 2, 3}, {1, 1, 2, 0}}])/
    4 + (41*Pi^3*c[{{5, 0}, {1, 0}}]*e[3])/(4*tau[2]^3) + 
   (11*Pi^2*c[{{6, 0}, {2, 0}}]*e[2])/(2*tau[2]^2), 
 c[{{0, 1, 3, 4}, {1, 2, 0, 1}}] -> (461*c[{{4, 0}, {2, 0}}]^2)/32 + 
   10*c[{{3, 0}, {1, 0}}]*c[{{5, 0}, {3, 0}}] + 
   c[{{1, 0}, {3, 0}}]*c[{{7, 0}, {1, 0}}] - (4739*c[{{8, 0}, {4, 0}}])/96 - 
   (5*c[{{0, 2, 6}, {2, 2, 0}}])/4 - (115*c[{{0, 3, 5}, {2, 2, 0}}])/24 + 
   (223*c[{{0, 4, 4}, {3, 0, 1}}])/16 - 2*c[{{3, 0}, {1, 0}}]*
    c[{{1, 1, 3}, {1, 1, 1}}] - 6*c[{{1, 2, 2, 3}, {1, 0, 2, 1}}] + 
   (31*c[{{1, 2, 2, 3}, {1, 1, 2, 0}}])/4 + 
   (55*Pi^3*c[{{5, 0}, {1, 0}}]*e[3])/(4*tau[2]^3) + 
   (5*Pi^2*c[{{6, 0}, {2, 0}}]*e[2])/(2*tau[2]^2), 
 c[{{0, 1, 3, 4}, {1, 2, 1, 0}}] -> (211*c[{{4, 0}, {2, 0}}]^2)/32 + 
   4*c[{{3, 0}, {1, 0}}]*c[{{5, 0}, {3, 0}}] - c[{{1, 0}, {3, 0}}]*
    c[{{7, 0}, {1, 0}}] - (2557*c[{{8, 0}, {4, 0}}])/96 - 
   (9*c[{{0, 2, 6}, {2, 2, 0}}])/4 - (217*c[{{0, 3, 5}, {2, 2, 0}}])/120 + 
   (269*c[{{0, 4, 4}, {3, 0, 1}}])/80 - 
   (3*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 3}, {1, 1, 1}}])/2 - 
   c[{{1, 2, 2, 3}, {1, 0, 2, 1}}] + c[{{1, 2, 2, 3}, {1, 1, 2, 0}}]/4 + 
   (5*Pi^3*c[{{5, 0}, {1, 0}}]*e[3])/(4*tau[2]^3) + 
   (9*Pi^2*c[{{6, 0}, {2, 0}}]*e[2])/(2*tau[2]^2), 
 c[{{0, 1, 3, 4}, {2, 0, 1, 1}}] -> (157*c[{{4, 0}, {2, 0}}]^2)/32 - 
   c[{{3, 0}, {1, 0}}]*c[{{5, 0}, {3, 0}}] - (851*c[{{8, 0}, {4, 0}}])/96 + 
   c[{{0, 2, 6}, {2, 2, 0}}]/4 - (167*c[{{0, 3, 5}, {2, 2, 0}}])/120 + 
   (739*c[{{0, 4, 4}, {3, 0, 1}}])/80 - 2*c[{{1, 2, 2, 3}, {1, 0, 2, 1}}] + 
   (7*c[{{1, 2, 2, 3}, {1, 1, 2, 0}}])/4 + (11*Pi^3*c[{{5, 0}, {1, 0}}]*e[3])/
    (4*tau[2]^3) + (Pi^2*c[{{3, 0}, {1, 0}}]^2*e[2])/tau[2]^2 - 
   (Pi^2*c[{{6, 0}, {2, 0}}]*e[2])/(2*tau[2]^2), 
 c[{{0, 1, 3, 4}, {2, 1, 0, 1}}] -> (341*c[{{4, 0}, {2, 0}}]^2)/32 + 
   15*c[{{3, 0}, {1, 0}}]*c[{{5, 0}, {3, 0}}] - 
   c[{{1, 0}, {3, 0}}]*c[{{7, 0}, {1, 0}}] - (1833*c[{{8, 0}, {4, 0}}])/32 - 
   (5*c[{{0, 2, 6}, {2, 2, 0}}])/2 - (17*c[{{0, 3, 5}, {2, 2, 0}}])/40 + 
   (167*c[{{0, 4, 4}, {3, 0, 1}}])/80 - 2*c[{{3, 0}, {1, 0}}]*
    c[{{1, 1, 3}, {1, 1, 1}}] - 3*c[{{1, 2, 2, 3}, {1, 0, 2, 1}}] + 
   (15*c[{{1, 2, 2, 3}, {1, 1, 2, 0}}])/4 + 
   (27*Pi^3*c[{{5, 0}, {1, 0}}]*e[3])/(4*tau[2]^3) - 
   (3*Pi^2*c[{{3, 0}, {1, 0}}]^2*e[2])/(2*tau[2]^2) + 
   (15*Pi^2*c[{{6, 0}, {2, 0}}]*e[2])/(2*tau[2]^2), 
 c[{{0, 1, 3, 4}, {2, 1, 1, 0}}] -> (87*c[{{4, 0}, {2, 0}}]^2)/16 + 
   c[{{1, 0}, {3, 0}}]*c[{{7, 0}, {1, 0}}] - (473*c[{{8, 0}, {4, 0}}])/48 - 
   (5*c[{{0, 2, 6}, {2, 2, 0}}])/4 - (287*c[{{0, 3, 5}, {2, 2, 0}}])/60 + 
   (199*c[{{0, 4, 4}, {3, 0, 1}}])/40 - 
   (3*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 3}, {1, 1, 1}}])/2 - 
   2*c[{{1, 2, 2, 3}, {1, 0, 2, 1}}] + (5*c[{{1, 2, 2, 3}, {1, 1, 2, 0}}])/
    2 + (11*Pi^3*c[{{5, 0}, {1, 0}}]*e[3])/(2*tau[2]^3) + 
   (Pi^2*c[{{3, 0}, {1, 0}}]^2*e[2])/(2*tau[2]^2), 
 c[{{0, 2, 2, 4}, {1, 0, 1, 2}}] -> (251*c[{{4, 0}, {2, 0}}]^2)/16 + 
   12*c[{{3, 0}, {1, 0}}]*c[{{5, 0}, {3, 0}}] - (975*c[{{8, 0}, {4, 0}}])/
    16 - 3*c[{{0, 2, 6}, {2, 2, 0}}] - (91*c[{{0, 3, 5}, {2, 2, 0}}])/20 + 
   (481*c[{{0, 4, 4}, {3, 0, 1}}])/40 - 3*c[{{3, 0}, {1, 0}}]*
    c[{{1, 1, 3}, {1, 1, 1}}] - 6*c[{{1, 2, 2, 3}, {1, 0, 2, 1}}] + 
   (13*c[{{1, 2, 2, 3}, {1, 1, 2, 0}}])/2 + 
   (25*Pi^3*c[{{5, 0}, {1, 0}}]*e[3])/(2*tau[2]^3) + 
   (5*Pi^2*c[{{6, 0}, {2, 0}}]*e[2])/tau[2]^2, 
 c[{{0, 2, 2, 4}, {1, 0, 2, 1}}] -> (233*c[{{4, 0}, {2, 0}}]^2)/16 + 
   18*c[{{3, 0}, {1, 0}}]*c[{{5, 0}, {3, 0}}] - (3415*c[{{8, 0}, {4, 0}}])/
    48 - 2*c[{{0, 2, 6}, {2, 2, 0}}] - (79*c[{{0, 3, 5}, {2, 2, 0}}])/60 + 
   (403*c[{{0, 4, 4}, {3, 0, 1}}])/40 - 2*c[{{3, 0}, {1, 0}}]*
    c[{{1, 1, 3}, {1, 1, 1}}] - 8*c[{{1, 2, 2, 3}, {1, 0, 2, 1}}] + 
   (19*c[{{1, 2, 2, 3}, {1, 1, 2, 0}}])/2 + 
   (35*Pi^3*c[{{5, 0}, {1, 0}}]*e[3])/(2*tau[2]^3) - 
   (Pi^2*c[{{3, 0}, {1, 0}}]^2*e[2])/tau[2]^2 + 
   (6*Pi^2*c[{{6, 0}, {2, 0}}]*e[2])/tau[2]^2, 
 c[{{0, 2, 2, 4}, {1, 1, 1, 1}}] -> (-255*c[{{4, 0}, {2, 0}}]^2)/8 - 
   24*c[{{3, 0}, {1, 0}}]*c[{{5, 0}, {3, 0}}] + (979*c[{{8, 0}, {4, 0}}])/8 + 
   6*c[{{0, 2, 6}, {2, 2, 0}}] + (99*c[{{0, 3, 5}, {2, 2, 0}}])/10 - 
   (509*c[{{0, 4, 4}, {3, 0, 1}}])/20 + 6*c[{{3, 0}, {1, 0}}]*
    c[{{1, 1, 3}, {1, 1, 1}}] + 12*c[{{1, 2, 2, 3}, {1, 0, 2, 1}}] - 
   13*c[{{1, 2, 2, 3}, {1, 1, 2, 0}}] - (25*Pi^3*c[{{5, 0}, {1, 0}}]*e[3])/
    tau[2]^3 - (10*Pi^2*c[{{6, 0}, {2, 0}}]*e[2])/tau[2]^2, 
 c[{{0, 2, 2, 4}, {1, 1, 2, 0}}] -> (277*c[{{4, 0}, {2, 0}}]^2)/16 + 
   6*c[{{3, 0}, {1, 0}}]*c[{{5, 0}, {3, 0}}] - (2459*c[{{8, 0}, {4, 0}}])/
    48 - 4*c[{{0, 2, 6}, {2, 2, 0}}] - (539*c[{{0, 3, 5}, {2, 2, 0}}])/60 + 
   (623*c[{{0, 4, 4}, {3, 0, 1}}])/40 - 4*c[{{3, 0}, {1, 0}}]*
    c[{{1, 1, 3}, {1, 1, 1}}] - 4*c[{{1, 2, 2, 3}, {1, 0, 2, 1}}] + 
   (7*c[{{1, 2, 2, 3}, {1, 1, 2, 0}}])/2 + (15*Pi^3*c[{{5, 0}, {1, 0}}]*e[3])/
    (2*tau[2]^3) + (Pi^2*c[{{3, 0}, {1, 0}}]^2*e[2])/tau[2]^2 + 
   (4*Pi^2*c[{{6, 0}, {2, 0}}]*e[2])/tau[2]^2, 
 c[{{0, 2, 2, 4}, {2, 0, 1, 1}}] -> (125*c[{{4, 0}, {2, 0}}]^2)/8 + 
   16*c[{{3, 0}, {1, 0}}]*c[{{5, 0}, {3, 0}}] - (1603*c[{{8, 0}, {4, 0}}])/
    24 - (3*c[{{0, 2, 6}, {2, 2, 0}}])/2 - (61*c[{{0, 3, 5}, {2, 2, 0}}])/
    30 + (237*c[{{0, 4, 4}, {3, 0, 1}}])/20 - 2*c[{{3, 0}, {1, 0}}]*
    c[{{1, 1, 3}, {1, 1, 1}}] - 6*c[{{1, 2, 2, 3}, {1, 0, 2, 1}}] + 
   7*c[{{1, 2, 2, 3}, {1, 1, 2, 0}}] + (13*Pi^3*c[{{5, 0}, {1, 0}}]*e[3])/
    tau[2]^3 - (Pi^2*c[{{3, 0}, {1, 0}}]^2*e[2])/tau[2]^2 + 
   (5*Pi^2*c[{{6, 0}, {2, 0}}]*e[2])/tau[2]^2, 
 c[{{0, 2, 2, 4}, {2, 1, 1, 0}}] -> (5*c[{{4, 0}, {2, 0}}]^2)/8 - 
   8*c[{{3, 0}, {1, 0}}]*c[{{5, 0}, {3, 0}}] + (269*c[{{8, 0}, {4, 0}}])/24 - 
   3*c[{{0, 2, 6}, {2, 2, 0}}] - (35*c[{{0, 3, 5}, {2, 2, 0}}])/6 + 
   (7*c[{{0, 4, 4}, {3, 0, 1}}])/4 - 2*c[{{3, 0}, {1, 0}}]*
    c[{{1, 1, 3}, {1, 1, 1}}] - c[{{1, 2, 2, 3}, {1, 1, 2, 0}}] - 
   (Pi^3*c[{{5, 0}, {1, 0}}]*e[3])/tau[2]^3 + 
   (2*Pi^2*c[{{3, 0}, {1, 0}}]^2*e[2])/tau[2]^2, 
 c[{{0, 2, 3, 3}, {1, 0, 1, 2}}] -> (103*c[{{4, 0}, {2, 0}}]^2)/32 + 
   3*c[{{3, 0}, {1, 0}}]*c[{{5, 0}, {3, 0}}] - (1097*c[{{8, 0}, {4, 0}}])/
    96 - (3*c[{{0, 2, 6}, {2, 2, 0}}])/4 - (53*c[{{0, 3, 5}, {2, 2, 0}}])/
    120 + c[{{0, 4, 4}, {3, 0, 1}}]/80 - 2*c[{{1, 2, 2, 3}, {1, 0, 2, 1}}] - 
   (3*c[{{1, 2, 2, 3}, {1, 1, 2, 0}}])/4 + (Pi^3*c[{{5, 0}, {1, 0}}]*e[3])/
    (4*tau[2]^3) + (3*Pi^2*c[{{6, 0}, {2, 0}}]*e[2])/(2*tau[2]^2), 
 c[{{0, 2, 3, 3}, {1, 1, 0, 2}}] -> (591*c[{{4, 0}, {2, 0}}]^2)/32 + 
   13*c[{{3, 0}, {1, 0}}]*c[{{5, 0}, {3, 0}}] - (2187*c[{{8, 0}, {4, 0}}])/
    32 - (13*c[{{0, 2, 6}, {2, 2, 0}}])/4 - (287*c[{{0, 3, 5}, {2, 2, 0}}])/
    40 + (1137*c[{{0, 4, 4}, {3, 0, 1}}])/80 - 4*c[{{3, 0}, {1, 0}}]*
    c[{{1, 1, 3}, {1, 1, 1}}] - 6*c[{{1, 2, 2, 3}, {1, 0, 2, 1}}] + 
   (21*c[{{1, 2, 2, 3}, {1, 1, 2, 0}}])/4 + 
   (49*Pi^3*c[{{5, 0}, {1, 0}}]*e[3])/(4*tau[2]^3) + 
   (15*Pi^2*c[{{6, 0}, {2, 0}}]*e[2])/(2*tau[2]^2), 
 c[{{0, 2, 3, 3}, {1, 1, 1, 1}}] -> (-347*c[{{4, 0}, {2, 0}}]^2)/16 - 
   16*c[{{3, 0}, {1, 0}}]*c[{{5, 0}, {3, 0}}] + (3829*c[{{8, 0}, {4, 0}}])/
    48 + 4*c[{{0, 2, 6}, {2, 2, 0}}] + (89*c[{{0, 3, 5}, {2, 2, 0}}])/12 - 
   (109*c[{{0, 4, 4}, {3, 0, 1}}])/8 + 4*c[{{3, 0}, {1, 0}}]*
    c[{{1, 1, 3}, {1, 1, 1}}] + 8*c[{{1, 2, 2, 3}, {1, 0, 2, 1}}] - 
   (9*c[{{1, 2, 2, 3}, {1, 1, 2, 0}}])/2 - (25*Pi^3*c[{{5, 0}, {1, 0}}]*e[3])/
    (2*tau[2]^3) - (9*Pi^2*c[{{6, 0}, {2, 0}}]*e[2])/tau[2]^2, 
 c[{{0, 2, 3, 3}, {1, 2, 0, 1}}] -> (347*c[{{4, 0}, {2, 0}}]^2)/32 + 
   8*c[{{3, 0}, {1, 0}}]*c[{{5, 0}, {3, 0}}] - (3829*c[{{8, 0}, {4, 0}}])/
    96 - 2*c[{{0, 2, 6}, {2, 2, 0}}] - (421*c[{{0, 3, 5}, {2, 2, 0}}])/120 + 
   (497*c[{{0, 4, 4}, {3, 0, 1}}])/80 - 2*c[{{3, 0}, {1, 0}}]*
    c[{{1, 1, 3}, {1, 1, 1}}] - 4*c[{{1, 2, 2, 3}, {1, 0, 2, 1}}] + 
   (9*c[{{1, 2, 2, 3}, {1, 1, 2, 0}}])/4 + (25*Pi^3*c[{{5, 0}, {1, 0}}]*e[3])/
    (4*tau[2]^3) - (Pi^2*c[{{3, 0}, {1, 0}}]^2*e[2])/(2*tau[2]^2) + 
   (9*Pi^2*c[{{6, 0}, {2, 0}}]*e[2])/(2*tau[2]^2), 
 c[{{0, 2, 3, 3}, {2, 0, 1, 1}}] -> (7*c[{{4, 0}, {2, 0}}]^2)/2 - 
   (53*c[{{8, 0}, {4, 0}}])/6 - (16*c[{{0, 3, 5}, {2, 2, 0}}])/15 + 
   (31*c[{{0, 4, 4}, {3, 0, 1}}])/5 - 2*c[{{1, 2, 2, 3}, {1, 0, 2, 1}}] + 
   (4*Pi^3*c[{{5, 0}, {1, 0}}]*e[3])/tau[2]^3 + 
   (Pi^2*c[{{3, 0}, {1, 0}}]^2*e[2])/tau[2]^2, 
 c[{{0, 2, 3, 3}, {2, 1, 0, 1}}] -> (291*c[{{4, 0}, {2, 0}}]^2)/32 + 
   8*c[{{3, 0}, {1, 0}}]*c[{{5, 0}, {3, 0}}] - (1135*c[{{8, 0}, {4, 0}}])/
    32 - 2*c[{{0, 2, 6}, {2, 2, 0}}] - (127*c[{{0, 3, 5}, {2, 2, 0}}])/40 + 
   (297*c[{{0, 4, 4}, {3, 0, 1}}])/80 - 2*c[{{3, 0}, {1, 0}}]*
    c[{{1, 1, 3}, {1, 1, 1}}] - 3*c[{{1, 2, 2, 3}, {1, 0, 2, 1}}] + 
   (9*c[{{1, 2, 2, 3}, {1, 1, 2, 0}}])/4 + (17*Pi^3*c[{{5, 0}, {1, 0}}]*e[3])/
    (4*tau[2]^3) - (Pi^2*c[{{3, 0}, {1, 0}}]^2*e[2])/(2*tau[2]^2) + 
   (9*Pi^2*c[{{6, 0}, {2, 0}}]*e[2])/(2*tau[2]^2), 
 c[{{1, 1, 1, 5}, {0, 1, 1, 2}}] -> (-185*c[{{4, 0}, {2, 0}}]^2)/32 - 
   4*c[{{3, 0}, {1, 0}}]*c[{{5, 0}, {3, 0}}] + (2615*c[{{8, 0}, {4, 0}}])/
    96 + 2*c[{{0, 2, 6}, {2, 2, 0}}] + (19*c[{{0, 3, 5}, {2, 2, 0}}])/24 - 
   (63*c[{{0, 4, 4}, {3, 0, 1}}])/16 + c[{{3, 0}, {1, 0}}]*
    c[{{1, 1, 3}, {1, 1, 1}}] + 2*c[{{1, 2, 2, 3}, {1, 0, 2, 1}}] - 
   (11*c[{{1, 2, 2, 3}, {1, 1, 2, 0}}])/4 - 
   (19*Pi^3*c[{{5, 0}, {1, 0}}]*e[3])/(4*tau[2]^3) - 
   (5*Pi^2*c[{{6, 0}, {2, 0}}]*e[2])/tau[2]^2, 
 c[{{1, 1, 1, 5}, {0, 1, 2, 1}}] -> (-459*c[{{4, 0}, {2, 0}}]^2)/64 - 
   8*c[{{3, 0}, {1, 0}}]*c[{{5, 0}, {3, 0}}] + (2039*c[{{8, 0}, {4, 0}}])/
    64 + (127*c[{{0, 3, 5}, {2, 2, 0}}])/80 - (977*c[{{0, 4, 4}, {3, 0, 1}}])/
    160 + c[{{3, 0}, {1, 0}}]*c[{{1, 1, 3}, {1, 1, 1}}] + 
   3*c[{{1, 2, 2, 3}, {1, 0, 2, 1}}] - (33*c[{{1, 2, 2, 3}, {1, 1, 2, 0}}])/
    8 - (61*Pi^3*c[{{5, 0}, {1, 0}}]*e[3])/(8*tau[2]^3) + 
   (Pi^2*c[{{3, 0}, {1, 0}}]^2*e[2])/(2*tau[2]^2) - 
   (5*Pi^2*c[{{6, 0}, {2, 0}}]*e[2])/(2*tau[2]^2) - 
   (Pi^3*c[{{5, 0}, {1, 0}}]*zeta[3])/(2*tau[2]^3), 
 c[{{1, 1, 1, 5}, {1, 1, 1, 1}}] -> (555*c[{{4, 0}, {2, 0}}]^2)/32 + 
   12*c[{{3, 0}, {1, 0}}]*c[{{5, 0}, {3, 0}}] - (2615*c[{{8, 0}, {4, 0}}])/
    32 - 6*c[{{0, 2, 6}, {2, 2, 0}}] - (19*c[{{0, 3, 5}, {2, 2, 0}}])/8 + 
   (189*c[{{0, 4, 4}, {3, 0, 1}}])/16 - 3*c[{{3, 0}, {1, 0}}]*
    c[{{1, 1, 3}, {1, 1, 1}}] - 6*c[{{1, 2, 2, 3}, {1, 0, 2, 1}}] + 
   (33*c[{{1, 2, 2, 3}, {1, 1, 2, 0}}])/4 + 
   (57*Pi^3*c[{{5, 0}, {1, 0}}]*e[3])/(4*tau[2]^3) + 
   (15*Pi^2*c[{{6, 0}, {2, 0}}]*e[2])/tau[2]^2, 
 c[{{1, 1, 1, 5}, {1, 1, 2, 0}}] -> -3*c[{{4, 0}, {2, 0}}]^2 + 
   4*c[{{3, 0}, {1, 0}}]*c[{{5, 0}, {3, 0}}] + 18*c[{{8, 0}, {4, 0}}] + 
   6*c[{{0, 2, 6}, {2, 2, 0}}] - (4*c[{{0, 3, 5}, {2, 2, 0}}])/5 + 
   (2*c[{{0, 4, 4}, {3, 0, 1}}])/5 + c[{{3, 0}, {1, 0}}]*
    c[{{1, 1, 3}, {1, 1, 1}}] + (Pi^3*c[{{5, 0}, {1, 0}}]*e[3])/tau[2]^3 - 
   (Pi^2*c[{{3, 0}, {1, 0}}]^2*e[2])/tau[2]^2 - 
   (10*Pi^2*c[{{6, 0}, {2, 0}}]*e[2])/tau[2]^2 + 
   (Pi^3*c[{{5, 0}, {1, 0}}]*zeta[3])/tau[2]^3, 
 c[{{1, 1, 2, 4}, {0, 1, 1, 2}}] -> (-33*c[{{4, 0}, {2, 0}}]^2)/32 - 
   c[{{3, 0}, {1, 0}}]*c[{{5, 0}, {3, 0}}] + (319*c[{{8, 0}, {4, 0}}])/96 + 
   c[{{0, 2, 6}, {2, 2, 0}}]/4 + (67*c[{{0, 3, 5}, {2, 2, 0}}])/120 - 
   (39*c[{{0, 4, 4}, {3, 0, 1}}])/80 + c[{{1, 2, 2, 3}, {1, 1, 2, 0}}]/4 + 
   (Pi^3*c[{{5, 0}, {1, 0}}]*e[3])/(4*tau[2]^3) - 
   (Pi^2*c[{{6, 0}, {2, 0}}]*e[2])/(2*tau[2]^2), 
 c[{{1, 1, 2, 4}, {0, 1, 2, 1}}] -> (-11*c[{{4, 0}, {2, 0}}]^2)/32 - 
   c[{{3, 0}, {1, 0}}]*c[{{5, 0}, {3, 0}}] + (421*c[{{8, 0}, {4, 0}}])/96 + 
   c[{{0, 2, 6}, {2, 2, 0}}]/4 - (47*c[{{0, 3, 5}, {2, 2, 0}}])/120 - 
   (21*c[{{0, 4, 4}, {3, 0, 1}}])/80 + c[{{1, 2, 2, 3}, {1, 0, 2, 1}}] - 
   (5*c[{{1, 2, 2, 3}, {1, 1, 2, 0}}])/4 - (13*Pi^3*c[{{5, 0}, {1, 0}}]*e[3])/
    (4*tau[2]^3) - (Pi^2*c[{{6, 0}, {2, 0}}]*e[2])/(2*tau[2]^2), 
 c[{{1, 1, 2, 4}, {0, 2, 1, 1}}] -> (-45*c[{{4, 0}, {2, 0}}]^2)/32 + 
   c[{{3, 0}, {1, 0}}]*c[{{5, 0}, {3, 0}}] + c[{{8, 0}, {4, 0}}]/32 - 
   c[{{0, 2, 6}, {2, 2, 0}}]/4 + (13*c[{{0, 3, 5}, {2, 2, 0}}])/40 - 
   (163*c[{{0, 4, 4}, {3, 0, 1}}])/80 + c[{{1, 2, 2, 3}, {1, 1, 2, 0}}]/4 + 
   (5*Pi^3*c[{{5, 0}, {1, 0}}]*e[3])/(4*tau[2]^3) + 
   (Pi^2*c[{{6, 0}, {2, 0}}]*e[2])/(2*tau[2]^2), 
 c[{{1, 1, 2, 4}, {1, 1, 0, 2}}] -> (-59*c[{{4, 0}, {2, 0}}]^2)/4 - 
   10*c[{{3, 0}, {1, 0}}]*c[{{5, 0}, {3, 0}}] + (227*c[{{8, 0}, {4, 0}}])/4 + 
   (5*c[{{0, 2, 6}, {2, 2, 0}}])/2 + 4*c[{{0, 3, 5}, {2, 2, 0}}] - 
   13*c[{{0, 4, 4}, {3, 0, 1}}] + 3*c[{{3, 0}, {1, 0}}]*
    c[{{1, 1, 3}, {1, 1, 1}}] + 6*c[{{1, 2, 2, 3}, {1, 0, 2, 1}}] - 
   8*c[{{1, 2, 2, 3}, {1, 1, 2, 0}}] - (14*Pi^3*c[{{5, 0}, {1, 0}}]*e[3])/
    tau[2]^3 - (4*Pi^2*c[{{6, 0}, {2, 0}}]*e[2])/tau[2]^2, 
 c[{{1, 1, 2, 4}, {1, 1, 1, 1}}] -> (269*c[{{4, 0}, {2, 0}}]^2)/16 + 
   12*c[{{3, 0}, {1, 0}}]*c[{{5, 0}, {3, 0}}] - (3043*c[{{8, 0}, {4, 0}}])/
    48 - 3*c[{{0, 2, 6}, {2, 2, 0}}] - (307*c[{{0, 3, 5}, {2, 2, 0}}])/60 + 
   (559*c[{{0, 4, 4}, {3, 0, 1}}])/40 - 3*c[{{3, 0}, {1, 0}}]*
    c[{{1, 1, 3}, {1, 1, 1}}] - 6*c[{{1, 2, 2, 3}, {1, 0, 2, 1}}] + 
   (15*c[{{1, 2, 2, 3}, {1, 1, 2, 0}}])/2 + 
   (27*Pi^3*c[{{5, 0}, {1, 0}}]*e[3])/(2*tau[2]^3) + 
   (5*Pi^2*c[{{6, 0}, {2, 0}}]*e[2])/tau[2]^2, 
 c[{{1, 1, 2, 4}, {1, 1, 2, 0}}] -> (-129*c[{{4, 0}, {2, 0}}]^2)/8 - 
   10*c[{{3, 0}, {1, 0}}]*c[{{5, 0}, {3, 0}}] + (437*c[{{8, 0}, {4, 0}}])/8 + 
   (5*c[{{0, 2, 6}, {2, 2, 0}}])/2 + (59*c[{{0, 3, 5}, {2, 2, 0}}])/10 - 
   (269*c[{{0, 4, 4}, {3, 0, 1}}])/20 + 3*c[{{3, 0}, {1, 0}}]*
    c[{{1, 1, 3}, {1, 1, 1}}] + 4*c[{{1, 2, 2, 3}, {1, 0, 2, 1}}] - 
   5*c[{{1, 2, 2, 3}, {1, 1, 2, 0}}] - (7*Pi^3*c[{{5, 0}, {1, 0}}]*e[3])/
    tau[2]^3 - (4*Pi^2*c[{{6, 0}, {2, 0}}]*e[2])/tau[2]^2, 
 c[{{1, 1, 2, 4}, {1, 2, 0, 1}}] -> (-455*c[{{4, 0}, {2, 0}}]^2)/32 - 
   17*c[{{3, 0}, {1, 0}}]*c[{{5, 0}, {3, 0}}] + (6409*c[{{8, 0}, {4, 0}}])/
    96 + (7*c[{{0, 2, 6}, {2, 2, 0}}])/4 + (41*c[{{0, 3, 5}, {2, 2, 0}}])/
    24 - (157*c[{{0, 4, 4}, {3, 0, 1}}])/16 + 2*c[{{3, 0}, {1, 0}}]*
    c[{{1, 1, 3}, {1, 1, 1}}] + 6*c[{{1, 2, 2, 3}, {1, 0, 2, 1}}] - 
   (33*c[{{1, 2, 2, 3}, {1, 1, 2, 0}}])/4 - 
   (57*Pi^3*c[{{5, 0}, {1, 0}}]*e[3])/(4*tau[2]^3) + 
   (Pi^2*c[{{3, 0}, {1, 0}}]^2*e[2])/tau[2]^2 - 
   (11*Pi^2*c[{{6, 0}, {2, 0}}]*e[2])/(2*tau[2]^2), 
 c[{{1, 1, 2, 4}, {1, 2, 1, 0}}] -> (-19*c[{{4, 0}, {2, 0}}]^2)/16 + 
   4*c[{{3, 0}, {1, 0}}]*c[{{5, 0}, {3, 0}}] - (163*c[{{8, 0}, {4, 0}}])/48 + 
   (3*c[{{0, 2, 6}, {2, 2, 0}}])/2 + (37*c[{{0, 3, 5}, {2, 2, 0}}])/12 - 
   (17*c[{{0, 4, 4}, {3, 0, 1}}])/8 + c[{{3, 0}, {1, 0}}]*
    c[{{1, 1, 3}, {1, 1, 1}}] + c[{{1, 2, 2, 3}, {1, 1, 2, 0}}]/2 - 
   (Pi^3*c[{{5, 0}, {1, 0}}]*e[3])/(2*tau[2]^3) - 
   (Pi^2*c[{{3, 0}, {1, 0}}]^2*e[2])/tau[2]^2, 
 c[{{1, 1, 3, 3}, {0, 1, 1, 2}}] -> (-53*c[{{4, 0}, {2, 0}}]^2)/16 - 
   2*c[{{3, 0}, {1, 0}}]*c[{{5, 0}, {3, 0}}] + (169*c[{{8, 0}, {4, 0}}])/16 + 
   c[{{0, 2, 6}, {2, 2, 0}}]/2 + (9*c[{{0, 3, 5}, {2, 2, 0}}])/20 - 
   (59*c[{{0, 4, 4}, {3, 0, 1}}])/40 + c[{{1, 2, 2, 3}, {1, 0, 2, 1}}] - 
   c[{{1, 2, 2, 3}, {1, 1, 2, 0}}]/2 - (3*Pi^3*c[{{5, 0}, {1, 0}}]*e[3])/
    (2*tau[2]^3) - (Pi^2*c[{{6, 0}, {2, 0}}]*e[2])/tau[2]^2, 
 c[{{1, 1, 3, 3}, {0, 2, 1, 1}}] -> (-7*c[{{4, 0}, {2, 0}}]^2)/2 + 
   (53*c[{{8, 0}, {4, 0}}])/6 + (16*c[{{0, 3, 5}, {2, 2, 0}}])/15 - 
   (31*c[{{0, 4, 4}, {3, 0, 1}}])/5 + 2*c[{{1, 2, 2, 3}, {1, 0, 2, 1}}] - 
   2*c[{{1, 2, 2, 3}, {1, 1, 2, 0}}] - (4*Pi^3*c[{{5, 0}, {1, 0}}]*e[3])/
    tau[2]^3 - (Pi^2*c[{{3, 0}, {1, 0}}]^2*e[2])/tau[2]^2, 
 c[{{1, 1, 3, 3}, {1, 1, 0, 2}}] -> (-297*c[{{4, 0}, {2, 0}}]^2)/16 - 
   12*c[{{3, 0}, {1, 0}}]*c[{{5, 0}, {3, 0}}] + (3239*c[{{8, 0}, {4, 0}}])/
    48 + 3*c[{{0, 2, 6}, {2, 2, 0}}] + (431*c[{{0, 3, 5}, {2, 2, 0}}])/60 - 
   (627*c[{{0, 4, 4}, {3, 0, 1}}])/40 + 4*c[{{3, 0}, {1, 0}}]*
    c[{{1, 1, 3}, {1, 1, 1}}] + 6*c[{{1, 2, 2, 3}, {1, 0, 2, 1}}] - 
   (15*c[{{1, 2, 2, 3}, {1, 1, 2, 0}}])/2 - 
   (27*Pi^3*c[{{5, 0}, {1, 0}}]*e[3])/(2*tau[2]^3) - 
   (7*Pi^2*c[{{6, 0}, {2, 0}}]*e[2])/tau[2]^2, 
 c[{{1, 1, 3, 3}, {1, 1, 1, 1}}] -> (403*c[{{4, 0}, {2, 0}}]^2)/16 + 
   16*c[{{3, 0}, {1, 0}}]*c[{{5, 0}, {3, 0}}] - (4253*c[{{8, 0}, {4, 0}}])/
    48 - 4*c[{{0, 2, 6}, {2, 2, 0}}] - (97*c[{{0, 3, 5}, {2, 2, 0}}])/12 + 
   (149*c[{{0, 4, 4}, {3, 0, 1}}])/8 - 4*c[{{3, 0}, {1, 0}}]*
    c[{{1, 1, 3}, {1, 1, 1}}] - 8*c[{{1, 2, 2, 3}, {1, 0, 2, 1}}] + 
   (17*c[{{1, 2, 2, 3}, {1, 1, 2, 0}}])/2 + 
   (33*Pi^3*c[{{5, 0}, {1, 0}}]*e[3])/(2*tau[2]^3) + 
   (9*Pi^2*c[{{6, 0}, {2, 0}}]*e[2])/tau[2]^2, 
 c[{{1, 1, 3, 3}, {1, 2, 0, 1}}] -> (-347*c[{{4, 0}, {2, 0}}]^2)/32 - 
   8*c[{{3, 0}, {1, 0}}]*c[{{5, 0}, {3, 0}}] + (3829*c[{{8, 0}, {4, 0}}])/
    96 + 2*c[{{0, 2, 6}, {2, 2, 0}}] + (421*c[{{0, 3, 5}, {2, 2, 0}}])/120 - 
   (497*c[{{0, 4, 4}, {3, 0, 1}}])/80 + 2*c[{{3, 0}, {1, 0}}]*
    c[{{1, 1, 3}, {1, 1, 1}}] + 3*c[{{1, 2, 2, 3}, {1, 0, 2, 1}}] - 
   (13*c[{{1, 2, 2, 3}, {1, 1, 2, 0}}])/4 - 
   (25*Pi^3*c[{{5, 0}, {1, 0}}]*e[3])/(4*tau[2]^3) + 
   (Pi^2*c[{{3, 0}, {1, 0}}]^2*e[2])/(2*tau[2]^2) - 
   (9*Pi^2*c[{{6, 0}, {2, 0}}]*e[2])/(2*tau[2]^2), 
 c[{{1, 2, 2, 3}, {0, 1, 1, 2}}] -> (25*c[{{4, 0}, {2, 0}}]^2)/16 + 
   2*c[{{3, 0}, {1, 0}}]*c[{{5, 0}, {3, 0}}] - (295*c[{{8, 0}, {4, 0}}])/48 - 
   c[{{0, 2, 6}, {2, 2, 0}}]/2 - (19*c[{{0, 3, 5}, {2, 2, 0}}])/60 - 
   (17*c[{{0, 4, 4}, {3, 0, 1}}])/40 - c[{{1, 2, 2, 3}, {1, 1, 2, 0}}]/2 - 
   (Pi^3*c[{{5, 0}, {1, 0}}]*e[3])/(2*tau[2]^3) + 
   (Pi^2*c[{{6, 0}, {2, 0}}]*e[2])/tau[2]^2, 
 c[{{1, 2, 2, 3}, {0, 1, 2, 1}}] -> (7*c[{{4, 0}, {2, 0}}]^2)/4 - 
   (53*c[{{8, 0}, {4, 0}}])/12 - c[{{0, 3, 5}, {2, 2, 0}}]/3 + 
   (5*c[{{0, 4, 4}, {3, 0, 1}}])/2 - c[{{1, 2, 2, 3}, {1, 0, 2, 1}}] + 
   c[{{1, 2, 2, 3}, {1, 1, 2, 0}}] + (2*Pi^3*c[{{5, 0}, {1, 0}}]*e[3])/
    tau[2]^3, c[{{1, 2, 2, 3}, {1, 0, 1, 2}}] -> 
  (3*c[{{4, 0}, {2, 0}}]^2)/32 - c[{{3, 0}, {1, 0}}]*c[{{5, 0}, {3, 0}}] + 
   (83*c[{{8, 0}, {4, 0}}])/96 + c[{{0, 2, 6}, {2, 2, 0}}]/4 - 
   c[{{0, 3, 5}, {2, 2, 0}}]/120 + (117*c[{{0, 4, 4}, {3, 0, 1}}])/80 + 
   (5*c[{{1, 2, 2, 3}, {1, 1, 2, 0}}])/4 + (5*Pi^3*c[{{5, 0}, {1, 0}}]*e[3])/
    (4*tau[2]^3) - (Pi^2*c[{{6, 0}, {2, 0}}]*e[2])/(2*tau[2]^2), 
 c[{{1, 2, 2, 3}, {1, 1, 1, 1}}] -> (-7*c[{{4, 0}, {2, 0}}]^2)/4 + 
   (53*c[{{8, 0}, {4, 0}}])/12 + c[{{0, 3, 5}, {2, 2, 0}}]/3 - 
   (5*c[{{0, 4, 4}, {3, 0, 1}}])/2 - 2*c[{{1, 2, 2, 3}, {1, 1, 2, 0}}] - 
   (2*Pi^3*c[{{5, 0}, {1, 0}}]*e[3])/tau[2]^3, 
 c[{{1, 2, 2, 3}, {2, 0, 1, 1}}] -> c[{{1, 2, 2, 3}, {1, 1, 2, 0}}], 
 c[{{1, 2, 2, 3}, {2, 1, 1, 0}}] -> (7*c[{{4, 0}, {2, 0}}]^2)/4 - 
   (53*c[{{8, 0}, {4, 0}}])/12 - c[{{0, 3, 5}, {2, 2, 0}}]/3 + 
   (5*c[{{0, 4, 4}, {3, 0, 1}}])/2 + (2*Pi^3*c[{{5, 0}, {1, 0}}]*e[3])/
    tau[2]^3, c[{{2, 2, 2, 2}, {0, 1, 1, 2}}] -> 
  (-7*c[{{4, 0}, {2, 0}}]^2)/4 + (53*c[{{8, 0}, {4, 0}}])/12 + 
   c[{{0, 3, 5}, {2, 2, 0}}]/3 - (5*c[{{0, 4, 4}, {3, 0, 1}}])/2 - 
   2*c[{{1, 2, 2, 3}, {1, 1, 2, 0}}] - (2*Pi^3*c[{{5, 0}, {1, 0}}]*e[3])/
    tau[2]^3, c[{{2, 2, 2, 2}, {1, 1, 1, 1}}] -> 
  (21*c[{{4, 0}, {2, 0}}]^2)/4 - (53*c[{{8, 0}, {4, 0}}])/4 - 
   c[{{0, 3, 5}, {2, 2, 0}}] + (15*c[{{0, 4, 4}, {3, 0, 1}}])/2 + 
   6*c[{{1, 2, 2, 3}, {1, 1, 2, 0}}] + (6*Pi^3*c[{{5, 0}, {1, 0}}]*e[3])/
    tau[2]^3, c[{{0, 1, 1, 1, 5}, {1, 1, 1, 1, 0}}] -> 
  (-39*c[{{4, 0}, {2, 0}}]^2)/4 - 6*c[{{3, 0}, {1, 0}}]*c[{{5, 0}, {3, 0}}] + 
   63*c[{{8, 0}, {4, 0}}] + 9*c[{{0, 2, 6}, {2, 2, 0}}] + 
   6*c[{{3, 0}, {1, 0}}]*c[{{1, 1, 3}, {1, 1, 1}}] - 
   (Pi^3*c[{{5, 0}, {1, 0}}]*e[3])/tau[2]^3 + 
   (3*Pi^2*c[{{3, 0}, {1, 0}}]^2*e[2])/(2*tau[2]^2) - 
   (45*Pi^2*c[{{6, 0}, {2, 0}}]*e[2])/(2*tau[2]^2) - 
   (Pi^3*c[{{5, 0}, {1, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 1, 2, 4}, {1, 1, 1, 0, 1}}] -> (-413*c[{{4, 0}, {2, 0}}]^2)/16 - 
   20*c[{{3, 0}, {1, 0}}]*c[{{5, 0}, {3, 0}}] + (4303*c[{{8, 0}, {4, 0}}])/
    48 + (487*c[{{0, 3, 5}, {2, 2, 0}}])/60 - 
   (1099*c[{{0, 4, 4}, {3, 0, 1}}])/40 + c[{{3, 0}, {1, 0}}]*
    c[{{1, 1, 3}, {1, 1, 1}}] + 12*c[{{1, 2, 2, 3}, {1, 0, 2, 1}}] - 
   (35*c[{{1, 2, 2, 3}, {1, 1, 2, 0}}])/2 - 
   (59*Pi^3*c[{{5, 0}, {1, 0}}]*e[3])/(2*tau[2]^3) - 
   (Pi^2*c[{{3, 0}, {1, 0}}]^2*e[2])/tau[2]^2 + 
   (2*Pi^2*c[{{6, 0}, {2, 0}}]*e[2])/tau[2]^2, 
 c[{{0, 1, 1, 2, 4}, {1, 1, 1, 1, 0}}] -> (-275*c[{{4, 0}, {2, 0}}]^2)/4 - 
   48*c[{{3, 0}, {1, 0}}]*c[{{5, 0}, {3, 0}}] + (3643*c[{{8, 0}, {4, 0}}])/
    12 + 22*c[{{0, 2, 6}, {2, 2, 0}}] + (47*c[{{0, 3, 5}, {2, 2, 0}}])/3 - 
   (99*c[{{0, 4, 4}, {3, 0, 1}}])/2 + 18*c[{{3, 0}, {1, 0}}]*
    c[{{1, 1, 3}, {1, 1, 1}}] + 20*c[{{1, 2, 2, 3}, {1, 0, 2, 1}}] - 
   30*c[{{1, 2, 2, 3}, {1, 1, 2, 0}}] - (51*Pi^3*c[{{5, 0}, {1, 0}}]*e[3])/
    tau[2]^3 + (2*Pi^2*c[{{3, 0}, {1, 0}}]^2*e[2])/tau[2]^2 - 
   (50*Pi^2*c[{{6, 0}, {2, 0}}]*e[2])/tau[2]^2 - 
   (Pi^3*c[{{5, 0}, {1, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 1, 1, 3, 3}, {1, 1, 1, 0, 1}}] -> (-1357*c[{{4, 0}, {2, 0}}]^2)/16 - 
   62*c[{{3, 0}, {1, 0}}]*c[{{5, 0}, {3, 0}}] + (15851*c[{{8, 0}, {4, 0}}])/
    48 + 13*c[{{0, 2, 6}, {2, 2, 0}}] + (1427*c[{{0, 3, 5}, {2, 2, 0}}])/60 - 
   (3079*c[{{0, 4, 4}, {3, 0, 1}}])/40 + 13*c[{{3, 0}, {1, 0}}]*
    c[{{1, 1, 3}, {1, 1, 1}}] + 32*c[{{1, 2, 2, 3}, {1, 0, 2, 1}}] - 
   (95*c[{{1, 2, 2, 3}, {1, 1, 2, 0}}])/2 - 
   (159*Pi^3*c[{{5, 0}, {1, 0}}]*e[3])/(2*tau[2]^3) - 
   (Pi^2*c[{{3, 0}, {1, 0}}]^2*e[2])/(2*tau[2]^2) - 
   (51*Pi^2*c[{{6, 0}, {2, 0}}]*e[2])/(2*tau[2]^2), 
 c[{{0, 1, 2, 2, 3}, {1, 1, 0, 1, 1}}] -> (-3*c[{{4, 0}, {2, 0}}]^2)/4 - 
   2*c[{{3, 0}, {1, 0}}]*c[{{5, 0}, {3, 0}}] - c[{{8, 0}, {4, 0}}]/4 - 
   2*c[{{0, 2, 6}, {2, 2, 0}}] + c[{{0, 3, 5}, {2, 2, 0}}]/5 - 
   (21*c[{{0, 4, 4}, {3, 0, 1}}])/10 - 2*c[{{3, 0}, {1, 0}}]*
    c[{{1, 1, 3}, {1, 1, 1}}] + 2*c[{{1, 2, 2, 3}, {1, 0, 2, 1}}] - 
   2*c[{{1, 2, 2, 3}, {1, 1, 2, 0}}] - (9*Pi^3*c[{{5, 0}, {1, 0}}]*e[3])/
    (2*tau[2]^3) - (Pi^2*c[{{3, 0}, {1, 0}}]^2*e[2])/(2*tau[2]^2) + 
   (9*Pi^2*c[{{6, 0}, {2, 0}}]*e[2])/(2*tau[2]^2) - 
   (Pi^3*c[{{5, 0}, {1, 0}}]*zeta[3])/(2*tau[2]^3), 
 c[{{0, 1, 2, 2, 3}, {1, 1, 1, 1, 0}}] -> (-2669*c[{{4, 0}, {2, 0}}]^2)/16 - 
   120*c[{{3, 0}, {1, 0}}]*c[{{5, 0}, {3, 0}}] + (31567*c[{{8, 0}, {4, 0}}])/
    48 + 30*c[{{0, 2, 6}, {2, 2, 0}}] + (563*c[{{0, 3, 5}, {2, 2, 0}}])/12 - 
   (1183*c[{{0, 4, 4}, {3, 0, 1}}])/8 + 30*c[{{3, 0}, {1, 0}}]*
    c[{{1, 1, 3}, {1, 1, 1}}] + 60*c[{{1, 2, 2, 3}, {1, 0, 2, 1}}] - 
   (179*c[{{1, 2, 2, 3}, {1, 1, 2, 0}}])/2 - 
   (297*Pi^3*c[{{5, 0}, {1, 0}}]*e[3])/(2*tau[2]^3) - 
   (60*Pi^2*c[{{6, 0}, {2, 0}}]*e[2])/tau[2]^2 + 
   (Pi^3*c[{{5, 0}, {1, 0}}]*zeta[3])/tau[2]^3, 
 c[{{0, 2, 2, 2, 2}, {1, 0, 1, 1, 1}}] -> (21*c[{{4, 0}, {2, 0}}]^2)/16 - 
   (53*c[{{8, 0}, {4, 0}}])/16 - c[{{0, 3, 5}, {2, 2, 0}}]/4 + 
   (15*c[{{0, 4, 4}, {3, 0, 1}}])/8 + (3*c[{{1, 2, 2, 3}, {1, 1, 2, 0}}])/2 + 
   (3*Pi^3*c[{{5, 0}, {1, 0}}]*e[3])/(2*tau[2]^3), 
 c[{{1, 1, 1, 1, 4}, {0, 1, 1, 1, 1}}] -> (-39*c[{{4, 0}, {2, 0}}]^2)/4 - 
   6*c[{{3, 0}, {1, 0}}]*c[{{5, 0}, {3, 0}}] + 63*c[{{8, 0}, {4, 0}}] + 
   9*c[{{0, 2, 6}, {2, 2, 0}}] + 6*c[{{3, 0}, {1, 0}}]*
    c[{{1, 1, 3}, {1, 1, 1}}] - (Pi^3*c[{{5, 0}, {1, 0}}]*e[3])/tau[2]^3 + 
   (3*Pi^2*c[{{3, 0}, {1, 0}}]^2*e[2])/(2*tau[2]^2) - 
   (45*Pi^2*c[{{6, 0}, {2, 0}}]*e[2])/(2*tau[2]^2) - 
   (Pi^3*c[{{5, 0}, {1, 0}}]*zeta[3])/tau[2]^3, 
 c[{{1, 1, 1, 1, 4}, {1, 1, 1, 1, 0}}] -> 39*c[{{4, 0}, {2, 0}}]^2 + 
   24*c[{{3, 0}, {1, 0}}]*c[{{5, 0}, {3, 0}}] - 252*c[{{8, 0}, {4, 0}}] - 
   36*c[{{0, 2, 6}, {2, 2, 0}}] - 24*c[{{3, 0}, {1, 0}}]*
    c[{{1, 1, 3}, {1, 1, 1}}] + (4*Pi^3*c[{{5, 0}, {1, 0}}]*e[3])/tau[2]^3 - 
   (6*Pi^2*c[{{3, 0}, {1, 0}}]^2*e[2])/tau[2]^2 + 
   (90*Pi^2*c[{{6, 0}, {2, 0}}]*e[2])/tau[2]^2 + 
   (4*Pi^3*c[{{5, 0}, {1, 0}}]*zeta[3])/tau[2]^3, 
 c[{{1, 1, 1, 2, 3}, {0, 1, 1, 1, 1}}] -> (-1357*c[{{4, 0}, {2, 0}}]^2)/16 - 
   62*c[{{3, 0}, {1, 0}}]*c[{{5, 0}, {3, 0}}] + (15851*c[{{8, 0}, {4, 0}}])/
    48 + 13*c[{{0, 2, 6}, {2, 2, 0}}] + (1427*c[{{0, 3, 5}, {2, 2, 0}}])/60 - 
   (3079*c[{{0, 4, 4}, {3, 0, 1}}])/40 + 13*c[{{3, 0}, {1, 0}}]*
    c[{{1, 1, 3}, {1, 1, 1}}] + 32*c[{{1, 2, 2, 3}, {1, 0, 2, 1}}] - 
   (95*c[{{1, 2, 2, 3}, {1, 1, 2, 0}}])/2 - 
   (159*Pi^3*c[{{5, 0}, {1, 0}}]*e[3])/(2*tau[2]^3) - 
   (Pi^2*c[{{3, 0}, {1, 0}}]^2*e[2])/(2*tau[2]^2) - 
   (51*Pi^2*c[{{6, 0}, {2, 0}}]*e[2])/(2*tau[2]^2), 
 c[{{1, 1, 1, 2, 3}, {1, 1, 1, 0, 1}}] -> (1395*c[{{4, 0}, {2, 0}}]^2)/16 + 
   66*c[{{3, 0}, {1, 0}}]*c[{{5, 0}, {3, 0}}] - (5311*c[{{8, 0}, {4, 0}}])/
    16 - 9*c[{{0, 2, 6}, {2, 2, 0}}] - (487*c[{{0, 3, 5}, {2, 2, 0}}])/20 + 
   (3297*c[{{0, 4, 4}, {3, 0, 1}}])/40 - 9*c[{{3, 0}, {1, 0}}]*
    c[{{1, 1, 3}, {1, 1, 1}}] - 36*c[{{1, 2, 2, 3}, {1, 0, 2, 1}}] + 
   (105*c[{{1, 2, 2, 3}, {1, 1, 2, 0}}])/2 + 
   (179*Pi^3*c[{{5, 0}, {1, 0}}]*e[3])/(2*tau[2]^3) + 
   (3*Pi^2*c[{{3, 0}, {1, 0}}]^2*e[2])/(2*tau[2]^2) + 
   (33*Pi^2*c[{{6, 0}, {2, 0}}]*e[2])/(2*tau[2]^2) + 
   (Pi^3*c[{{5, 0}, {1, 0}}]*zeta[3])/tau[2]^3, 
 c[{{1, 1, 1, 2, 3}, {1, 1, 1, 1, 0}}] -> (669*c[{{4, 0}, {2, 0}}]^2)/4 + 
   120*c[{{3, 0}, {1, 0}}]*c[{{5, 0}, {3, 0}}] - (2635*c[{{8, 0}, {4, 0}}])/
    4 - 30*c[{{0, 2, 6}, {2, 2, 0}}] - 47*c[{{0, 3, 5}, {2, 2, 0}}] + 
   (297*c[{{0, 4, 4}, {3, 0, 1}}])/2 - 30*c[{{3, 0}, {1, 0}}]*
    c[{{1, 1, 3}, {1, 1, 1}}] - 60*c[{{1, 2, 2, 3}, {1, 0, 2, 1}}] + 
   90*c[{{1, 2, 2, 3}, {1, 1, 2, 0}}] + (149*Pi^3*c[{{5, 0}, {1, 0}}]*e[3])/
    tau[2]^3 + (60*Pi^2*c[{{6, 0}, {2, 0}}]*e[2])/tau[2]^2 - 
   (Pi^3*c[{{5, 0}, {1, 0}}]*zeta[3])/tau[2]^3, 
 c[{{1, 1, 2, 2, 2}, {0, 1, 1, 1, 1}}] -> (21*c[{{4, 0}, {2, 0}}]^2)/16 - 
   (53*c[{{8, 0}, {4, 0}}])/16 - c[{{0, 3, 5}, {2, 2, 0}}]/4 + 
   (15*c[{{0, 4, 4}, {3, 0, 1}}])/8 + (3*c[{{1, 2, 2, 3}, {1, 1, 2, 0}}])/2 + 
   (3*Pi^3*c[{{5, 0}, {1, 0}}]*e[3])/(2*tau[2]^3), 
 c[{{1, 1, 2, 2, 2}, {1, 1, 0, 1, 1}}] -> (-7*c[{{4, 0}, {2, 0}}]^2)/8 + 
   (53*c[{{8, 0}, {4, 0}}])/24 + c[{{0, 3, 5}, {2, 2, 0}}]/6 - 
   (5*c[{{0, 4, 4}, {3, 0, 1}}])/4 - c[{{1, 2, 2, 3}, {1, 1, 2, 0}}] - 
   (Pi^3*c[{{5, 0}, {1, 0}}]*e[3])/tau[2]^3, c[{{0, 1, 8}, {1, 1, 1}}] -> 
  (c[{{4, 0}, {2, 0}}]*c[{{5, 0}, {1, 0}}])/7 + 
   c[{{3, 0}, {1, 0}}]*c[{{6, 0}, {2, 0}}] - (62*c[{{9, 0}, {3, 0}}])/21 - 
   (2*c[{{0, 3, 6}, {1, 2, 0}}])/7 - c[{{0, 3, 6}, {2, 1, 0}}]/21 + 
   (2*c[{{0, 4, 5}, {2, 1, 0}}])/7, c[{{0, 1, 8}, {1, 2, 0}}] -> 
  -(c[{{4, 0}, {2, 0}}]*c[{{5, 0}, {1, 0}}])/7 - 
   c[{{3, 0}, {1, 0}}]*c[{{6, 0}, {2, 0}}] + (41*c[{{9, 0}, {3, 0}}])/21 + 
   (2*c[{{0, 3, 6}, {1, 2, 0}}])/7 + c[{{0, 3, 6}, {2, 1, 0}}]/21 - 
   (2*c[{{0, 4, 5}, {2, 1, 0}}])/7, c[{{0, 1, 8}, {2, 0, 1}}] -> 
  (6*c[{{4, 0}, {2, 0}}]*c[{{5, 0}, {1, 0}}])/7 - 
   (85*c[{{9, 0}, {3, 0}}])/21 + (2*c[{{0, 3, 6}, {1, 2, 0}}])/7 + 
   c[{{0, 3, 6}, {2, 1, 0}}]/21 - (2*c[{{0, 4, 5}, {2, 1, 0}}])/7 + 
   (Pi^2*c[{{7, 0}, {1, 0}}]*e[2])/tau[2]^2, c[{{0, 1, 8}, {2, 1, 0}}] -> 
  -(c[{{4, 0}, {2, 0}}]*c[{{5, 0}, {1, 0}}]) - c[{{3, 0}, {1, 0}}]*
    c[{{6, 0}, {2, 0}}] + 7*c[{{9, 0}, {3, 0}}] - 
   (Pi^2*c[{{7, 0}, {1, 0}}]*e[2])/tau[2]^2, c[{{0, 2, 7}, {1, 0, 2}}] -> 
  -2*c[{{3, 0}, {1, 0}}]*c[{{6, 0}, {2, 0}}] + (14*c[{{9, 0}, {3, 0}}])/3 + 
   c[{{0, 3, 6}, {1, 2, 0}}] + c[{{0, 3, 6}, {2, 1, 0}}]/3 - 
   c[{{0, 4, 5}, {2, 1, 0}}], c[{{0, 2, 7}, {1, 1, 1}}] -> 
  2*c[{{3, 0}, {1, 0}}]*c[{{6, 0}, {2, 0}}] - (17*c[{{9, 0}, {3, 0}}])/3 - 
   c[{{0, 3, 6}, {1, 2, 0}}] - c[{{0, 3, 6}, {2, 1, 0}}]/3 + 
   c[{{0, 4, 5}, {2, 1, 0}}], c[{{0, 2, 7}, {1, 2, 0}}] -> 
  -2*c[{{3, 0}, {1, 0}}]*c[{{6, 0}, {2, 0}}] + (20*c[{{9, 0}, {3, 0}}])/3 + 
   c[{{0, 3, 6}, {1, 2, 0}}] + c[{{0, 3, 6}, {2, 1, 0}}]/3 - 
   c[{{0, 4, 5}, {2, 1, 0}}] - (Pi^2*c[{{7, 0}, {1, 0}}]*e[2])/tau[2]^2, 
 c[{{0, 2, 7}, {2, 0, 1}}] -> 2*c[{{4, 0}, {2, 0}}]*c[{{5, 0}, {1, 0}}] - 
   5*c[{{9, 0}, {3, 0}}] + c[{{0, 3, 6}, {1, 2, 0}}] - 
   c[{{0, 4, 5}, {2, 1, 0}}] + (Pi^2*c[{{7, 0}, {1, 0}}]*e[2])/tau[2]^2, 
 c[{{0, 2, 7}, {2, 1, 0}}] -> -2*c[{{4, 0}, {2, 0}}]*c[{{5, 0}, {1, 0}}] - 
   2*c[{{3, 0}, {1, 0}}]*c[{{6, 0}, {2, 0}}] + (32*c[{{9, 0}, {3, 0}}])/3 + 
   c[{{0, 3, 6}, {2, 1, 0}}]/3 - (Pi^2*c[{{7, 0}, {1, 0}}]*e[2])/tau[2]^2, 
 c[{{0, 3, 6}, {1, 0, 2}}] -> -(c[{{3, 0}, {1, 0}}]*c[{{6, 0}, {2, 0}}]) + 
   2*c[{{9, 0}, {3, 0}}] + c[{{0, 3, 6}, {1, 2, 0}}], 
 c[{{0, 3, 6}, {1, 1, 1}}] -> -c[{{9, 0}, {3, 0}}] - 
   c[{{0, 3, 6}, {1, 2, 0}}], c[{{0, 3, 6}, {2, 0, 1}}] -> 
  c[{{9, 0}, {3, 0}}] + c[{{0, 3, 6}, {1, 2, 0}}] - 
   c[{{0, 3, 6}, {2, 1, 0}}], c[{{0, 4, 5}, {1, 0, 2}}] -> 
  -2*c[{{4, 0}, {2, 0}}]*c[{{5, 0}, {1, 0}}] + (11*c[{{9, 0}, {3, 0}}])/3 - 
   (5*c[{{0, 3, 6}, {2, 1, 0}}])/3 + 3*c[{{0, 4, 5}, {2, 1, 0}}], 
 c[{{0, 4, 5}, {1, 1, 1}}] -> 2*c[{{4, 0}, {2, 0}}]*c[{{5, 0}, {1, 0}}] - 
   (14*c[{{9, 0}, {3, 0}}])/3 + (5*c[{{0, 3, 6}, {2, 1, 0}}])/3 - 
   3*c[{{0, 4, 5}, {2, 1, 0}}], c[{{0, 4, 5}, {1, 2, 0}}] -> 
  -3*c[{{4, 0}, {2, 0}}]*c[{{5, 0}, {1, 0}}] + (17*c[{{9, 0}, {3, 0}}])/3 - 
   (5*c[{{0, 3, 6}, {2, 1, 0}}])/3 + 3*c[{{0, 4, 5}, {2, 1, 0}}], 
 c[{{0, 4, 5}, {2, 0, 1}}] -> -2*c[{{4, 0}, {2, 0}}]*c[{{5, 0}, {1, 0}}] + 
   (14*c[{{9, 0}, {3, 0}}])/3 - (5*c[{{0, 3, 6}, {2, 1, 0}}])/3 + 
   2*c[{{0, 4, 5}, {2, 1, 0}}], c[{{1, 1, 7}, {0, 1, 2}}] -> 
  (c[{{4, 0}, {2, 0}}]*c[{{5, 0}, {1, 0}}])/7 + 
   c[{{3, 0}, {1, 0}}]*c[{{6, 0}, {2, 0}}] - (62*c[{{9, 0}, {3, 0}}])/21 - 
   (2*c[{{0, 3, 6}, {1, 2, 0}}])/7 - c[{{0, 3, 6}, {2, 1, 0}}]/21 + 
   (2*c[{{0, 4, 5}, {2, 1, 0}}])/7, c[{{1, 1, 7}, {0, 2, 1}}] -> 
  (-6*c[{{4, 0}, {2, 0}}]*c[{{5, 0}, {1, 0}}])/7 + 
   (64*c[{{9, 0}, {3, 0}}])/21 - (2*c[{{0, 3, 6}, {1, 2, 0}}])/7 - 
   c[{{0, 3, 6}, {2, 1, 0}}]/21 + (2*c[{{0, 4, 5}, {2, 1, 0}}])/7 - 
   (Pi^2*c[{{7, 0}, {1, 0}}]*e[2])/tau[2]^2, c[{{1, 1, 7}, {1, 1, 1}}] -> 
  (-2*c[{{4, 0}, {2, 0}}]*c[{{5, 0}, {1, 0}}])/7 - 
   2*c[{{3, 0}, {1, 0}}]*c[{{6, 0}, {2, 0}}] + (124*c[{{9, 0}, {3, 0}}])/21 + 
   (4*c[{{0, 3, 6}, {1, 2, 0}}])/7 + (2*c[{{0, 3, 6}, {2, 1, 0}}])/21 - 
   (4*c[{{0, 4, 5}, {2, 1, 0}}])/7, c[{{1, 1, 7}, {1, 2, 0}}] -> 
  (8*c[{{4, 0}, {2, 0}}]*c[{{5, 0}, {1, 0}}])/7 + 
   2*c[{{3, 0}, {1, 0}}]*c[{{6, 0}, {2, 0}}] - (188*c[{{9, 0}, {3, 0}}])/21 - 
   (2*c[{{0, 3, 6}, {1, 2, 0}}])/7 - c[{{0, 3, 6}, {2, 1, 0}}]/21 + 
   (2*c[{{0, 4, 5}, {2, 1, 0}}])/7 + (Pi^2*c[{{7, 0}, {1, 0}}]*e[2])/
    tau[2]^2, c[{{1, 2, 6}, {0, 1, 2}}] -> 
  -(c[{{4, 0}, {2, 0}}]*c[{{5, 0}, {1, 0}}])/7 - 
   c[{{3, 0}, {1, 0}}]*c[{{6, 0}, {2, 0}}] + (41*c[{{9, 0}, {3, 0}}])/21 + 
   (2*c[{{0, 3, 6}, {1, 2, 0}}])/7 + c[{{0, 3, 6}, {2, 1, 0}}]/21 - 
   (2*c[{{0, 4, 5}, {2, 1, 0}}])/7, c[{{1, 2, 6}, {0, 2, 1}}] -> 
  (6*c[{{4, 0}, {2, 0}}]*c[{{5, 0}, {1, 0}}])/7 - 
   (43*c[{{9, 0}, {3, 0}}])/21 + (2*c[{{0, 3, 6}, {1, 2, 0}}])/7 + 
   c[{{0, 3, 6}, {2, 1, 0}}]/21 - (2*c[{{0, 4, 5}, {2, 1, 0}}])/7, 
 c[{{1, 2, 6}, {1, 0, 2}}] -> -(c[{{4, 0}, {2, 0}}]*c[{{5, 0}, {1, 0}}])/7 + 
   c[{{3, 0}, {1, 0}}]*c[{{6, 0}, {2, 0}}] - (12*c[{{9, 0}, {3, 0}}])/7 - 
   (5*c[{{0, 3, 6}, {1, 2, 0}}])/7 - (2*c[{{0, 3, 6}, {2, 1, 0}}])/7 + 
   (5*c[{{0, 4, 5}, {2, 1, 0}}])/7, c[{{1, 2, 6}, {1, 1, 1}}] -> 
  (2*c[{{4, 0}, {2, 0}}]*c[{{5, 0}, {1, 0}}])/7 - 
   (5*c[{{9, 0}, {3, 0}}])/21 + (3*c[{{0, 3, 6}, {1, 2, 0}}])/7 + 
   (5*c[{{0, 3, 6}, {2, 1, 0}}])/21 - (3*c[{{0, 4, 5}, {2, 1, 0}}])/7, 
 c[{{1, 2, 6}, {1, 2, 0}}] -> (-8*c[{{4, 0}, {2, 0}}]*c[{{5, 0}, {1, 0}}])/
    7 + (16*c[{{9, 0}, {3, 0}}])/7 - (5*c[{{0, 3, 6}, {1, 2, 0}}])/7 - 
   (2*c[{{0, 3, 6}, {2, 1, 0}}])/7 + (5*c[{{0, 4, 5}, {2, 1, 0}}])/7, 
 c[{{1, 2, 6}, {2, 0, 1}}] -> (-8*c[{{4, 0}, {2, 0}}]*c[{{5, 0}, {1, 0}}])/
    7 + (41*c[{{9, 0}, {3, 0}}])/21 - (5*c[{{0, 3, 6}, {1, 2, 0}}])/7 + 
   c[{{0, 3, 6}, {2, 1, 0}}]/21 + (5*c[{{0, 4, 5}, {2, 1, 0}}])/7, 
 c[{{1, 2, 6}, {2, 1, 0}}] -> (6*c[{{4, 0}, {2, 0}}]*c[{{5, 0}, {1, 0}}])/7 - 
   (12*c[{{9, 0}, {3, 0}}])/7 + (2*c[{{0, 3, 6}, {1, 2, 0}}])/7 - 
   (2*c[{{0, 3, 6}, {2, 1, 0}}])/7 - (2*c[{{0, 4, 5}, {2, 1, 0}}])/7, 
 c[{{1, 3, 5}, {0, 1, 2}}] -> (c[{{4, 0}, {2, 0}}]*c[{{5, 0}, {1, 0}}])/7 - 
   (20*c[{{9, 0}, {3, 0}}])/21 - (2*c[{{0, 3, 6}, {1, 2, 0}}])/7 - 
   c[{{0, 3, 6}, {2, 1, 0}}]/21 + (2*c[{{0, 4, 5}, {2, 1, 0}}])/7, 
 c[{{1, 3, 5}, {0, 2, 1}}] -> (-6*c[{{4, 0}, {2, 0}}]*c[{{5, 0}, {1, 0}}])/
    7 + (22*c[{{9, 0}, {3, 0}}])/21 - (2*c[{{0, 3, 6}, {1, 2, 0}}])/7 - 
   c[{{0, 3, 6}, {2, 1, 0}}]/21 + (2*c[{{0, 4, 5}, {2, 1, 0}}])/7, 
 c[{{1, 3, 5}, {1, 0, 2}}] -> (c[{{4, 0}, {2, 0}}]*c[{{5, 0}, {1, 0}}])/7 - 
   (2*c[{{9, 0}, {3, 0}}])/7 - (2*c[{{0, 3, 6}, {1, 2, 0}}])/7 + 
   (2*c[{{0, 3, 6}, {2, 1, 0}}])/7 - (5*c[{{0, 4, 5}, {2, 1, 0}}])/7, 
 c[{{1, 3, 5}, {1, 1, 1}}] -> (-2*c[{{4, 0}, {2, 0}}]*c[{{5, 0}, {1, 0}}])/
    7 + (26*c[{{9, 0}, {3, 0}}])/21 + (4*c[{{0, 3, 6}, {1, 2, 0}}])/7 - 
   (5*c[{{0, 3, 6}, {2, 1, 0}}])/21 + (3*c[{{0, 4, 5}, {2, 1, 0}}])/7, 
 c[{{1, 3, 5}, {1, 2, 0}}] -> (8*c[{{4, 0}, {2, 0}}]*c[{{5, 0}, {1, 0}}])/7 - 
   (16*c[{{9, 0}, {3, 0}}])/7 - (2*c[{{0, 3, 6}, {1, 2, 0}}])/7 + 
   (2*c[{{0, 3, 6}, {2, 1, 0}}])/7 - (5*c[{{0, 4, 5}, {2, 1, 0}}])/7, 
 c[{{1, 3, 5}, {2, 0, 1}}] -> (8*c[{{4, 0}, {2, 0}}]*c[{{5, 0}, {1, 0}}])/7 - 
   (62*c[{{9, 0}, {3, 0}}])/21 - (2*c[{{0, 3, 6}, {1, 2, 0}}])/7 + 
   (20*c[{{0, 3, 6}, {2, 1, 0}}])/21 - (5*c[{{0, 4, 5}, {2, 1, 0}}])/7, 
 c[{{1, 3, 5}, {2, 1, 0}}] -> (-6*c[{{4, 0}, {2, 0}}]*c[{{5, 0}, {1, 0}}])/
    7 + (12*c[{{9, 0}, {3, 0}}])/7 - (2*c[{{0, 3, 6}, {1, 2, 0}}])/7 - 
   (5*c[{{0, 3, 6}, {2, 1, 0}}])/7 + (2*c[{{0, 4, 5}, {2, 1, 0}}])/7, 
 c[{{1, 4, 4}, {0, 1, 2}}] -> -(c[{{4, 0}, {2, 0}}]*c[{{5, 0}, {1, 0}}])/7 - 
   c[{{9, 0}, {3, 0}}]/21 + (2*c[{{0, 3, 6}, {1, 2, 0}}])/7 + 
   c[{{0, 3, 6}, {2, 1, 0}}]/21 - (2*c[{{0, 4, 5}, {2, 1, 0}}])/7, 
 c[{{1, 4, 4}, {1, 0, 2}}] -> (13*c[{{4, 0}, {2, 0}}]*c[{{5, 0}, {1, 0}}])/
    7 - (71*c[{{9, 0}, {3, 0}}])/21 + (2*c[{{0, 3, 6}, {1, 2, 0}}])/7 + 
   (29*c[{{0, 3, 6}, {2, 1, 0}}])/21 - (16*c[{{0, 4, 5}, {2, 1, 0}}])/7, 
 c[{{1, 4, 4}, {1, 1, 1}}] -> (-12*c[{{4, 0}, {2, 0}}]*c[{{5, 0}, {1, 0}}])/
    7 + (24*c[{{9, 0}, {3, 0}}])/7 - (4*c[{{0, 3, 6}, {1, 2, 0}}])/7 - 
   (10*c[{{0, 3, 6}, {2, 1, 0}}])/7 + (18*c[{{0, 4, 5}, {2, 1, 0}}])/7, 
 c[{{1, 4, 4}, {2, 0, 1}}] -> (6*c[{{4, 0}, {2, 0}}]*c[{{5, 0}, {1, 0}}])/7 - 
   (12*c[{{9, 0}, {3, 0}}])/7 + (2*c[{{0, 3, 6}, {1, 2, 0}}])/7 + 
   (5*c[{{0, 3, 6}, {2, 1, 0}}])/7 - (9*c[{{0, 4, 5}, {2, 1, 0}}])/7, 
 c[{{2, 2, 5}, {0, 1, 2}}] -> (2*c[{{4, 0}, {2, 0}}]*c[{{5, 0}, {1, 0}}])/7 - 
   (5*c[{{9, 0}, {3, 0}}])/21 + (3*c[{{0, 3, 6}, {1, 2, 0}}])/7 + 
   (5*c[{{0, 3, 6}, {2, 1, 0}}])/21 - (3*c[{{0, 4, 5}, {2, 1, 0}}])/7, 
 c[{{2, 2, 5}, {0, 2, 1}}] -> (2*c[{{4, 0}, {2, 0}}]*c[{{5, 0}, {1, 0}}])/7 + 
   (2*c[{{9, 0}, {3, 0}}])/21 + (3*c[{{0, 3, 6}, {1, 2, 0}}])/7 - 
   (2*c[{{0, 3, 6}, {2, 1, 0}}])/21 - (3*c[{{0, 4, 5}, {2, 1, 0}}])/7, 
 c[{{2, 2, 5}, {1, 1, 1}}] -> (-4*c[{{4, 0}, {2, 0}}]*c[{{5, 0}, {1, 0}}])/
    7 + (10*c[{{9, 0}, {3, 0}}])/21 - (6*c[{{0, 3, 6}, {1, 2, 0}}])/7 - 
   (10*c[{{0, 3, 6}, {2, 1, 0}}])/21 + (6*c[{{0, 4, 5}, {2, 1, 0}}])/7, 
 c[{{2, 2, 5}, {1, 2, 0}}] -> (2*c[{{4, 0}, {2, 0}}]*c[{{5, 0}, {1, 0}}])/7 - 
   (4*c[{{9, 0}, {3, 0}}])/7 + (3*c[{{0, 3, 6}, {1, 2, 0}}])/7 + 
   (4*c[{{0, 3, 6}, {2, 1, 0}}])/7 - (3*c[{{0, 4, 5}, {2, 1, 0}}])/7, 
 c[{{2, 3, 4}, {0, 1, 2}}] -> (-3*c[{{4, 0}, {2, 0}}]*c[{{5, 0}, {1, 0}}])/
    7 + (25*c[{{9, 0}, {3, 0}}])/21 - c[{{0, 3, 6}, {1, 2, 0}}]/7 - 
   (4*c[{{0, 3, 6}, {2, 1, 0}}])/21 + c[{{0, 4, 5}, {2, 1, 0}}]/7, 
 c[{{2, 3, 4}, {0, 2, 1}}] -> (4*c[{{4, 0}, {2, 0}}]*c[{{5, 0}, {1, 0}}])/7 - 
   (8*c[{{9, 0}, {3, 0}}])/7 - c[{{0, 3, 6}, {1, 2, 0}}]/7 + 
   c[{{0, 3, 6}, {2, 1, 0}}]/7 + c[{{0, 4, 5}, {2, 1, 0}}]/7, 
 c[{{2, 3, 4}, {1, 0, 2}}] -> (-3*c[{{4, 0}, {2, 0}}]*c[{{5, 0}, {1, 0}}])/
    7 + (11*c[{{9, 0}, {3, 0}}])/21 - c[{{0, 3, 6}, {1, 2, 0}}]/7 - 
   (11*c[{{0, 3, 6}, {2, 1, 0}}])/21 + (8*c[{{0, 4, 5}, {2, 1, 0}}])/7, 
 c[{{2, 3, 4}, {1, 1, 1}}] -> (6*c[{{4, 0}, {2, 0}}]*c[{{5, 0}, {1, 0}}])/7 - 
   (12*c[{{9, 0}, {3, 0}}])/7 + (2*c[{{0, 3, 6}, {1, 2, 0}}])/7 + 
   (5*c[{{0, 3, 6}, {2, 1, 0}}])/7 - (9*c[{{0, 4, 5}, {2, 1, 0}}])/7, 
 c[{{2, 3, 4}, {1, 2, 0}}] -> (-10*c[{{4, 0}, {2, 0}}]*c[{{5, 0}, {1, 0}}])/
    7 + (20*c[{{9, 0}, {3, 0}}])/7 - c[{{0, 3, 6}, {1, 2, 0}}]/7 - 
   (6*c[{{0, 3, 6}, {2, 1, 0}}])/7 + (8*c[{{0, 4, 5}, {2, 1, 0}}])/7, 
 c[{{2, 3, 4}, {2, 0, 1}}] -> (-10*c[{{4, 0}, {2, 0}}]*c[{{5, 0}, {1, 0}}])/
    7 + (20*c[{{9, 0}, {3, 0}}])/7 - c[{{0, 3, 6}, {1, 2, 0}}]/7 - 
   (6*c[{{0, 3, 6}, {2, 1, 0}}])/7 + (8*c[{{0, 4, 5}, {2, 1, 0}}])/7, 
 c[{{2, 3, 4}, {2, 1, 0}}] -> (4*c[{{4, 0}, {2, 0}}]*c[{{5, 0}, {1, 0}}])/7 - 
   (8*c[{{9, 0}, {3, 0}}])/7 - c[{{0, 3, 6}, {1, 2, 0}}]/7 + 
   c[{{0, 3, 6}, {2, 1, 0}}]/7 + c[{{0, 4, 5}, {2, 1, 0}}]/7, 
 c[{{3, 3, 3}, {0, 1, 2}}] -> (6*c[{{4, 0}, {2, 0}}]*c[{{5, 0}, {1, 0}}])/7 - 
   (12*c[{{9, 0}, {3, 0}}])/7 + (2*c[{{0, 3, 6}, {1, 2, 0}}])/7 + 
   (5*c[{{0, 3, 6}, {2, 1, 0}}])/7 - (9*c[{{0, 4, 5}, {2, 1, 0}}])/7, 
 c[{{3, 3, 3}, {1, 1, 1}}] -> (-12*c[{{4, 0}, {2, 0}}]*c[{{5, 0}, {1, 0}}])/
    7 + (24*c[{{9, 0}, {3, 0}}])/7 - (4*c[{{0, 3, 6}, {1, 2, 0}}])/7 - 
   (10*c[{{0, 3, 6}, {2, 1, 0}}])/7 + (18*c[{{0, 4, 5}, {2, 1, 0}}])/7, 
 c[{{0, 1, 1, 7}, {1, 1, 1, 0}}] -> -c[{{3, 0}, {1, 0}}]^3/3 + 
   c[{{4, 0}, {2, 0}}]*c[{{5, 0}, {1, 0}}] + 7*c[{{3, 0}, {1, 0}}]*
    c[{{6, 0}, {2, 0}}] - 16*c[{{9, 0}, {3, 0}}] - 
   2*c[{{0, 3, 6}, {1, 2, 0}}] - (2*c[{{0, 3, 6}, {2, 1, 0}}])/3 + 
   2*c[{{0, 4, 5}, {2, 1, 0}}] - (Pi^2*c[{{7, 0}, {1, 0}}]*e[2])/tau[2]^2, 
 c[{{0, 1, 2, 6}, {1, 1, 0, 1}}] -> (2*c[{{3, 0}, {1, 0}}]^3)/3 + 
   (61*c[{{4, 0}, {2, 0}}]*c[{{5, 0}, {1, 0}}])/42 - 
   8*c[{{3, 0}, {1, 0}}]*c[{{6, 0}, {2, 0}}] + (1405*c[{{9, 0}, {3, 0}}])/
    126 + (689*c[{{0, 3, 6}, {1, 2, 0}}])/252 + 
   (557*c[{{0, 3, 6}, {2, 1, 0}}])/252 - (117*c[{{0, 4, 5}, {2, 1, 0}}])/28, 
 c[{{0, 1, 2, 6}, {1, 1, 1, 0}}] -> -c[{{3, 0}, {1, 0}}]^3 - 
   (c[{{4, 0}, {2, 0}}]*c[{{5, 0}, {1, 0}}])/2 + 
   15*c[{{3, 0}, {1, 0}}]*c[{{6, 0}, {2, 0}}] - (88*c[{{9, 0}, {3, 0}}])/3 - 
   6*c[{{0, 3, 6}, {1, 2, 0}}] - (8*c[{{0, 3, 6}, {2, 1, 0}}])/3 + 
   6*c[{{0, 4, 5}, {2, 1, 0}}] - (Pi^2*c[{{7, 0}, {1, 0}}]*e[2])/tau[2]^2, 
 c[{{0, 1, 3, 5}, {1, 1, 0, 1}}] -> c[{{3, 0}, {1, 0}}]^3 + 
   (227*c[{{4, 0}, {2, 0}}]*c[{{5, 0}, {1, 0}}])/42 - 
   7*c[{{3, 0}, {1, 0}}]*c[{{6, 0}, {2, 0}}] - (65*c[{{9, 0}, {3, 0}}])/63 + 
   (395*c[{{0, 3, 6}, {1, 2, 0}}])/126 + (557*c[{{0, 3, 6}, {2, 1, 0}}])/
    126 - (103*c[{{0, 4, 5}, {2, 1, 0}}])/14, 
 c[{{0, 1, 3, 5}, {1, 1, 1, 0}}] -> (-2*c[{{3, 0}, {1, 0}}]^3)/3 - 
   (149*c[{{4, 0}, {2, 0}}]*c[{{5, 0}, {1, 0}}])/42 + 
   7*c[{{3, 0}, {1, 0}}]*c[{{6, 0}, {2, 0}}] - (1115*c[{{9, 0}, {3, 0}}])/
    126 - (1411*c[{{0, 3, 6}, {1, 2, 0}}])/252 - 
   (535*c[{{0, 3, 6}, {2, 1, 0}}])/252 + (107*c[{{0, 4, 5}, {2, 1, 0}}])/28, 
 c[{{0, 1, 4, 4}, {1, 1, 0, 1}}] -> c[{{3, 0}, {1, 0}}]^3/3 + 
   (40*c[{{4, 0}, {2, 0}}]*c[{{5, 0}, {1, 0}}])/21 - 
   (485*c[{{9, 0}, {3, 0}}])/63 - (151*c[{{0, 3, 6}, {1, 2, 0}}])/126 + 
   (263*c[{{0, 3, 6}, {2, 1, 0}}])/126 - (47*c[{{0, 4, 5}, {2, 1, 0}}])/14, 
 c[{{0, 2, 2, 5}, {1, 0, 1, 1}}] -> c[{{3, 0}, {1, 0}}]^3 + 
   (58*c[{{4, 0}, {2, 0}}]*c[{{5, 0}, {1, 0}}])/21 - 
   9*c[{{3, 0}, {1, 0}}]*c[{{6, 0}, {2, 0}}] + (1565*c[{{9, 0}, {3, 0}}])/
    126 + (1429*c[{{0, 3, 6}, {1, 2, 0}}])/252 + 
   (685*c[{{0, 3, 6}, {2, 1, 0}}])/252 - (137*c[{{0, 4, 5}, {2, 1, 0}}])/28 - 
   (Pi^2*c[{{7, 0}, {1, 0}}]*e[2])/tau[2]^2, 
 c[{{0, 2, 2, 5}, {1, 1, 1, 0}}] -> -2*c[{{3, 0}, {1, 0}}]^3 - 
   (128*c[{{4, 0}, {2, 0}}]*c[{{5, 0}, {1, 0}}])/21 + 
   18*c[{{3, 0}, {1, 0}}]*c[{{6, 0}, {2, 0}}] - (1535*c[{{9, 0}, {3, 0}}])/
    63 - (1537*c[{{0, 3, 6}, {1, 2, 0}}])/126 - 
   (745*c[{{0, 3, 6}, {2, 1, 0}}])/126 + (149*c[{{0, 4, 5}, {2, 1, 0}}])/14 + 
   (2*Pi^2*c[{{7, 0}, {1, 0}}]*e[2])/tau[2]^2, 
 c[{{0, 2, 3, 4}, {1, 0, 1, 1}}] -> (-2*c[{{3, 0}, {1, 0}}]^3)/3 - 
   (157*c[{{4, 0}, {2, 0}}]*c[{{5, 0}, {1, 0}}])/21 + 
   (1187*c[{{9, 0}, {3, 0}}])/63 + (295*c[{{0, 3, 6}, {1, 2, 0}}])/126 - 
   (617*c[{{0, 3, 6}, {2, 1, 0}}])/126 + (115*c[{{0, 4, 5}, {2, 1, 0}}])/14, 
 c[{{0, 2, 3, 4}, {1, 1, 0, 1}}] -> c[{{3, 0}, {1, 0}}]^3 + 
   (160*c[{{4, 0}, {2, 0}}]*c[{{5, 0}, {1, 0}}])/21 - 
   5*c[{{3, 0}, {1, 0}}]*c[{{6, 0}, {2, 0}}] - (470*c[{{9, 0}, {3, 0}}])/63 + 
   (223*c[{{0, 3, 6}, {1, 2, 0}}])/63 + (316*c[{{0, 3, 6}, {2, 1, 0}}])/63 - 
   (59*c[{{0, 4, 5}, {2, 1, 0}}])/7 + (Pi^2*c[{{7, 0}, {1, 0}}]*e[2])/
    tau[2]^2, c[{{0, 2, 3, 4}, {1, 1, 1, 0}}] -> 
  -c[{{3, 0}, {1, 0}}]^3/3 + (5*c[{{4, 0}, {2, 0}}]*c[{{5, 0}, {1, 0}}])/7 + 
   5*c[{{3, 0}, {1, 0}}]*c[{{6, 0}, {2, 0}}] - (275*c[{{9, 0}, {3, 0}}])/21 - 
   (235*c[{{0, 3, 6}, {1, 2, 0}}])/42 + (25*c[{{0, 3, 6}, {2, 1, 0}}])/42 - 
   (15*c[{{0, 4, 5}, {2, 1, 0}}])/14 - (Pi^2*c[{{7, 0}, {1, 0}}]*e[2])/
    tau[2]^2, c[{{0, 3, 3, 3}, {1, 0, 1, 1}}] -> 
  -c[{{3, 0}, {1, 0}}]^3/3 - (4*c[{{4, 0}, {2, 0}}]*c[{{5, 0}, {1, 0}}])/7 + 
   (8*c[{{9, 0}, {3, 0}}])/7 - (4*c[{{0, 3, 6}, {1, 2, 0}}])/21 - 
   (10*c[{{0, 3, 6}, {2, 1, 0}}])/21 + (6*c[{{0, 4, 5}, {2, 1, 0}}])/7, 
 c[{{1, 1, 1, 6}, {0, 1, 1, 1}}] -> -c[{{3, 0}, {1, 0}}]^3/3 + 
   c[{{4, 0}, {2, 0}}]*c[{{5, 0}, {1, 0}}] + 7*c[{{3, 0}, {1, 0}}]*
    c[{{6, 0}, {2, 0}}] - 16*c[{{9, 0}, {3, 0}}] - 
   2*c[{{0, 3, 6}, {1, 2, 0}}] - (2*c[{{0, 3, 6}, {2, 1, 0}}])/3 + 
   2*c[{{0, 4, 5}, {2, 1, 0}}] - (Pi^2*c[{{7, 0}, {1, 0}}]*e[2])/tau[2]^2, 
 c[{{1, 1, 1, 6}, {1, 1, 1, 0}}] -> c[{{3, 0}, {1, 0}}]^3 - 
   3*c[{{4, 0}, {2, 0}}]*c[{{5, 0}, {1, 0}}] - 21*c[{{3, 0}, {1, 0}}]*
    c[{{6, 0}, {2, 0}}] + 48*c[{{9, 0}, {3, 0}}] + 
   6*c[{{0, 3, 6}, {1, 2, 0}}] + 2*c[{{0, 3, 6}, {2, 1, 0}}] - 
   6*c[{{0, 4, 5}, {2, 1, 0}}] + (3*Pi^2*c[{{7, 0}, {1, 0}}]*e[2])/tau[2]^2, 
 c[{{1, 1, 2, 5}, {0, 1, 1, 1}}] -> 
  -(c[{{4, 0}, {2, 0}}]*c[{{5, 0}, {1, 0}}])/21 - 
   (275*c[{{9, 0}, {3, 0}}])/126 - (319*c[{{0, 3, 6}, {1, 2, 0}}])/252 + 
   (53*c[{{0, 3, 6}, {2, 1, 0}}])/252 - (5*c[{{0, 4, 5}, {2, 1, 0}}])/28, 
 c[{{1, 1, 2, 5}, {1, 1, 0, 1}}] -> -c[{{3, 0}, {1, 0}}]^3 - 
   (82*c[{{4, 0}, {2, 0}}]*c[{{5, 0}, {1, 0}}])/21 + 
   9*c[{{3, 0}, {1, 0}}]*c[{{6, 0}, {2, 0}}] - (397*c[{{9, 0}, {3, 0}}])/63 - 
   (437*c[{{0, 3, 6}, {1, 2, 0}}])/126 - (473*c[{{0, 3, 6}, {2, 1, 0}}])/
    126 + (89*c[{{0, 4, 5}, {2, 1, 0}}])/14 + (Pi^2*c[{{7, 0}, {1, 0}}]*e[2])/
    tau[2]^2, c[{{1, 1, 2, 5}, {1, 1, 1, 0}}] -> 
  c[{{3, 0}, {1, 0}}]^3 + 4*c[{{4, 0}, {2, 0}}]*c[{{5, 0}, {1, 0}}] - 
   9*c[{{3, 0}, {1, 0}}]*c[{{6, 0}, {2, 0}}] + (32*c[{{9, 0}, {3, 0}}])/3 + 
   6*c[{{0, 3, 6}, {1, 2, 0}}] + (10*c[{{0, 3, 6}, {2, 1, 0}}])/3 - 
   6*c[{{0, 4, 5}, {2, 1, 0}}] - (Pi^2*c[{{7, 0}, {1, 0}}]*e[2])/tau[2]^2, 
 c[{{1, 1, 3, 4}, {0, 1, 1, 1}}] -> c[{{3, 0}, {1, 0}}]^3/3 + 
   (40*c[{{4, 0}, {2, 0}}]*c[{{5, 0}, {1, 0}}])/21 - 
   (485*c[{{9, 0}, {3, 0}}])/63 - (151*c[{{0, 3, 6}, {1, 2, 0}}])/126 + 
   (263*c[{{0, 3, 6}, {2, 1, 0}}])/126 - (47*c[{{0, 4, 5}, {2, 1, 0}}])/14, 
 c[{{1, 1, 3, 4}, {1, 1, 0, 1}}] -> -c[{{3, 0}, {1, 0}}]^3 - 
   (145*c[{{4, 0}, {2, 0}}]*c[{{5, 0}, {1, 0}}])/21 + 
   5*c[{{3, 0}, {1, 0}}]*c[{{6, 0}, {2, 0}}] + (527*c[{{9, 0}, {3, 0}}])/63 - 
   (353*c[{{0, 3, 6}, {1, 2, 0}}])/126 - (641*c[{{0, 3, 6}, {2, 1, 0}}])/
    126 + (117*c[{{0, 4, 5}, {2, 1, 0}}])/14 - 
   (Pi^2*c[{{7, 0}, {1, 0}}]*e[2])/tau[2]^2, 
 c[{{1, 1, 3, 4}, {1, 1, 1, 0}}] -> c[{{3, 0}, {1, 0}}]^3/3 + 
   (65*c[{{4, 0}, {2, 0}}]*c[{{5, 0}, {1, 0}}])/21 - 
   5*c[{{3, 0}, {1, 0}}]*c[{{6, 0}, {2, 0}}] + (443*c[{{9, 0}, {3, 0}}])/63 + 
   (655*c[{{0, 3, 6}, {1, 2, 0}}])/126 + (115*c[{{0, 3, 6}, {2, 1, 0}}])/
    126 - (23*c[{{0, 4, 5}, {2, 1, 0}}])/14 + (Pi^2*c[{{7, 0}, {1, 0}}]*e[2])/
    tau[2]^2, c[{{1, 2, 2, 4}, {0, 1, 1, 1}}] -> 
  (-10*c[{{4, 0}, {2, 0}}]*c[{{5, 0}, {1, 0}}])/21 + 
   (305*c[{{9, 0}, {3, 0}}])/63 + (211*c[{{0, 3, 6}, {1, 2, 0}}])/126 - 
   (113*c[{{0, 3, 6}, {2, 1, 0}}])/126 + (17*c[{{0, 4, 5}, {2, 1, 0}}])/14, 
 c[{{1, 2, 2, 4}, {1, 0, 1, 1}}] -> 
  (25*c[{{4, 0}, {2, 0}}]*c[{{5, 0}, {1, 0}}])/21 - 
   (248*c[{{9, 0}, {3, 0}}])/63 - (59*c[{{0, 3, 6}, {1, 2, 0}}])/63 + 
   (52*c[{{0, 3, 6}, {2, 1, 0}}])/63 - (9*c[{{0, 4, 5}, {2, 1, 0}}])/7, 
 c[{{1, 2, 2, 4}, {1, 1, 1, 0}}] -> 
  (-40*c[{{4, 0}, {2, 0}}]*c[{{5, 0}, {1, 0}}])/21 + 
   (191*c[{{9, 0}, {3, 0}}])/63 + (25*c[{{0, 3, 6}, {1, 2, 0}}])/126 - 
   (95*c[{{0, 3, 6}, {2, 1, 0}}])/126 + (19*c[{{0, 4, 5}, {2, 1, 0}}])/14, 
 c[{{1, 2, 3, 3}, {0, 1, 1, 1}}] -> -c[{{3, 0}, {1, 0}}]^3/3 - 
   (4*c[{{4, 0}, {2, 0}}]*c[{{5, 0}, {1, 0}}])/7 + 
   (8*c[{{9, 0}, {3, 0}}])/7 - (4*c[{{0, 3, 6}, {1, 2, 0}}])/21 - 
   (10*c[{{0, 3, 6}, {2, 1, 0}}])/21 + (6*c[{{0, 4, 5}, {2, 1, 0}}])/7, 
 c[{{1, 2, 3, 3}, {1, 0, 1, 1}}] -> c[{{3, 0}, {1, 0}}]^3/3 + 
   (92*c[{{4, 0}, {2, 0}}]*c[{{5, 0}, {1, 0}}])/21 - 
   (454*c[{{9, 0}, {3, 0}}])/63 - (13*c[{{0, 3, 6}, {1, 2, 0}}])/63 + 
   (125*c[{{0, 3, 6}, {2, 1, 0}}])/63 - (25*c[{{0, 4, 5}, {2, 1, 0}}])/7, 
 c[{{1, 2, 3, 3}, {1, 1, 0, 1}}] -> 
  (-40*c[{{4, 0}, {2, 0}}]*c[{{5, 0}, {1, 0}}])/21 + 
   (191*c[{{9, 0}, {3, 0}}])/63 + (25*c[{{0, 3, 6}, {1, 2, 0}}])/126 - 
   (95*c[{{0, 3, 6}, {2, 1, 0}}])/126 + (19*c[{{0, 4, 5}, {2, 1, 0}}])/14, 
 c[{{2, 2, 2, 3}, {0, 1, 1, 1}}] -> 
  (-40*c[{{4, 0}, {2, 0}}]*c[{{5, 0}, {1, 0}}])/21 + 
   (191*c[{{9, 0}, {3, 0}}])/63 + (25*c[{{0, 3, 6}, {1, 2, 0}}])/126 - 
   (95*c[{{0, 3, 6}, {2, 1, 0}}])/126 + (19*c[{{0, 4, 5}, {2, 1, 0}}])/14, 
 c[{{2, 2, 2, 3}, {1, 1, 1, 0}}] -> 
  (40*c[{{4, 0}, {2, 0}}]*c[{{5, 0}, {1, 0}}])/7 - 
   (191*c[{{9, 0}, {3, 0}}])/21 - (25*c[{{0, 3, 6}, {1, 2, 0}}])/42 + 
   (95*c[{{0, 3, 6}, {2, 1, 0}}])/42 - (57*c[{{0, 4, 5}, {2, 1, 0}}])/14, 
 c[{{1, 1, 1}, {1, 1, 1}}] -> (Pi^3*e[3])/tau[2]^3 + (Pi^3*zeta[3])/tau[2]^3, 
 c[{{1, 1, 1, 1, 1}, {1, 1, 1, 1, 1}}] -> 60*c[{{1, 1, 3}, {1, 1, 3}}] - 
   (48*Pi^5*e[5])/tau[2]^5 + (10*Pi^2*c[{{1, 1, 1}, {1, 1, 1}}]*e[2])/
    tau[2]^2 + (16*Pi^5*zeta[5])/tau[2]^5, c[{{0, 2, 3}, {2, 3, 0}}] -> 
  -a[{{0, 2, 3}, {3, 0, 2}}]/2 + (3*c[{{1, 1, 3}, {1, 1, 3}}])/2 - 
   (3*Pi^5*e[2]*e[3])/(2*tau[2]^5) + (5*Pi^5*e[5])/(2*tau[2]^5), 
 c[{{0, 2, 3}, {3, 0, 2}}] -> a[{{0, 2, 3}, {3, 0, 2}}]/2 + 
   (3*c[{{1, 1, 3}, {1, 1, 3}}])/2 - (3*Pi^5*e[2]*e[3])/(2*tau[2]^5) + 
   (5*Pi^5*e[5])/(2*tau[2]^5), c[{{0, 1, 2, 2}, {1, 1, 0, 3}}] -> 
  a[{{0, 1, 2, 2}, {1, 1, 0, 3}}]/2 - 
   (c[{{2, 0}, {4, 0}}]*c[{{3, 0}, {1, 0}}])/2 - 
   (c[{{1, 0}, {3, 0}}]*c[{{4, 0}, {2, 0}}])/2 - 
   (25*c[{{1, 1, 3}, {1, 1, 3}}])/8 + (7*Pi^5*e[2]*e[3])/(4*tau[2]^5) - 
   (47*Pi^5*e[5])/(40*tau[2]^5) + (Pi^5*e[2]*zeta[3])/(4*tau[2]^5) - 
   (17*Pi^5*zeta[5])/(480*tau[2]^5), c[{{0, 1, 1, 3}, {2, 0, 1, 2}}] -> 
  -a[{{0, 1, 2, 2}, {1, 1, 0, 3}}]/2 - 
   (c[{{2, 0}, {4, 0}}]*c[{{3, 0}, {1, 0}}])/2 - 
   (c[{{1, 0}, {3, 0}}]*c[{{4, 0}, {2, 0}}])/2 - 
   (25*c[{{1, 1, 3}, {1, 1, 3}}])/8 + (7*Pi^5*e[2]*e[3])/(4*tau[2]^5) - 
   (47*Pi^5*e[5])/(40*tau[2]^5) + (Pi^5*e[2]*zeta[3])/(4*tau[2]^5) - 
   (17*Pi^5*zeta[5])/(480*tau[2]^5), c[{{0, 1, 5}, {2, 4, 0}}] -> 
  -a[{{0, 2, 4}, {5, 0, 1}}]/2 - c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}] - 
   c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}] - (3*c[{{1, 1, 4}, {1, 1, 4}}])/
    2 - c[{{1, 2, 3}, {1, 2, 3}}]/2 + (Pi^6*e[2]*e[4])/(2*tau[2]^6) + 
   (9*Pi^6*e[6])/(2*tau[2]^6), c[{{0, 2, 4}, {5, 0, 1}}] -> 
  a[{{0, 2, 4}, {5, 0, 1}}]/2 - c[{{3, 0}, {1, 0}}]*c[{{3, 0}, {5, 0}}] - 
   c[{{1, 0}, {3, 0}}]*c[{{5, 0}, {3, 0}}] - (3*c[{{1, 1, 4}, {1, 1, 4}}])/
    2 - c[{{1, 2, 3}, {1, 2, 3}}]/2 + (Pi^6*e[2]*e[4])/(2*tau[2]^6) + 
   (9*Pi^6*e[6])/(2*tau[2]^6), c[{{0, 1, 2, 3}, {3, 1, 0, 2}}] -> 
  -a[{{0, 1, 2, 3}, {2, 1, 3, 0}}]/2 - 
   (c[{{3, 0}, {1, 0}}]*c[{{1, 1, 1}, {1, 1, 3}}])/2 - 
   (c[{{1, 0}, {3, 0}}]*c[{{1, 1, 3}, {1, 1, 1}}])/2 + 
   (65*c[{{1, 1, 4}, {1, 1, 4}}])/4 + (49*c[{{1, 2, 3}, {1, 2, 3}}])/3 - 
   (47*c[{{2, 2, 2}, {2, 2, 2}}])/36 - (7*c[{{1, 1, 2, 2}, {1, 1, 2, 2}}])/
    8 + (2*Pi^6*e[2]^3)/(3*tau[2]^6) - (Pi^6*e[3]^2)/(2*tau[2]^6) - 
   (45*Pi^6*e[2]*e[4])/(8*tau[2]^6) + (5*Pi^6*e[6])/(9*tau[2]^6) - 
   (5*Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/(4*tau[2]^2) - 
   (3*Pi^6*e[3]*zeta[3])/(4*tau[2]^6), c[{{0, 1, 2, 3}, {2, 1, 3, 0}}] -> 
  a[{{0, 1, 2, 3}, {2, 1, 3, 0}}]/2 - 
   (c[{{3, 0}, {1, 0}}]*c[{{1, 1, 1}, {1, 1, 3}}])/2 - 
   (c[{{1, 0}, {3, 0}}]*c[{{1, 1, 3}, {1, 1, 1}}])/2 + 
   (65*c[{{1, 1, 4}, {1, 1, 4}}])/4 + (49*c[{{1, 2, 3}, {1, 2, 3}}])/3 - 
   (47*c[{{2, 2, 2}, {2, 2, 2}}])/36 - (7*c[{{1, 1, 2, 2}, {1, 1, 2, 2}}])/
    8 + (2*Pi^6*e[2]^3)/(3*tau[2]^6) - (Pi^6*e[3]^2)/(2*tau[2]^6) - 
   (45*Pi^6*e[2]*e[4])/(8*tau[2]^6) + (5*Pi^6*e[6])/(9*tau[2]^6) - 
   (5*Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/(4*tau[2]^2) - 
   (3*Pi^6*e[3]*zeta[3])/(4*tau[2]^6), c[{{0, 1, 2, 3}, {2, 2, 2, 0}}] -> 
  -a[{{0, 2, 2, 2}, {3, 0, 1, 2}}]/2 - c[{{2, 0}, {4, 0}}]*
    c[{{4, 0}, {2, 0}}] + 30*c[{{1, 1, 4}, {1, 1, 4}}] + 
   58*c[{{1, 2, 3}, {1, 2, 3}}] + (41*c[{{2, 2, 2}, {2, 2, 2}}])/6 - 
   3*c[{{1, 1, 2, 2}, {1, 1, 2, 2}}] + (Pi^6*e[2]^3)/tau[2]^6 + 
   (9*Pi^6*e[3]^2)/(2*tau[2]^6) - (203*Pi^6*e[6])/(6*tau[2]^6) - 
   (5*Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/tau[2]^2 - 
   (3*Pi^6*e[3]*zeta[3])/(2*tau[2]^6), c[{{0, 2, 2, 2}, {3, 0, 1, 2}}] -> 
  a[{{0, 2, 2, 2}, {3, 0, 1, 2}}]/2 - c[{{2, 0}, {4, 0}}]*
    c[{{4, 0}, {2, 0}}] + 30*c[{{1, 1, 4}, {1, 1, 4}}] + 
   58*c[{{1, 2, 3}, {1, 2, 3}}] + (41*c[{{2, 2, 2}, {2, 2, 2}}])/6 - 
   3*c[{{1, 1, 2, 2}, {1, 1, 2, 2}}] + (Pi^6*e[2]^3)/tau[2]^6 + 
   (9*Pi^6*e[3]^2)/(2*tau[2]^6) - (203*Pi^6*e[6])/(6*tau[2]^6) - 
   (5*Pi^2*c[{{1, 1, 2}, {1, 1, 2}}]*e[2])/tau[2]^2 - 
   (3*Pi^6*e[3]*zeta[3])/(2*tau[2]^6)}


==> anc/ModularGraphForms.m <==
(* ::Package:: *)

(************************************************************************)
(* This file was generated automatically by the Mathematica front end.  *)
(* It contains Initialization cells from a Notebook file, which         *)
(* typically will have the same name as this file except ending in      *)
(* ".nb" instead of ".m".                                               *)
(*                                                                      *)
(* This file is intended to be loaded into the Mathematica kernel using *)
(* the package loading commands Get or Needs.  Doing so is equivalent   *)
(* to using the Evaluate Initialization Cells menu command in the front *)
(* end.                                                                 *)
(*                                                                      *)
(* DO NOT EDIT THIS FILE.  This entire file is regenerated              *)
(* automatically each time the parent Notebook file is saved in the     *)
(* Mathematica front end.  Any changes you make to this file will be    *)
(* overwritten.                                                         *)
(************************************************************************)



(**************************************************************************************************************************)
(* This is the modular graph forms package which facilitates computations with dihedral and trihedral modular graph forms. *)
(* Jan E. Gerken                                                                                                                *)
(* July 2020                                                                                                                     *)
(**************************************************************************************************************************)


BeginPackage["ModularGraphForms`"]
Unprotect["ModularGraphForms`*"];


tau::usage="Modular parameter";
tauBar::usage="Complex conjugate of the modular parameter \[Tau]";
y::usage="Shorthand for \[Pi] \!\(\*SubscriptBox[\(\[Tau]\), \(2\)]\)";
zeta::usage="Multiple zeta values";
bCoeff::usage="Coefficient in the basis expanison used in the sieve algorithm.";


c::usage = "With one argument: dihedral MGF, with three arguments: trihedral MGF, with six arguments: tetrahedral MGF";
a::usage = "Like c, but a MGF minus its complex conjugate";

g::usage = "Holomorphic Eisenstein series";
gHat::usage = "Modular but non-holomorphic version of weight-2 holomorphic Eisenstein series";
gBar::usage="Antiholomorphic Eisenstein series";
gBarHat::usage="Modular but non-antiholomorphic version of weight-2 antiholomorphic Eisenstein series";

e::usage="(Generalized) non-holomorphic Eisenstein series \!\(\*SubscriptBox[\(E\), \(\(\*SubscriptBox[\(k\), \(1\)] ... \) \*SubscriptBox[\(k\), \(n\)]\)]\)";
ep::usage="Primed generalized non-holomorphic Eisenstein series E\!\(\*SubscriptBox[\('\), \(\(\*SubscriptBox[\(k\), \(1\)] ... \) \*SubscriptBox[\(k\), \(n\)]\)]\)";
b::usage="Basis element \!\(\*SubscriptBox[\(B\), \(\(\*SubscriptBox[\(k\), \(1\)] ... \) \*SubscriptBox[\(k\), \(n\)]\)]\) for modular graph functions";
bp::usage="Basis element B\!\(\*SubscriptBox[\('\), \(\(\*SubscriptBox[\(k\), \(1\)] ... \) \*SubscriptBox[\(k\), \(n\)]\)]\) for modular graph functions";

nablaE::usage="Holomorphic Cauchy-Riemann derivatives of generalized non-holomorphic Eisenstein series, \!\(\*SuperscriptBox[\(\[Del]\), \(r\)]\)\!\(\*SubscriptBox[\(E\), \(\(\*SubscriptBox[\(k\), \(1\)] ... \) \*SubscriptBox[\(k\), \(n\)]\)]\)";
nablaBarE::usage="Antiholomorphic Cauchy-Riemann derivatives of generalized non-holomorphic Eisenstein series, \!\(\*SuperscriptBox[OverscriptBox[\(\[Del]\), \(_\)], \(r\)]\)\!\(\*SubscriptBox[\(E\), \(\(\*SubscriptBox[\(k\), \(1\)] ... \) \*SubscriptBox[\(k\), \(n\)]\)]\)";
nablaEp::usage="Holomorphic Cauchy-Riemann derivatives of primed generalized non-holomorphic Eisenstein series, \!\(\*SuperscriptBox[\(\[Del]\), \(r\)]\)E\!\(\*SubscriptBox[\('\), \(\(\*SubscriptBox[\(k\), \(1\)] ... \) \*SubscriptBox[\(k\), \(n\)]\)]\)";
nablaBarEp::usage="Antiholomorphic Cauchy-Riemann derivatives of primed generalized non-holomorphic Eisenstein series, \!\(\*SuperscriptBox[OverscriptBox[\(\[Del]\), \(_\)], \(r\)]\)E\!\(\*SubscriptBox[\('\), \(\(\*SubscriptBox[\(k\), \(1\)] ... \) \*SubscriptBox[\(k\), \(n\)]\)]\)";
nablaB::usage="Holomorphic Cauchy-Riemann derivatives of basis element \!\(\*SubscriptBox[\(B\), \(\(\*SubscriptBox[\(k\), \(1\)] ... \) \*SubscriptBox[\(k\), \(n\)]\)]\), \!\(\*SuperscriptBox[\(\[Del]\), \(r\)]\)\!\(\*SubscriptBox[\(B\), \(\(\*SubscriptBox[\(k\), \(1\)] ... \) \*SubscriptBox[\(k\), \(n\)]\)]\)";
nablaBarBBar::usage="Complex conjugate of holomorphic Cauchy-Riemann derivatives of basis element \!\(\*SubscriptBox[\(B\), \(\(\*SubscriptBox[\(k\), \(1\)] ... \) \*SubscriptBox[\(k\), \(n\)]\)]\), \!\(\*SuperscriptBox[OverscriptBox[\(\[Del]\), \(_\)], \(r\)]\)\!\(\*SubscriptBox[OverscriptBox[\(B\), \(_\)], \(\(\*SubscriptBox[\(k\), \(1\)] ... \) \*SubscriptBox[\(k\), \(n\)]\)]\)";
nablaBp::usage="Holomorphic Cauchy-Riemann derivatives of basis element B\!\(\*SubscriptBox[\('\), \(\(\*SubscriptBox[\(k\), \(1\)] ... \) \*SubscriptBox[\(k\), \(n\)]\)]\), \!\(\*SuperscriptBox[\(\[Del]\), \(r\)]\)B\!\(\*SubscriptBox[\('\), \(\(\*SubscriptBox[\(k\), \(1\)] ... \) \*SubscriptBox[\(k\), \(n\)]\)]\)";
nablaBarBpBar::usage="Complex conjugate of holomorphic Cauchy-Riemann derivatives of basis element B\!\(\*SubscriptBox[\('\), \(\(\*SubscriptBox[\(k\), \(1\)] ... \) \*SubscriptBox[\(k\), \(n\)]\)]\), \!\(\*SuperscriptBox[OverscriptBox[\(\[Del]\), \(_\)], \(r\)]\)\!\(\*OverscriptBox[\(B\), \(_\)]\)\!\(\*SubscriptBox[\('\), \(\(\*SubscriptBox[\(k\), \(1\)] ... \) \*SubscriptBox[\(k\), \(n\)]\)]\)";

intConst::usage="Unknown integration constant";
intConstBar::usage="Complex conjugate of an unknown integration constant";


esv::usage="Iterated Eisenstein integrals \!\(\*SuperscriptBox[\(\[ScriptCapitalE]\), \(sv\)]\)[\!\(\*TagBox[GridBox[{
{\(\*SubscriptBox[\(j\), \(1\)] .  .  .  \*SubscriptBox[\(j\), \(\[ScriptL]\)]\)},
{\(\*SubscriptBox[\(k\), \(1\)] .  .  .  \*SubscriptBox[\(k\), \(\[ScriptL]\)]\)}
}],
DisplayForm]\)]";
esvS::usage="Modular S-transformed iterated Eisenstein integrals \!\(\*SuperscriptBox[\(\[ScriptCapitalE]\), \(sv\)]\)[\!\(\*TagBox[GridBox[{
{\(\*SubscriptBox[\(j\), \(1\)] .  .  .  \*SubscriptBox[\(j\), \(\[ScriptL]\)]\)},
{\(\*SubscriptBox[\(k\), \(1\)] .  .  .  \*SubscriptBox[\(k\), \(\[ScriptL]\)]\)}
}],
DisplayForm]\)]";
esvBar::usage="Complex conjugated iterated Eisenstein integrals \!\(\*SuperscriptBox[\(\[ScriptCapitalE]\), \(sv\)]\)[\!\(\*TagBox[GridBox[{
{\(\*SubscriptBox[\(j\), \(1\)] .  .  .  \*SubscriptBox[\(j\), \(\[ScriptL]\)]\)},
{\(\*SubscriptBox[\(k\), \(1\)] .  .  .  \*SubscriptBox[\(k\), \(\[ScriptL]\)]\)}
}],
DisplayForm]\)]";
betasv::usage="Iterated Eisenstein integrals \!\(\*SuperscriptBox[\(\[Beta]\), \(sv\)]\)[\!\(\*TagBox[GridBox[{
{\(\*SubscriptBox[\(j\), \(1\)] .  .  .  \*SubscriptBox[\(j\), \(\[ScriptL]\)]\)},
{\(\*SubscriptBox[\(k\), \(1\)] .  .  .  \*SubscriptBox[\(k\), \(\[ScriptL]\)]\)}
}],
DisplayForm]\)]";
betasvBar::usage="Complex conjugated iterated Eisenstein integrals \!\(\*SuperscriptBox[\(\[Beta]\), \(sv\)]\)[\!\(\*TagBox[GridBox[{
{\(\*SubscriptBox[\(j\), \(1\)] .  .  .  \*SubscriptBox[\(j\), \(\[ScriptL]\)]\)},
{\(\*SubscriptBox[\(k\), \(1\)] .  .  .  \*SubscriptBox[\(k\), \(\[ScriptL]\)]\)}
}],
DisplayForm]\)]";
betasvS::usage="Modular S-transformed iterated Eisenstein integrals \!\(\*SuperscriptBox[\(\[Beta]\), \(sv\)]\)[\!\(\*TagBox[GridBox[{
{\(\*SubscriptBox[\(j\), \(1\)] .  .  .  \*SubscriptBox[\(j\), \(\[ScriptL]\)]\)},
{\(\*SubscriptBox[\(k\), \(1\)] .  .  .  \*SubscriptBox[\(k\), \(\[ScriptL]\)]\)}
}],
DisplayForm]\)]";


eta::usage="Holomorphic expansion variable in the generating series of Koba-Nielsen integrals";
etaBar::usage="Anitholomorphic expansion variable in the generating series of Koba-Nielsen integrals";
s::usage="Mandelstam variables";

fz::usage="Function \!\(\*SubscriptBox[SuperscriptBox[\(f\), \((a)\)], \(ij\)]\) appering in a Koba\[LongDash]Nielsen integral.";
fBarz::usage="Function \!\(\*SubscriptBox[SuperscriptBox[OverscriptBox[\(f\), \(_\)], \((b)\)], \(ij\)]\) appering in a Koba\[LongDash]Nielsen integral.";
vz::usage="Function \!\(\*SubscriptBox[\(V\), \(a\)]\)(1,2,...,n) appering in a Koba\[LongDash]Nielsen integral.";
vBarz::usage="Function \!\(\*SubscriptBox[OverscriptBox[\(V\), \(_\)], \(b\)]\)(1,2,...,n) appering in a Koba\[LongDash]Nielsen integral.";
gz::usage="Green function \!\(\*SubscriptBox[\(G\), \(\(ij\)\(\\\ \)\)]\)appering in a Koba\[LongDash]Nielsen integral.";
cz::usage="Function \!\(\*SubscriptBox[SuperscriptBox[\(C\), \((a, b)\)], \(ij\)]\) appearing in a Koba\[LongDash]Nielsen integral.";

zIntegrate::usage="Evaluates a Koba\[LongDash]Nielsen integral in terms of modular graph forms at a certain order in the Mandelstam variables. The first argument is the z-dependent integrant in front of the Koba\[LongDash]Nielsen factor, the second argument is the number of points in the Koba\[LongDash]Nielsen factor (an integer) or the list of point-pairs appearing in the Koba\[LongDash]Nielsen factor. The third argument is the order in Mandelstams to be evaluated.";


CSort::usage="Expects a combination of c[] functions and sorts the columns to canonical order.";

CCheckConv::usage="Expects a combination c[] and checks the dihedral and trihedral MGF and Eisenstein series for abosulte convergence and returns true or false.";
CComplexConj::usage="Complex conjugate a combination of c[]";

CHolCR::usage="Expects a combination of c[] and preforms the holomorphic Cauchy-Riemann derivative (2\!\(\*SubscriptBox[\(\[ImaginaryI]\[Tau]\), \(2\)]\)\!\(\*SubscriptBox[\(\[PartialD]\), \(\[Tau]\)]\)+a) if the expression has holomorphic modular weight a.";
CAHolCR::usage="Expects a combination of c[] and preforms the antiholomorphic Cauchy-Riemann derivative (-2\!\(\*SubscriptBox[\(\[ImaginaryI]\[Tau]\), \(2\)]\)\!\(\*SubscriptBox[\(\[PartialD]\), OverscriptBox[\(\[Tau]\), \(_\)]]\)+b) if the expression has anitholomorphic modular weight b.";
divDer::usage="Option for CHolCR and CAHolCR which specifies if dervatives of divergent graphs are computed or not. Possible values are True and False.";

CSimplify::usage ="Expects as argument an expression involving dihedral and trihedral c-functions and tries to perform as many simplifications as possible.";
useIds::usage="Option for simplification functions which specifies if the identity data mine is used. Possible values are True and False.";
divHSR::usage="Option for simplification functions which specifies if divergent HSR is performed. Note that this can be switched on and off for dihedral and trihedral graphs separately using the options diDivHSR and triDivHSR. Possible values are True and False.";
momSimplify::usage="Option for simplification functions which specifies if entries of -1 are removed via momentum conservation or not. Possible values are True and False.";

CConvertToNablaE::usage="Convert basis elements of MGF to \!\(\*SubscriptBox[\(E\), \(\(\*SubscriptBox[\(k\), \(1\)] ... \) \*SubscriptBox[\(k\), \(n\)]\)]\) and \!\(\*SubscriptBox[\(B\), \(\(\*SubscriptBox[\(k\), \(1\)] ... \) \*SubscriptBox[\(k\), \(n\)]\)]\), their Cauchy-Riemann derivatives and complex conjugates.";

CConvertFromNablaE::usage="Convert basis elements of MGF from \!\(\*SubscriptBox[\(E\), \(\(\*SubscriptBox[\(k\), \(1\)] ... \) \*SubscriptBox[\(k\), \(n\)]\)]\) and \!\(\*SubscriptBox[\(B\), \(\(\*SubscriptBox[\(k\), \(1\)] ... \) \*SubscriptBox[\(k\), \(n\)]\)]\), their Cauchy-Riemann derivatives and complex conjugates into C-functions";

CLaurentPoly::usage="Replaces MGF by their Laurent polynomial if known";
usey::usage="Option for CToItInt and CLaurentPoly which specifies if instead of \!\(\*SubscriptBox[\(\[Tau]\), \(\(2\)\(,\)\)]\) y=\!\(\*SubscriptBox[\(\[Pi]\[Tau]\), \(2\)]\) is used in the output. Possible values are True and False.";

CListHSRs::usage="List all dihedral and trihedral MGFs in the argument which contain a closed holomorphic subgraph";

CModWeight::usage="Returns the modular weight of the argument and generates a warning that the argument does not have homogeneous modular weight";

CBasis::usage="Returns the basis of MGFs of given weight.";
basis::usage="Option for CBasis which specifies the basis to be returned. Possible values are \"C\" and \"nablaE\". Also used as an option for CSieveDecomp to specify which basis to decompose into. Value should be a list of basis elements of the same modular weight as the MGF to be decomposed. If set to an empty list, use CBasis to determine the basis automatically.";

CSieveDecomp::usage="Use the sieve algorithm to decompose an MGF. Arguments are the MGF and a list of MGFs that are the basis in which to expand. If no or an empty list is given, use basis which is also used for the datamine.";
CSimplifyOpts::usage="Option for CSieveDecomp which specifies the arguments for CSimplify used after each derivative step. Should be a list of option rules for CSimplify.";
verbose::usage="Option for CSieveDecomp which specifies if verbose output to debug a problem should be printed in very step or not. Possible values are True and False.";
addIds::usage="Option for CSieveDecomp which specifies a list of additional identities which are used to simplify the derivatives.";


DiHolMomConsId::usage ="Expects a dihedral MGF as as seed and generates the holomorphic momentum conservation identity which follows from this.";
DiAHolMomConsId::usage ="Expects a dihedral MGF as as seed and generates the antiholomorphic momentum conservation identity which follows from this.";

DiCSimplify::usage="Expects a combination of c[] and performs all known dihedral simplifications, including holomorphic subgraph reduction and explicitly implemented identities until no more dihedral simplifications can be performed. Does not touch trihedral or tetrahedral modular graph forms.";
diHSR::usage="Option for simplification functions which specifies if any dihedral HSR is performed or not. Possible values are True and False.";
diDivHSR::usage="Option for (dihedral) simplification functions which specifies if divergent HSR is performed in dihedral graphs. Possible values are True and False.";
basisExpandG::usage="Option for (dihedral) simplification functions which specifies if holomorphic Eisenstein series are expanded in the basis of products of powers of \!\(\*SubscriptBox[\(G\), \(4\)]\) and \!\(\*SubscriptBox[\(G\), \(6\)]\) and if Ramanujan identities are used to simplify derivatives of holomorphic Eisenstein series. Possible values are True and False.";
repGHat2::usage="Option for (dihedral) simplification functions which specifies if c[\*GridBox[{
{2, 0},
{0, 0}
}]] is replaced by gHat[2] or not. Possible values are True and False.";


TriHolMomConsId::usage ="Expects a trihedral MGF as as seed and a list containing the numbers of two of the three blocks and generates the holomorphic momentum conservation identity which follows from this.";
TriAHolMomConsId::usage ="Expects a trihedral MGF as as seed and a list containing the numbers of two of the three blocks and generates the antiholomorphic momentum conservation identity which follows from this.";

TriFay::usage="Generate Fay identity for trihedral MGF given in the first argument. If no second argument is provided, the first suitable pair of columns is selected. If a second argument of the form {{block1,col1},{block2,col2}} is provided, these columns are used.";

TriCSimplify::usage="Expects a combination of c[] and performs all known trihedral simplifications, including two- and three-point holomorphic subgraph reduction and explicitly implemented identities until no more trihedral simplifications can be performed. Does not touch dihedral or tetrahedral modular graph forms.";
triHSR::usage="Option for simplification functions which specifies if any trihedral HSR is performed or not. Possible values are True and False.";
tri2ptHSR::usage="Option for simplification functions which specifies if 2pt trihedral HSR is performed or not. Possible values are True and False.";
tri3ptHSR::usage="Option for simplification functions which specifies if 3pt trihedral HSR is performed or not. Possible values are True and False.";
tri3ptFayHSR::usage="Option for simplification functions which specifies if 3pt trihedral HSR is performed using Fay identities instead of Eisenstein-summed lattice sums. Possible values are True and False.";
triDivHSR::usage="Option for (trihedral) simplification functions which specifies if divergent HSR is performed in trihedral graphs. Possible values are True and False.";


TetCSimplify::usage="Expects a combination of c[] and performs topological simplifications.";


$Assumptions=DeleteDuplicates[If[Length[$Assumptions]>0,Append[$Assumptions,tau[2]>0],{tau[2]>0}]];


Begin["`Private`"]


MakeBoxes[zeta[k___],StandardForm]:=SubscriptBox["\[Zeta]",RowBox[If[Length[{k}]>1,Riffle[ToBoxes/@{k},","],{ToBoxes[k]}]]];
MakeExpression[SubscriptBox["\[Zeta]",k_?(Head[#]=!=RowBox&)],StandardForm]:=HoldComplete[zeta[ToExpression[k]]];
MakeExpression[SubscriptBox["\[Zeta]",RowBox[k_]],StandardForm]:=HoldComplete[zeta@@ToExpression[k/.","->Nothing]];

MakeBoxes[s[k___],StandardForm]:=SubscriptBox["s",RowBox[If[Length[{k}]>1,Riffle[ToBoxes/@{k},","],{ToBoxes[k]}]]];
MakeExpression[SubscriptBox["s",k_?(Head[#]=!=RowBox&)],StandardForm]:=HoldComplete[s[ToExpression[k]]];
MakeExpression[SubscriptBox["s",RowBox[k_]],StandardForm]:=HoldComplete[s@@ToExpression[k/.","->Nothing]];

MakeBoxes[tau,StandardForm]:="\[Tau]";
\[Tau]:=tau;

MakeBoxes[tauBar,StandardForm]:=OverscriptBox["\[Tau]",AdjustmentBox["_",BaseStyle->Bold,BoxBaselineShift->-0.2]];
MakeExpression[OverscriptBox["\[Tau]","_"],StandardForm]:=HoldComplete[tauBar];

MakeBoxes[tau[2],StandardForm]:=SubscriptBox["\[Tau]","2"];
MakeExpression[SubscriptBox["\[Tau]","2"],StandardForm]:=HoldComplete[tau[2]];

MakeBoxes[eta,StandardForm]:="\[Eta]";
\[Eta]:=eta;

MakeBoxes[etaBar,StandardForm]:=OverscriptBox["\[Eta]",AdjustmentBox["_",BaseStyle->Bold,BoxBaselineShift->-0.2]];
MakeExpression[OverscriptBox["\[Eta]","_"],StandardForm]:=HoldComplete[etaBar];

MakeBoxes[eta[k___],StandardForm]:=SubscriptBox["\[Eta]",RowBox[If[Length[{k}]>1,Riffle[ToBoxes/@{k},","],{ToBoxes[k]}]]];
MakeExpression[SubscriptBox["\[Eta]",k_?(Head[#]=!=RowBox&)],StandardForm]:=HoldComplete[eta[ToExpression[k]]];
MakeExpression[SubscriptBox["\[Eta]",RowBox[k_]],StandardForm]:=HoldComplete[eta@@ToExpression[k/.","->Nothing]];

MakeBoxes[etaBar[k___],StandardForm]:=SubscriptBox[OverscriptBox["\[Eta]",AdjustmentBox["_",BaseStyle->Bold,BoxBaselineShift->-0.2]],RowBox[If[Length[{k}]>1,Riffle[ToBoxes/@{k},","],{ToBoxes[k]}]]];
MakeExpression[SubscriptBox[OverscriptBox["\[Eta]","_"],k_?(Head[#]=!=RowBox&)],StandardForm]:=HoldComplete[etaBar[ToExpression[k]]];
MakeExpression[SubscriptBox[OverscriptBox["\[Eta]","_"],RowBox[k_]],StandardForm]:=HoldComplete[etaBar@@ToExpression[k/.","->Nothing]];


MakeBoxes[g[k_],StandardForm]:=SubscriptBox["G",ToBoxes[k]];
MakeExpression[SubscriptBox["G",k_],StandardForm]:=HoldComplete[g[ToExpression[k]]];

MakeBoxes[gBar[k_],StandardForm]:=SubscriptBox[OverscriptBox["G",AdjustmentBox["_",BaseStyle->Bold,BoxBaselineShift->-0.2]],ToBoxes[k]];
MakeExpression[SubscriptBox[OverscriptBox["G","_"],k_],StandardForm]:=HoldComplete[gBar[ToExpression[k]]];

MakeBoxes[gHat[2],StandardForm]:=SubscriptBox[OverscriptBox["G","^"],"2"];
MakeExpression[SubscriptBox[OverscriptBox["G","^"],"2"],StandardForm]:=HoldComplete[gHat[2]];

MakeBoxes[gBarHat[2],StandardForm]:=SubscriptBox[OverscriptBox[OverscriptBox["G",AdjustmentBox["_",BaseStyle->Bold]],AdjustmentBox["^",BaseStyle->Bold]],"2"]
MakeExpression[SubscriptBox[OverscriptBox[OverscriptBox["G","_"],"^"],"2"],StandardForm]:=HoldComplete[gBarHat[2]];

MakeBoxes[e[k__],StandardForm]:=SubscriptBox["E",RowBox[If[Length[{k}]>1,Riffle[ToBoxes/@{k},","],{ToBoxes[k]}]]];
MakeExpression[SubscriptBox["E",k_?(Head[#]=!=RowBox&)],StandardForm]:=HoldComplete[e[ToExpression[k]]];
MakeExpression[SubscriptBox["E",RowBox[k_]],StandardForm]:=HoldComplete[e@@ToExpression[k/.","->Nothing]];

MakeBoxes[ep[k__],StandardForm]:=SubsuperscriptBox["E",RowBox[If[Length[{k}]>1,Riffle[ToBoxes/@{k},","],{ToBoxes[k]}]],"\[Prime]"];
MakeExpression[SubsuperscriptBox["E",k_?(Head[#]=!=RowBox&),"\[Prime]"],StandardForm]:=HoldComplete[ep[ToExpression[k]]];
MakeExpression[SubsuperscriptBox["E",RowBox[k_],"\[Prime]"],StandardForm]:=HoldComplete[ep@@ToExpression[k/.","->Nothing]];


MakeBoxes[b[k__],StandardForm]:=SubscriptBox["B",RowBox[If[Length[{k}]>1,Riffle[ToBoxes/@{k},","],{ToBoxes[k]}]]];
MakeExpression[SubscriptBox["B",k_?(Head[#]=!=RowBox&)],StandardForm]:=HoldComplete[b[ToExpression[k]]];
MakeExpression[SubscriptBox["B",RowBox[k_]],StandardForm]:=HoldComplete[b@@ToExpression[k/.","->Nothing]];


MakeBoxes[bp[k__],StandardForm]:=SubsuperscriptBox["B",RowBox[If[Length[{k}]>1,Riffle[ToBoxes/@{k},","],{ToBoxes[k]}]],"\[Prime]"];
MakeExpression[SubsuperscriptBox["B",k_?(Head[#]=!=RowBox&),"\[Prime]"],StandardForm]:=HoldComplete[bp[ToExpression[k]]];
MakeExpression[SubsuperscriptBox["B",RowBox[k_],"\[Prime]"],StandardForm]:=HoldComplete[bp@@ToExpression[k/.","->Nothing]];


diEntryQ[x_]:=Head[ToExpression[x]]===List&&(ToExpression[x]==={}||First[Dimensions[ToExpression[x]]]==Length[Dimensions[ToExpression[x]]]==2);


MakeBoxes[c[x_?(diEntryQ[#]&&#=!={}&)],StandardForm]:=StyleBox[RowBox[{"C","[",GridBox[x],"]"}],SpanMaxSize->Infinity];
MakeExpression[RowBox[{"C","[",GridBox[ab_?diEntryQ],"]"}],StandardForm]:=HoldComplete[c[ToExpression[ab]]];

MakeBoxes[a[x_?diEntryQ],StandardForm]:=StyleBox[RowBox[{"A","[",GridBox[x],"]"}],SpanMaxSize->Infinity];
MakeExpression[RowBox[{"A","[",GridBox[ab_?diEntryQ],"]"}],StandardForm]:=HoldComplete[a[ToExpression[ab]]];

MakeBoxes[intConst[x_?diEntryQ],StandardForm]:=StyleBox[RowBox[{"intConst","[",GridBox[x],"]"}],SpanMaxSize->Infinity];
MakeExpression[RowBox[{"intConst","[",GridBox[ab_?diEntryQ],"]"}],StandardForm]:=HoldComplete[intConst[ToExpression[ab]]];

MakeBoxes[intConstBar[x_?diEntryQ],StandardForm]:=OverscriptBox[StyleBox[RowBox[{"intConst","[",GridBox[x],"]"}],SpanMaxSize->Infinity],"_"];
MakeExpression[OverscriptBox[RowBox[{"intConst","[",GridBox[ab_?diEntryQ],"]"}],"_"],StandardForm]:=HoldComplete[intConstBar[ToExpression[ab]]];


MakeBoxes[c[x_?diEntryQ,y_?diEntryQ,z_?diEntryQ],StandardForm]:=StyleBox[RowBox[{"C","[",GridBox[{{If[x==={},AdjustmentBox[ToBoxes[{}],BoxMargins->{{0,0},{1.2,1.2}}],GridBox[x]],If[y==={},AdjustmentBox[ToBoxes[{}],BoxMargins->{{0,0},{1.2,1.2}}],GridBox[y]],If[z==={},AdjustmentBox[ToBoxes[{}],BoxMargins->{{0,0},{1.2,1.2}}],GridBox[z]]}},ColumnLines->True],"]"}],SpanMaxSize->Infinity];
MakeExpression[RowBox[{"C","[",GridBox[{{x_?diEntryQ,y_?diEntryQ,z_?diEntryQ}},OptionsPattern[]],"]"}],StandardForm]:=HoldComplete[c[ToExpression[x],ToExpression[y],ToExpression[z]]];

MakeBoxes[a[x_?diEntryQ,y_?diEntryQ,z_?diEntryQ],StandardForm]:=StyleBox[RowBox[{"A","[",GridBox[{{If[x==={},AdjustmentBox[ToBoxes[{}],BoxMargins->{{0,0},{1.2,1.2}}],GridBox[x]],If[y==={},AdjustmentBox[ToBoxes[{}],BoxMargins->{{0,0},{1.2,1.2}}],GridBox[y]],If[z==={},AdjustmentBox[ToBoxes[{}],BoxMargins->{{0,0},{1.2,1.2}}],GridBox[z]]}},ColumnLines->True],"]"}],SpanMaxSize->Infinity];
MakeExpression[RowBox[{"A","[",GridBox[{{x_?diEntryQ,y_?diEntryQ,z_?diEntryQ}},OptionsPattern[]],"]"}],StandardForm]:=HoldComplete[a[ToExpression[x],ToExpression[y],ToExpression[z]]];

MakeBoxes[intConst[x_?diEntryQ,y_?diEntryQ,z_?diEntryQ],StandardForm]:=StyleBox[RowBox[{"intConst","[",GridBox[{{If[x==={},AdjustmentBox[ToBoxes[{}],BoxMargins->{{0,0},{1.2,1.2}}],GridBox[x]],If[y==={},AdjustmentBox[ToBoxes[{}],BoxMargins->{{0,0},{1.2,1.2}}],GridBox[y]],If[z==={},AdjustmentBox[ToBoxes[{}],BoxMargins->{{0,0},{1.2,1.2}}],GridBox[z]]}},ColumnLines->True],"]"}],SpanMaxSize->Infinity];
MakeExpression[RowBox[{"intConst","[",GridBox[{{x_?diEntryQ,y_?diEntryQ,z_?diEntryQ}},OptionsPattern[]],"]"}],StandardForm]:=HoldComplete[intConst[ToExpression[x],ToExpression[y],ToExpression[z]]];

MakeBoxes[intConstBar[x_?diEntryQ,y_?diEntryQ,z_?diEntryQ],StandardForm]:=OverscriptBox[StyleBox[RowBox[{"intConst","[",GridBox[{{If[x==={},AdjustmentBox[ToBoxes[{}],BoxMargins->{{0,0},{1.2,1.2}}],GridBox[x]],If[y==={},AdjustmentBox[ToBoxes[{}],BoxMargins->{{0,0},{1.2,1.2}}],GridBox[y]],If[z==={},AdjustmentBox[ToBoxes[{}],BoxMargins->{{0,0},{1.2,1.2}}],GridBox[z]]}},ColumnLines->True],"]"}],SpanMaxSize->Infinity],"_"];
MakeExpression[OverscriptBox[RowBox[{"intConst","[",GridBox[{{x_?diEntryQ,y_?diEntryQ,z_?diEntryQ}},OptionsPattern[]],"]"}],"_"],StandardForm]:=HoldComplete[intConstBar[ToExpression[x],ToExpression[y],ToExpression[z]]];


MakeBoxes[c[a_?diEntryQ,b_?diEntryQ,d_?diEntryQ,e_?diEntryQ],StandardForm]:=StyleBox[RowBox[{"C","[",GridBox[{{If[a==={},AdjustmentBox[ToBoxes[{}],BoxMargins->{{0,0},{1.2,1.2}}],GridBox[a]],If[b==={},AdjustmentBox[ToBoxes[{}],BoxMargins->{{0,0},{1.2,1.2}}],GridBox[b]],If[d==={},AdjustmentBox[ToBoxes[{}],BoxMargins->{{0,0},{1.2,1.2}}],GridBox[d]],If[e==={},AdjustmentBox[ToBoxes[{}],BoxMargins->{{0,0},{1.2,1.2}}],GridBox[e]]}},ColumnLines->True],"]"}],SpanMaxSize->Infinity];
MakeExpression[RowBox[{"C","[",GridBox[{{a_?diEntryQ,b_?diEntryQ,d_?diEntryQ,e_?diEntryQ}},OptionsPattern[]],"]"}],StandardForm]:=HoldComplete[c[ToExpression[a],ToExpression[b],ToExpression[d],ToExpression[e]]];

MakeBoxes[a[a_?diEntryQ,b_?diEntryQ,d_?diEntryQ,e_?diEntryQ],StandardForm]:=StyleBox[RowBox[{"A","[",GridBox[{{If[a==={},AdjustmentBox[ToBoxes[{}],BoxMargins->{{0,0},{1.2,1.2}}],GridBox[a]],If[b==={},AdjustmentBox[ToBoxes[{}],BoxMargins->{{0,0},{1.2,1.2}}],GridBox[b]],If[d==={},AdjustmentBox[ToBoxes[{}],BoxMargins->{{0,0},{1.2,1.2}}],GridBox[d]],If[e==={},AdjustmentBox[ToBoxes[{}],BoxMargins->{{0,0},{1.2,1.2}}],GridBox[e]]}},ColumnLines->True],"]"}],SpanMaxSize->Infinity];
MakeExpression[RowBox[{"A","[",GridBox[{{f_?diEntryQ,b_?diEntryQ,d_?diEntryQ,e_?diEntryQ}},OptionsPattern[]],"]"}],StandardForm]:=HoldComplete[a[ToExpression[f],ToExpression[b],ToExpression[d],ToExpression[e]]];

MakeBoxes[intConst[a_?diEntryQ,b_?diEntryQ,d_?diEntryQ,e_?diEntryQ],StandardForm]:=StyleBox[RowBox[{"intConst","[",GridBox[{{If[a==={},AdjustmentBox[ToBoxes[{}],BoxMargins->{{0,0},{1.2,1.2}}],GridBox[a]],If[b==={},AdjustmentBox[ToBoxes[{}],BoxMargins->{{0,0},{1.2,1.2}}],GridBox[b]],If[d==={},AdjustmentBox[ToBoxes[{}],BoxMargins->{{0,0},{1.2,1.2}}],GridBox[d]],If[e==={},AdjustmentBox[ToBoxes[{}],BoxMargins->{{0,0},{1.2,1.2}}],GridBox[e]]}},ColumnLines->True],"]"}],SpanMaxSize->Infinity];
MakeExpression[RowBox[{"intConst","[",GridBox[{{f_?diEntryQ,b_?diEntryQ,d_?diEntryQ,e_?diEntryQ}},OptionsPattern[]],"]"}],StandardForm]:=HoldComplete[intConst[ToExpression[f],ToExpression[b],ToExpression[d],ToExpression[e]]];


MakeBoxes[intConstBar[a_?diEntryQ,b_?diEntryQ,d_?diEntryQ,e_?diEntryQ],StandardForm]:=OverscriptBox[StyleBox[RowBox[{"intConst","[",GridBox[{{If[a==={},AdjustmentBox[ToBoxes[{}],BoxMargins->{{0,0},{1.2,1.2}}],GridBox[a]],If[b==={},AdjustmentBox[ToBoxes[{}],BoxMargins->{{0,0},{1.2,1.2}}],GridBox[b]],If[d==={},AdjustmentBox[ToBoxes[{}],BoxMargins->{{0,0},{1.2,1.2}}],GridBox[d]],If[e==={},AdjustmentBox[ToBoxes[{}],BoxMargins->{{0,0},{1.2,1.2}}],GridBox[e]]}},ColumnLines->True],"]"}],SpanMaxSize->Infinity],"_"];
MakeExpression[OverscriptBox[RowBox[{"intConst","[",GridBox[{{f_?diEntryQ,b_?diEntryQ,d_?diEntryQ,e_?diEntryQ}},OptionsPattern[]],"]"}],StandardForm],"_"]:=HoldComplete[intConstBar[ToExpression[f],ToExpression[b],ToExpression[d],ToExpression[e]]];


MakeBoxes[c[a_?diEntryQ,b_?diEntryQ,d_?diEntryQ,e_?diEntryQ,f_?diEntryQ],StandardForm]:=
StyleBox[RowBox[{"C","[",GridBox[{{GridBox[{{If[a==={},AdjustmentBox[ToBoxes[{}],BoxMargins->{{0,0},{1.2,1.2}}],GridBox[a]],If[b==={},AdjustmentBox[ToBoxes[{}],BoxMargins->{{0,0},{1.2,1.2}}],GridBox[b]]}},GridBoxDividers->{"Columns"->{False,{True}}}],AdjustmentBox[GridBox[{{If[d==={},AdjustmentBox[ToBoxes[{}],BoxMargins->{{0,0},{1.2,1.2}}],GridBox[d]],If[e==={},AdjustmentBox[ToBoxes[{}],BoxMargins->{{0,0},{1.2,1.2}}],GridBox[e]]}},GridBoxDividers->{"Columns"->{{True}}}],BoxMargins->{{-0.4,0},{0,0}}],AdjustmentBox[GridBox[{{If[f==={},AdjustmentBox[ToBoxes[{}],BoxMargins->{{0,0},{1.2,1.2}}],GridBox[f]]}},GridBoxDividers->{"Columns"->{True,{False}}}],BoxMargins->{{-0.4,0},{0,0}}]}}],"]"}],SpanMaxSize->Infinity];
MakeExpression[RowBox[{"C","[",GridBox[{{GridBox[{{a_?diEntryQ,b_?diEntryQ}},OptionsPattern[]],GridBox[{{d_?diEntryQ,e_?diEntryQ}},OptionsPattern[]],GridBox[{{f_?diEntryQ}},OptionsPattern[]]}},OptionsPattern[]],"]"}],StandardForm]:=HoldComplete[c[ToExpression[a],ToExpression[b],ToExpression[d],ToExpression[e],ToExpression[f]]];

MakeBoxes[a[c_?diEntryQ,b_?diEntryQ,d_?diEntryQ,e_?diEntryQ,f_?diEntryQ],StandardForm]:=
StyleBox[RowBox[{"A","[",GridBox[{{GridBox[{{If[c==={},AdjustmentBox[ToBoxes[{}],BoxMargins->{{0,0},{1.2,1.2}}],GridBox[c]],If[b==={},AdjustmentBox[ToBoxes[{}],BoxMargins->{{0,0},{1.2,1.2}}],GridBox[b]]}},GridBoxDividers->{"Columns"->{False,{True}}}],AdjustmentBox[GridBox[{{If[d==={},AdjustmentBox[ToBoxes[{}],BoxMargins->{{0,0},{1.2,1.2}}],GridBox[d]],If[e==={},AdjustmentBox[ToBoxes[{}],BoxMargins->{{0,0},{1.2,1.2}}],GridBox[e]]}},GridBoxDividers->{"Columns"->{{True}}}],BoxMargins->{{-0.4,0},{0,0}}],AdjustmentBox[GridBox[{{If[f==={},AdjustmentBox[ToBoxes[{}],BoxMargins->{{0,0},{1.2,1.2}}],GridBox[f]]}},GridBoxDividers->{"Columns"->{True,{False}}}],BoxMargins->{{-0.4,0},{0,0}}]}}],"]"}],SpanMaxSize->Infinity];
MakeExpression[RowBox[{"A","[",GridBox[{{GridBox[{{c_?diEntryQ,b_?diEntryQ}},OptionsPattern[]],GridBox[{{d_?diEntryQ,e_?diEntryQ}},OptionsPattern[]],GridBox[{{f_?diEntryQ}},OptionsPattern[]]}},OptionsPattern[]],"]"}],StandardForm]:=HoldComplete[a[ToExpression[c],ToExpression[b],ToExpression[d],ToExpression[e],ToExpression[f]]];

MakeBoxes[intConst[a_?diEntryQ,b_?diEntryQ,d_?diEntryQ,e_?diEntryQ,f_?diEntryQ],StandardForm]:=
StyleBox[RowBox[{"intConst","[",GridBox[{{GridBox[{{If[a==={},AdjustmentBox[ToBoxes[{}],BoxMargins->{{0,0},{1.2,1.2}}],GridBox[a]],If[b==={},AdjustmentBox[ToBoxes[{}],BoxMargins->{{0,0},{1.2,1.2}}],GridBox[b]]}},GridBoxDividers->{"Columns"->{False,{True}}}],AdjustmentBox[GridBox[{{If[d==={},AdjustmentBox[ToBoxes[{}],BoxMargins->{{0,0},{1.2,1.2}}],GridBox[d]],If[e==={},AdjustmentBox[ToBoxes[{}],BoxMargins->{{0,0},{1.2,1.2}}],GridBox[e]]}},GridBoxDividers->{"Columns"->{{True}}}],BoxMargins->{{-0.4,0},{0,0}}],AdjustmentBox[GridBox[{{If[f==={},AdjustmentBox[ToBoxes[{}],BoxMargins->{{0,0},{1.2,1.2}}],GridBox[f]]}},GridBoxDividers->{"Columns"->{True,{False}}}],BoxMargins->{{-0.4,0},{0,0}}]}}],"]"}],SpanMaxSize->Infinity];
MakeExpression[RowBox[{"intConst","[",GridBox[{{GridBox[{{a_?diEntryQ,b_?diEntryQ}},OptionsPattern[]],GridBox[{{d_?diEntryQ,e_?diEntryQ}},OptionsPattern[]],GridBox[{{f_?diEntryQ}},OptionsPattern[]]}},OptionsPattern[]],"]"}],StandardForm]:=HoldComplete[intConst[ToExpression[a],ToExpression[b],ToExpression[d],ToExpression[e],ToExpression[f]]];

MakeBoxes[intConstBar[a_?diEntryQ,b_?diEntryQ,d_?diEntryQ,e_?diEntryQ,f_?diEntryQ],StandardForm]:=
OverscriptBox[StyleBox[RowBox[{"intConst","[",GridBox[{{GridBox[{{If[a==={},AdjustmentBox[ToBoxes[{}],BoxMargins->{{0,0},{1.2,1.2}}],GridBox[a]],If[b==={},AdjustmentBox[ToBoxes[{}],BoxMargins->{{0,0},{1.2,1.2}}],GridBox[b]]}},GridBoxDividers->{"Columns"->{False,{True}}}],AdjustmentBox[GridBox[{{If[d==={},AdjustmentBox[ToBoxes[{}],BoxMargins->{{0,0},{1.2,1.2}}],GridBox[d]],If[e==={},AdjustmentBox[ToBoxes[{}],BoxMargins->{{0,0},{1.2,1.2}}],GridBox[e]]}},GridBoxDividers->{"Columns"->{{True}}}],BoxMargins->{{-0.4,0},{0,0}}],AdjustmentBox[GridBox[{{If[f==={},AdjustmentBox[ToBoxes[{}],BoxMargins->{{0,0},{1.2,1.2}}],GridBox[f]]}},GridBoxDividers->{"Columns"->{True,{False}}}],BoxMargins->{{-0.4,0},{0,0}}]}}],"]"}],SpanMaxSize->Infinity],"_"];
MakeExpression[OverscriptBox[RowBox[{"intConst","[",GridBox[{{GridBox[{{a_?diEntryQ,b_?diEntryQ}},OptionsPattern[]],GridBox[{{d_?diEntryQ,e_?diEntryQ}},OptionsPattern[]],GridBox[{{f_?diEntryQ}},OptionsPattern[]]}},OptionsPattern[]],"]"}],"_"],StandardForm]:=HoldComplete[intConstBar[ToExpression[a],ToExpression[b],ToExpression[d],ToExpression[e],ToExpression[f]]];


MakeBoxes[c[a_?diEntryQ,b_?diEntryQ,d_?diEntryQ,e_?diEntryQ,f_?diEntryQ,g_?diEntryQ],StandardForm]:=StyleBox[RowBox[{"C","[",GridBox[{{If[a==={},AdjustmentBox[ToBoxes[{}],BoxMargins->{{0,0},{1.2,1.2}}],GridBox[a]],If[b==={},AdjustmentBox[ToBoxes[{}],BoxMargins->{{0,0},{1.2,1.2}}],GridBox[b]],If[d==={},AdjustmentBox[ToBoxes[{}],BoxMargins->{{0,0},{1.2,1.2}}],GridBox[d]]},{If[e==={},AdjustmentBox[ToBoxes[{}],BoxMargins->{{0,0},{1.2,1.2}}],GridBox[e]],If[f==={},AdjustmentBox[ToBoxes[{}],BoxMargins->{{0,0},{1.2,1.2}}],GridBox[f]],If[g==={},AdjustmentBox[ToBoxes[{}],BoxMargins->{{0,0},{1.2,1.2}}],GridBox[g]]}},ColumnLines->True,RowLines->True],"]"}],SpanMaxSize->Infinity];
MakeExpression[RowBox[{"C","[",GridBox[{{a_?diEntryQ,b_?diEntryQ,d_?diEntryQ},{e_?diEntryQ,f_?diEntryQ,g_?diEntryQ}},OptionsPattern[]],"]"}],StandardForm]:=HoldComplete[c[ToExpression[a],ToExpression[b],ToExpression[d],ToExpression[e],ToExpression[f],ToExpression[g]]];

MakeBoxes[a[c_?diEntryQ,b_?diEntryQ,d_?diEntryQ,e_?diEntryQ,f_?diEntryQ,g_?diEntryQ],StandardForm]:=StyleBox[RowBox[{"A","[",GridBox[{{If[c==={},AdjustmentBox[ToBoxes[{}],BoxMargins->{{0,0},{1.2,1.2}}],GridBox[c]],If[b==={},AdjustmentBox[ToBoxes[{}],BoxMargins->{{0,0},{1.2,1.2}}],GridBox[b]],If[d==={},AdjustmentBox[ToBoxes[{}],BoxMargins->{{0,0},{1.2,1.2}}],GridBox[d]]},{If[e==={},AdjustmentBox[ToBoxes[{}],BoxMargins->{{0,0},{1.2,1.2}}],GridBox[e]],If[f==={},AdjustmentBox[ToBoxes[{}],BoxMargins->{{0,0},{1.2,1.2}}],GridBox[f]],If[g==={},AdjustmentBox[ToBoxes[{}],BoxMargins->{{0,0},{1.2,1.2}}],GridBox[g]]}},ColumnLines->True,RowLines->True],"]"}],SpanMaxSize->Infinity];
MakeExpression[RowBox[{"A","[",GridBox[{{c_?diEntryQ,b_?diEntryQ,d_?diEntryQ},{e_?diEntryQ,f_?diEntryQ,g_?diEntryQ}},OptionsPattern[]],"]"}],StandardForm]:=HoldComplete[a[ToExpression[c],ToExpression[b],ToExpression[d],ToExpression[e],ToExpression[f],ToExpression[g]]];

MakeBoxes[intConst[a_?diEntryQ,b_?diEntryQ,d_?diEntryQ,e_?diEntryQ,f_?diEntryQ,g_?diEntryQ],StandardForm]:=StyleBox[RowBox[{"intConst","[",GridBox[{{If[a==={},AdjustmentBox[ToBoxes[{}],BoxMargins->{{0,0},{1.2,1.2}}],GridBox[a]],If[b==={},AdjustmentBox[ToBoxes[{}],BoxMargins->{{0,0},{1.2,1.2}}],GridBox[b]],If[d==={},AdjustmentBox[ToBoxes[{}],BoxMargins->{{0,0},{1.2,1.2}}],GridBox[d]]},{If[e==={},AdjustmentBox[ToBoxes[{}],BoxMargins->{{0,0},{1.2,1.2}}],GridBox[e]],If[f==={},AdjustmentBox[ToBoxes[{}],BoxMargins->{{0,0},{1.2,1.2}}],GridBox[f]],If[g==={},AdjustmentBox[ToBoxes[{}],BoxMargins->{{0,0},{1.2,1.2}}],GridBox[g]]}},ColumnLines->True,RowLines->True],"]"}],SpanMaxSize->Infinity];
MakeExpression[RowBox[{"intConst","[",GridBox[{{c_?diEntryQ,b_?diEntryQ,d_?diEntryQ},{e_?diEntryQ,f_?diEntryQ,g_?diEntryQ}},OptionsPattern[]],"]"}],StandardForm]:=HoldComplete[intConst[ToExpression[c],ToExpression[b],ToExpression[d],ToExpression[e],ToExpression[f],ToExpression[g]]];

MakeBoxes[intConstBar[a_?diEntryQ,b_?diEntryQ,d_?diEntryQ,e_?diEntryQ,f_?diEntryQ,g_?diEntryQ],StandardForm]:=OverscriptBox[StyleBox[RowBox[{"intConst","[",GridBox[{{If[a==={},AdjustmentBox[ToBoxes[{}],BoxMargins->{{0,0},{1.2,1.2}}],GridBox[a]],If[b==={},AdjustmentBox[ToBoxes[{}],BoxMargins->{{0,0},{1.2,1.2}}],GridBox[b]],If[d==={},AdjustmentBox[ToBoxes[{}],BoxMargins->{{0,0},{1.2,1.2}}],GridBox[d]]},{If[e==={},AdjustmentBox[ToBoxes[{}],BoxMargins->{{0,0},{1.2,1.2}}],GridBox[e]],If[f==={},AdjustmentBox[ToBoxes[{}],BoxMargins->{{0,0},{1.2,1.2}}],GridBox[f]],If[g==={},AdjustmentBox[ToBoxes[{}],BoxMargins->{{0,0},{1.2,1.2}}],GridBox[g]]}},ColumnLines->True,RowLines->True],"]"}],SpanMaxSize->Infinity],"_"];
MakeExpression[OverscriptBox[RowBox[{"intConst","[",GridBox[{{c_?diEntryQ,b_?diEntryQ,d_?diEntryQ},{e_?diEntryQ,f_?diEntryQ,g_?diEntryQ}},OptionsPattern[]],"]"}],"_"],StandardForm]:=HoldComplete[intConstBar[ToExpression[c],ToExpression[b],ToExpression[d],ToExpression[e],ToExpression[f],ToExpression[g]]];


nablaE[0,k_]:=e@@k;
nablaEp[0,k_]:=ep@@k;
nablaBarE[0,k_]:=e@@k;
nablaBarEp[0,k_]:=ep@@k;
nablaB[0,k_]:=b@@k;
nablaBp[0,k_]:=bp@@k;
nablaBarB[0,k_]:=CComplexConj[b@@k];
nablaBarBpBar[0,k_]:=CComplexConj[bp@@k];


MakeBoxes[nablaE[n_,k_],StandardForm]:=RowBox[{If[n>1,SuperscriptBox["\[Del]",n],If[n==1,"\[Del]"]],SubscriptBox["E",RowBox[If[Length[k]>1,Riffle[k,","],k]]]}]
MakeExpression[RowBox[{SuperscriptBox["\[Del]",n_],SubscriptBox["E",RowBox[k_]]}],StandardForm]:=HoldComplete[nablaE[ToExpression[n],ToExpression[k/.","->Nothing]]]
MakeExpression[RowBox[{"\[Del]",SubscriptBox["E",RowBox[k_]]}],StandardForm]:=HoldComplete[nablaE[1,ToExpression[k/.","->Nothing]]]
MakeExpression[RowBox[{SuperscriptBox["\[Del]",n_],SubscriptBox["E",k_]}],StandardForm]:=HoldComplete[nablaE[ToExpression[n],{ToExpression[k]}]]
MakeExpression[RowBox[{"\[Del]",SubscriptBox["E",k_]}],StandardForm]:=HoldComplete[nablaE[1,{ToExpression[k]}]]

MakeBoxes[nablaEp[n_,k_],StandardForm]:=RowBox[{If[n>1,SuperscriptBox["\[Del]",n],If[n==1,"\[Del]"]],SubsuperscriptBox["E",RowBox[If[Length[k]>1,Riffle[k,","],k]],"\[Prime]"]}]
MakeExpression[RowBox[{SuperscriptBox["\[Del]",n_],SubsuperscriptBox["E",RowBox[k_],"\[Prime]"]}],StandardForm]:=HoldComplete[nablaEp[ToExpression[n],ToExpression[k/.","->Nothing]]]
MakeExpression[RowBox[{"\[Del]",SubsuperscriptBox["E",RowBox[k_],"\[Prime]"]}],StandardForm]:=HoldComplete[nablaEp[1,ToExpression[k/.","->Nothing]]]
MakeExpression[RowBox[{SuperscriptBox["\[Del]",n_],SubsuperscriptBox["E",k_,"\[Prime]"]}],StandardForm]:=HoldComplete[nablaEp[ToExpression[n],{ToExpression[k]}]]
MakeExpression[RowBox[{"\[Del]",SubsuperscriptBox["E",k_,"\[Prime]"]}],StandardForm]:=HoldComplete[nablaEp[1,{ToExpression[k]}]]

MakeBoxes[nablaBarE[n_,k_],StandardForm]:=RowBox[{If[n>1,SuperscriptBox[OverscriptBox["\[Del]",AdjustmentBox["_",BaseStyle->Bold,BoxBaselineShift->-0.3]],n],If[n==1,OverscriptBox["\[Del]",AdjustmentBox["_",BaseStyle->Bold,BoxBaselineShift->-0.3]],Nothing]],SubscriptBox["E",RowBox[If[Length[k]>1,Riffle[k,","],k]]]}]
MakeExpression[RowBox[{SuperscriptBox[OverscriptBox["\[Del]","_"],n_],SubscriptBox["E",RowBox[k_]]}],StandardForm]:=HoldComplete[nablaBarE[ToExpression[n],ToExpression[k/.","->Nothing]]];
MakeExpression[RowBox[{OverscriptBox["\[Del]","_"],SubscriptBox["E",RowBox[k_]]}],StandardForm]:=HoldComplete[nablaBarE[1,ToExpression[k/.","->Nothing]]]
MakeExpression[RowBox[{SuperscriptBox[OverscriptBox["\[Del]","_"],n_],SubscriptBox["E",k_]}],StandardForm]:=HoldComplete[nablaBarE[ToExpression[n]1,{ToExpression[k]}]]
MakeExpression[RowBox[{OverscriptBox["\[Del]","_"],SubscriptBox["E",k_]}],StandardForm]:=HoldComplete[nablaBarE[1,{ToExpression[k]}]]

MakeBoxes[nablaBarEp[n_,k_],StandardForm]:=RowBox[{If[n>1,SuperscriptBox[OverscriptBox["\[Del]",AdjustmentBox["_",BaseStyle->Bold,BoxBaselineShift->-0.3]],n],If[n==1,OverscriptBox["\[Del]",AdjustmentBox["_",BaseStyle->Bold,BoxBaselineShift->-0.3]],Nothing]],SubsuperscriptBox["E",RowBox[If[Length[k]>1,Riffle[k,","],k]],"\[Prime]"]}]
MakeExpression[RowBox[{SuperscriptBox[OverscriptBox["\[Del]","_"],n_],SubsuperscriptBox["E",RowBox[k_],"\[Prime]"]}],StandardForm]:=HoldComplete[nablaBarEp[ToExpression[n],ToExpression[k/.","->Nothing]]];
MakeExpression[RowBox[{OverscriptBox["\[Del]","_"],SubsuperscriptBox["E",RowBox[k_],"\[Prime]"]}],StandardForm]:=HoldComplete[nablaBarEp[1,ToExpression[k/.","->Nothing]]]
MakeExpression[RowBox[{SuperscriptBox[OverscriptBox["\[Del]","_"],n_],SubsuperscriptBox["E",k_,"\[Prime]"]}],StandardForm]:=HoldComplete[nablaBarEp[ToExpression[n]1,{ToExpression[k]}]]
MakeExpression[RowBox[{OverscriptBox["\[Del]","_"],SubsuperscriptBox["E",k_,"\[Prime]"]}],StandardForm]:=HoldComplete[nablaBarEp[1,{ToExpression[k]}]]


MakeBoxes[nablaB[n_,k_],StandardForm]:=RowBox[{If[n>1,SuperscriptBox["\[Del]",n],If[n==1,"\[Del]"]],SubscriptBox["B",RowBox[If[Length[k]>1,Riffle[k,","],k]]]}]
MakeExpression[RowBox[{SuperscriptBox["\[Del]",n_],SubscriptBox["B",RowBox[k_]]}],StandardForm]:=HoldComplete[nablaB[ToExpression[n],ToExpression[k/.","->Nothing]]]
MakeExpression[RowBox[{"\[Del]",SubscriptBox["B",RowBox[k_]]}],StandardForm]:=HoldComplete[nablaB[1,ToExpression[k/.","->Nothing]]]
MakeExpression[RowBox[{SuperscriptBox["\[Del]",n_],SubscriptBox["B",k_]}],StandardForm]:=HoldComplete[nablaB[ToExpression[n],{ToExpression[k]}]]
MakeExpression[RowBox[{"\[Del]",SubscriptBox["B",k_]}],StandardForm]:=HoldComplete[nablaB[1,{ToExpression[k]}]]

MakeBoxes[nablaBp[n_,k_],StandardForm]:=RowBox[{If[n>1,SuperscriptBox["\[Del]",n],If[n==1,"\[Del]"]],SubsuperscriptBox["B",RowBox[If[Length[k]>1,Riffle[k,","],k]],"\[Prime]"]}]
MakeExpression[RowBox[{SuperscriptBox["\[Del]",n_],SubsuperscriptBox["B",RowBox[k_],"\[Prime]"]}],StandardForm]:=HoldComplete[nablaBp[ToExpression[n],ToExpression[k/.","->Nothing]]]
MakeExpression[RowBox[{"\[Del]",SubsuperscriptBox["B",RowBox[k_],"\[Prime]"]}],StandardForm]:=HoldComplete[nablaBp[1,ToExpression[k/.","->Nothing]]]
MakeExpression[RowBox[{SuperscriptBox["\[Del]",n_],SubsuperscriptBox["B",k_,"\[Prime]"]}],StandardForm]:=HoldComplete[nablaBp[ToExpression[n],{ToExpression[k]}]]
MakeExpression[RowBox[{"\[Del]",SubsuperscriptBox["B",k_,"\[Prime]"]}],StandardForm]:=HoldComplete[nablaBp[1,{ToExpression[k]}]]

MakeBoxes[nablaBarBBar[n_,k_],StandardForm]:=RowBox[{If[n>1,SuperscriptBox[OverscriptBox["\[Del]",AdjustmentBox["_",BaseStyle->Bold,BoxBaselineShift->-0.3]],n],If[n==1,OverscriptBox["\[Del]",AdjustmentBox["_",BaseStyle->Bold,BoxBaselineShift->-0.3]],Nothing]],SubscriptBox[OverscriptBox["B",AdjustmentBox["_",BaseStyle->Bold,BoxBaselineShift->-0.2]],RowBox[If[Length[k]>1,Riffle[k,","],k]]]}]
MakeExpression[RowBox[{SuperscriptBox[OverscriptBox["\[Del]","_"],n_],SubscriptBox[OverscriptBox["B","_"],RowBox[k_]]}],StandardForm]:=HoldComplete[nablaBarBBar[ToExpression[n],ToExpression[k/.","->Nothing]]];
MakeExpression[RowBox[{OverscriptBox["\[Del]","_"],SubscriptBox[OverscriptBox["B","_"],RowBox[k_]]}],StandardForm]:=HoldComplete[nablaBarBBar[1,ToExpression[k/.","->Nothing]]]
MakeExpression[RowBox[{SuperscriptBox[OverscriptBox["\[Del]","_"],n_],SubscriptBox[OverscriptBox["B","_"],k_]}],StandardForm]:=HoldComplete[nablaBarBBar[ToExpression[n]1,{ToExpression[k]}]]
MakeExpression[RowBox[{OverscriptBox["\[Del]","_"],SubscriptBox[OverscriptBox["B","_"],k_]}],StandardForm]:=HoldComplete[nablaBarBBar[1,{ToExpression[k]}]]

MakeBoxes[nablaBarBpBar[n_,k_],StandardForm]:=RowBox[{If[n>1,SuperscriptBox[OverscriptBox["\[Del]",AdjustmentBox["_",BaseStyle->Bold,BoxBaselineShift->-0.3]],n],If[n==1,OverscriptBox["\[Del]",AdjustmentBox["_",BaseStyle->Bold,BoxBaselineShift->-0.3]],Nothing]],SubsuperscriptBox[OverscriptBox["B",AdjustmentBox["_",BaseStyle->Bold,BoxBaselineShift->-0.2]],RowBox[If[Length[k]>1,Riffle[k,","],k]],"\[Prime]"]}]
MakeExpression[RowBox[{SuperscriptBox[OverscriptBox["\[Del]","_"],n_],SubsuperscriptBox[OverscriptBox["B","_"],RowBox[k_],"\[Prime]"]}],StandardForm]:=HoldComplete[nablaBarBpBar[ToExpression[n],ToExpression[k/.","->Nothing]]];
MakeExpression[RowBox[{OverscriptBox["\[Del]","_"],SubsuperscriptBox[OverscriptBox["B","_"],RowBox[k_],"\[Prime]"]}],StandardForm]:=HoldComplete[nablaBarBpBar[1,ToExpression[k/.","->Nothing]]]
MakeExpression[RowBox[{SuperscriptBox[OverscriptBox["\[Del]","_"],n_],SubsuperscriptBox[OverscriptBox["B","_"],k_,"\[Prime]"]}],StandardForm]:=HoldComplete[nablaBarBpBar[ToExpression[n]1,{ToExpression[k]}]]
MakeExpression[RowBox[{OverscriptBox["\[Del]","_"],SubsuperscriptBox[OverscriptBox["B","_"],k_,"\[Prime]"]}],StandardForm]:=HoldComplete[nablaBarBpBar[1,{ToExpression[k]}]]


MakeBoxes[esv[jk_?(diEntryQ[#]&&#=!={}&)],StandardForm]:=RowBox[{SuperscriptBox["\[ScriptCapitalE]","sv"],"[",GridBox[jk],"]"}];
MakeExpression[RowBox[{SuperscriptBox["\[ScriptCapitalE]","sv"],"[",GridBox[jk_?diEntryQ],"]"}],StandardForm]:=HoldComplete[esv[ToExpression[jk]]];

MakeBoxes[esvBar[jk_?(diEntryQ[#]&&#=!={}&)],StandardForm]:=OverscriptBox[RowBox[{SuperscriptBox["\[ScriptCapitalE]","sv"],"[",GridBox[jk],"]"}],"_"];
MakeExpression[OverscriptBox[RowBox[{SuperscriptBox["\[ScriptCapitalE]","sv"],"[",GridBox[jk_?diEntryQ],"]"}],"_"],StandardForm]:=HoldComplete[esvBar[ToExpression[jk]]];

MakeBoxes[esvS[jk_?(diEntryQ[#]&&#=!={}&)],StandardForm]:=RowBox[{SubsuperscriptBox["\[ScriptCapitalE]",RowBox[{"-",FractionBox["1","\[Tau]"]}],"sv"],"[",GridBox[jk],"]"}];
MakeExpression[RowBox[{SubsuperscriptBox["\[ScriptCapitalE]",RowBox[{"-",FractionBox["1","\[Tau]"]}],"sv"],"[",GridBox[jk_?diEntryQ],"]"}],StandardForm]:=HoldComplete[esvS[ToExpression[jk]]];

MakeBoxes[betasv[jk_?(diEntryQ[#]&&#=!={}&)],StandardForm]:=RowBox[{SuperscriptBox["\[Beta]","sv"],"[",GridBox[jk],"]"}];
MakeExpression[RowBox[{SuperscriptBox["\[Beta]","sv"],"[",GridBox[jk_?diEntryQ],"]"}],StandardForm]:=HoldComplete[betasv[ToExpression[jk]]];

MakeBoxes[betasvBar[jk_?(diEntryQ[#]&&#=!={}&)],StandardForm]:=OverscriptBox[RowBox[{SuperscriptBox["\[Beta]","sv"],"[",GridBox[jk],"]"}],"_"];
MakeExpression[OverscriptBox[RowBox[{SuperscriptBox["\[Beta]","sv"],"[",GridBox[jk_?diEntryQ],"]"}],"_"],StandardForm]:=HoldComplete[betasvBar[ToExpression[jk]]];

MakeBoxes[betasvS[jk_?(diEntryQ[#]&&#=!={}&)],StandardForm]:=RowBox[{SubsuperscriptBox["\[Beta]",RowBox[{"-",FractionBox["1","\[Tau]"]}],"sv"],"[",GridBox[jk],"]"}];
MakeExpression[RowBox[{SubsuperscriptBox["\[Beta]",RowBox[{"-",FractionBox["1","\[Tau]"]}],"sv"],"[",GridBox[jk_?diEntryQ],"]"}],StandardForm]:=HoldComplete[betasvS[ToExpression[jk]]];


MakeBoxes[fz[n_,i_,j_],StandardForm]:=SubsuperscriptBox["f",RowBox[{MakeBoxes[i,StandardForm],",",MakeBoxes[j,StandardForm]}],RowBox[{"(",MakeBoxes[n,StandardForm],")"}]]
MakeExpression[SubsuperscriptBox["f",RowBox[{i_,",",j_}],RowBox[{"(",n_,")"}]],StandardForm]:=MakeExpression[RowBox[{"fz","[",RowBox[{n,",",i,",",j}],"]"}],StandardForm]

MakeBoxes[fBarz[n_,i_,j_],StandardForm]:=SubsuperscriptBox[OverscriptBox["f","_"],RowBox[{MakeBoxes[i,StandardForm],",",MakeBoxes[j,StandardForm]}],RowBox[{"(",MakeBoxes[n,StandardForm],")"}]]
MakeExpression[SubsuperscriptBox[OverscriptBox["f","_"],RowBox[{i_,",",j_}],RowBox[{"(",n_,")"}]],StandardForm]:=MakeExpression[RowBox[{"fBarz","[",RowBox[{n,",",i,",",j}],"]"}],StandardForm]

MakeBoxes[gz[i_,j_],StandardForm]:=SubscriptBox["G",RowBox[{MakeBoxes[i,StandardForm],",",MakeBoxes[j,StandardForm]}]]
MakeExpression[SubscriptBox["G",RowBox[{i_,",",j_}]],StandardForm]:=MakeExpression[RowBox[{"gz","[",RowBox[{i,",",j}],"]"}],StandardForm]

MakeBoxes[cz[a_,b_,i_,j_],StandardForm]:=SubsuperscriptBox["C",RowBox[{MakeBoxes[i,StandardForm],",",MakeBoxes[j,StandardForm]}],RowBox[{"(",MakeBoxes[a,StandardForm],",",MakeBoxes[b,StandardForm],")"}]]
MakeExpression[SubsuperscriptBox["C",RowBox[{i_,",",j_}],RowBox[{"(",a_,",",b_,")"}]],StandardForm]:=MakeExpression[RowBox[{"cz","[",RowBox[{a,",",b,",",i,",",j}],"]"}],StandardForm]


ModularGraphForms::NoDiIdsFile="Dihedral identity file could not be found at `1`";
ModularGraphForms::NoTriIdsFile="Trihedral identity file could not be found at `1`";
packageDir=If[$InputFileName=="",NotebookDirectory[],DirectoryName[$InputFileName]];
If[FileExistsQ[packageDir<>"DiIds.txt"],
Print["Dihedral identity file found at "<>packageDir<>"DiIds.txt"];,
Message[ModularGraphForms::NoDiIdsFile,packageDir<>"DiIds.txt"];]
If[FileExistsQ[packageDir<>"TriIds.txt"],
Print["Trihedral identity file found at "<>packageDir<>"TriIds.txt"];,
Message[ModularGraphForms::NoTriIdsFile,packageDir<>"TriIds.txt"];]


prepCol::usage="Prepends a column to a (possibly empty) matrix";prepCol[col_,mat_]:=If[mat=={},List/@col,saveT[Prepend[saveT[mat],col]]];


saveT::usage="Transposes matrix and returns the empty list if an empty list is passed as an argument";
saveT[mat_]:=If[mat==={},{},Transpose[mat]];


CCheckConv[exp_]:=Block[{ab=0,r=0},
FixedPoint[If[FreeQ[#,c[_]],#,
ab=Cases[{#},c[_],Infinity][[1]]/.c->Identity;
r=Dimensions[ab][[2]];
If[2(r-1)>= Total[ab[[1]]]+Total[ab[[2]]],Return[False]];
If[Min[Total/@Subsets[Total/@saveT[ab],{2}]]<=2,Return[False]];
#/.c[ab]->1]&,
exp];
FixedPoint[If[FreeQ[#,c[_,_,_]],#,
ab=List@@(Cases[{#},c[_,_,_],Infinity][[1]]);
If[2(Length[Flatten[#[[1]]&/@ab]]-2)>=Total[ab,3],Return[False]];
If[Or@@((Min[Total/@Subsets[Total/@saveT[#],{2}]]<=2&)/@ab),Return[False]];
If[Total[Min/@(Total/@(saveT[#])&/@ab)]<=2,Return[False]];
#/.c@@ab->1]&,
exp];
FixedPoint[If[FreeQ[#,c[_,_,_,_]],#,
ab=List@@(Cases[{#},c[_,_,_,_],Infinity][[1]]);
If[Or@@((Min[Total/@Subsets[Total/@saveT[#],{2}]]<=2&)/@ab),Return[False]];
If[Total[Min/@(Total/@(saveT[#])&/@ab)]<=2,Return[False]];
#/.c@@ab->1]&,
exp];
FixedPoint[If[FreeQ[#,c[_,_,_,_,_]],#,
ab=List@@(Cases[{#},c[_,_,_,_,_],Infinity][[1]]);
If[Or@@((Min[Total/@Subsets[Total/@saveT[#],{2}]]<=2&)/@ab),Return[False]];
If[Total[Min/@(Total/@(saveT[#])&/@ab[[{1,2,3,4}]])]<=2,Return[False]];
If[Total[Min/@(Total/@(saveT[#])&/@ab[[{1,2,5}]])]<=2,Return[False]];
If[Total[Min/@(Total/@(saveT[#])&/@ab[[{3,4,5}]])]<=2,Return[False]];
#/.c@@ab->1]&,
exp];
FixedPoint[If[FreeQ[#,c[_,_,_,_,_,_]],#,
ab=List@@(Cases[{#},c[_,_,_,_,_,_],Infinity][[1]]);
If[Or@@((Min[Total/@Subsets[Total/@saveT[#],{2}]]<=2&)/@ab),Return[False]];
If[Total[Min/@(Total/@(saveT[#])&/@ab[[{1,2,6}]])]<=2,Return[False]];
If[Total[Min/@(Total/@(saveT[#])&/@ab[[{1,3,5}]])]<=2,Return[False]];
If[Total[Min/@(Total/@(saveT[#])&/@ab[[{2,3,4}]])]<=2,Return[False]];
If[Total[Min/@(Total/@(saveT[#])&/@ab[[{4,5,6}]])]<=2,Return[False]];
If[Total[Min/@(Total/@(saveT[#])&/@ab[[{2,3,5,6}]])]<=2,Return[False]];
If[Total[Min/@(Total/@(saveT[#])&/@ab[[{1,3,4,6}]])]<=2,Return[False]];
If[Total[Min/@(Total/@(saveT[#])&/@ab[[{1,2,4,5}]])]<=2,Return[False]];
#/.c@@ab->1]&,
exp];
If[!FreeQ[exp,(e[n_]/;n<2)|(g[n_]/;n<2)|(gBar[n_]/;n<2)],Return[False],Return[True]]
];


messageOnce::usage="Issue warning only if it hasn\[CloseCurlyQuote]t been issued before in the same run of CSimplify";

(*prevent evaluation of arguments so that variable and message are passed to the function, not just their values*)
SetAttributes[messageOnce,HoldAll];
messageOnce[listVar_,mess_,messArgs___]:=(If[!MemberQ[listVar,StringForm[mess,messArgs]],Message[mess,messArgs]];AppendTo[listVar,StringForm[mess,messArgs]];)
(*initialize warnings*)
cSimplifyWarnings={};
insideCSimplify=False;


diMomentumCons::usage="Expects a matrix representing a dihedral MGF and length-2 list describing the position of a -1 that is to be removed by momentum conservation.
Returns a linear combination of c[].";

diMomentumCons[AB_,pos_]:=Block[{r=Dimensions[AB][[2]],i=pos[[1]],j=pos[[2]],s,result},
If[Cases[AB[[i]],x_/;x<=0]!={-1},Return[c[AB]],Nothing];
result=c[AB];
s[k_]:=SparseArray[{{i,k}->1},{2,r}];
If[!CCheckConv[c[AB+s[j]]],Return[result]];
result=result-Sum[c[AB-s[n]+s[j]],{n,1,r}];
Return[result]];


diMomSimplify::usage="Expects an expression containing dihedral MGFs and remove all negative entries of -1 when possible.";
diMomSimplify[lincomb_]:=Block[{result=lincomb},
result=result//.c[x_]/;Length[Position[x,-1]]>=1:>diMomentumCons[x,Position[x,-1][[1]]];
Return[result/.c[ab_]/;Dimensions[ab]!={2,2}:>c[saveT[Sort[saveT[ab]]]]]];


DiHolMomConsId::divDiHolMomCons="You are generating the holomorphic momentum conservation identity of the divergent seed `1`. Divergent seeds can lead to inconsistent identities.";
DiHolMomConsId[c[exp_]]:=Block[{n,ab=0,r=0,result=0},
If[!CCheckConv[c[exp]],Message[DiHolMomConsId::divDiHolMomCons,c[exp]];];
ab=exp;
r=Dimensions[ab][[2]];
result=Sum[c[MapAt[#-1&,ab,{1,i}]],{i,1,r}];
Return[result==0];
];


DiAHolMomConsId::divDiAHolMomCons="You are generating the antiholomorphic momentum conservation identity of the divergent seed `1`. Divergent seeds can lead to inconsistent identities.";
DiAHolMomConsId[c[exp_]]:=Block[{n,ab=0,r=0,result=0},
If[!CCheckConv[c[exp]],Message[DiAHolMomConsId::divDiAHolMomCons,c[exp]];];
ab=exp;
r=Dimensions[ab][[2]];
result=Sum[c[MapAt[#-1&,ab,{2,i}]],{i,1,r}];
Return[result==0]
];


diFact::usage=
		"Factorizes dihedral MGF given as a matrix with one zero column and returns product of c[].";
diFact[mat_]:=Block[{result,zerocol,redmat,cc=0,shortColList,n},
zerocol=Flatten[Position[saveT[mat],{0,0}]];
If[zerocol=={},Return[result]];
zerocol=zerocol[[1]];
redmat=saveT[Drop[saveT[mat],{zerocol}]];
If[ContainsAny[saveT[redmat],{{1,0},{0,1}}],
messageOnce[cSimplifyWarnings,DiCSimplify::dangerousFact,CSort[c[mat]]];
If[Count[saveT[redmat],{1,0}|{0,1}]>1,Return[c[mat]]];
If[MemberQ[saveT[redmat],{0,1}],cc=1];(*If (0,1)-column use complex conjugated formula*)
shortColList=Delete[Range[Length[saveT[redmat]]],Position[saveT[redmat],{1,0}|{0,1}|{1,1}]];
n=Count[saveT[redmat],{1,1}];
result=-c[redmat];
result+=(\[Pi]/tau[2])^(n+1) Sum[Product[c[{
 {redmat[[1,j]]-cc  KroneckerDelta[i,j], 0},
 {redmat[[2,j]]-(1-cc)KroneckerDelta[i,j], 0}
}],{j,shortColList}],{i,shortColList}]Sum[(-1)^(k+1) n!/(n-k)! e[1]^(n-k),{k,0,n}];
,
result=Product[c[{{mat[[1,i]], 0},{mat[[2,i]], 0}}],{i,Drop[Range[Length[saveT[mat]]],{zerocol}]}]-c[redmat];
];
Return[result]];


diExplicitIdentities::usage=
		"Explicitly known identities for dihedral MGFs";
diExplicitIdentities=If[FileExistsQ[packageDir<>"DiIds.txt"],Get[packageDir<>"DiIds.txt"],{}];
Print["Loaded "<>ToString[Length[diExplicitIdentities]]<>" identities for dihedral MGFs."];


diGSimplify::usage="Expand holomorphic Eisenstein series in the ring of \!\(\*SubscriptBox[\(G\), \(4\)]\) and \!\(\*SubscriptBox[\(G\), \(6\)]\) and perform generalized Ramanujan identities.";

diGSimplify[exp_]:=Block[{finalExp,gSeries,partialGSeries,gDecomp,partialGDecomp},
gSeries[k_,n_]:=2 Zeta[k]-4 k Zeta[k]/BernoulliB[k] Sum[DivisorSigma[k-1,j] q^j,{j,1,n}]+O[q]^(n+1);
partialGSeries[l_,k_]:=2 Zeta[l-1]+(-1)^l 4 Zeta[l-1]/BernoulliB[l-1] Sum[DivisorSigma[l-2,j] (l-1-4 \[Pi] j tau[2]) q^j,{j,1,k}]+O[q]^(k+1);
gDecomp[k_]:=Block[{result,basis,fourierseries},
basis=Times@@@Map[g,IntegerPartitions[k,All,{4,6}],{2}];
fourierseries=CoefficientList[#,q]&/@(basis/.g[n_]:>(gSeries[n,Length[basis]-1]));
result=LinearSolve[saveT[fourierseries],CoefficientList[gSeries[k,Length[basis]-1],q]];
result=result.basis;
result];
partialGDecomp[k_]:=Block[{result,basis,fourierseries},
basis=Times@@@Map[g,IntegerPartitions[k+1,All,{4,6}],{2}];
fourierseries=CoefficientList[#,q]&/@(basis/.g[n_]:>(gSeries[n,Length[basis]-1]));
result=LinearSolve[saveT[fourierseries],CoefficientList[gSeries[k-1,Length[basis]-1]gSeries[2,Length[basis]-1]-\[Pi]/tau[2] gSeries[k-1,Length[basis]-1]+\[Pi]/tau[2] partialGSeries[k,Length[basis]-1],q]];
result=result.basis;
result=tau[2]/\[Pi] (result-g[k-1]gHat[2]);
result];
finalExp=exp/.{g[k_]/;OddQ[k]->0,gBar[k_]/;OddQ[k]->0};
finalExp=finalExp/.{c[{
 {3, 0},
 {-1, 0}
}]->tau[2]/\[Pi] (5/2 g[4]-1/2 gHat[2]^2),c[{
 {-1, 0},
 {3, 0}
}]->tau[2]/\[Pi] (5/2 gBar[4]-1/2 gBarHat[2]^2)};
finalExp=finalExp/.c[{
 {k_, 0},
 {-1, 0}
}]/;k>3:>partialGDecomp[k];
finalExp=finalExp/.c[{
 {-1, 0},
 {k_, 0}
}]/;k>3:>(partialGDecomp[k]/.{g->gBar,gHat->gBarHat});
finalExp=finalExp/.{c[{
 {k_, 0},
 {n_, 0}
}]/;EvenQ[k+n]&&n<-1&&k>-n:>((k+n-1)!/(k-1)! Nest[DiLimCSimplify[Quiet[CHolCR[#]],basisExpandG->True]&,c[{
 {k+n, 0},
 {0, 0}
}],-n]),c[{
 {n_, 0},
 {k_, 0}
}]/;EvenQ[k+n]&&n<-1&&k>-n:>((k+n-1)!/(k-1)! Nest[DiLimCSimplify[Quiet[CAHolCR[#]],basisExpandG->True]&,c[{
 {0, 0},
 {k+n, 0}
}],-n])};
finalExp=finalExp/.g[k_]/;k>=8:>gDecomp[k];
finalExp=finalExp/.gBar[k_]/;k>=8:>(gDecomp[k]/.g->gBar);
Return[finalExp]];


diLimCSimplify::usage="Perform simplifications of dihedral graphs, apart from explicit identities and HSR.";
Options[diLimCSimplify]={basisExpandG->False,momSimplify->True,repGHat2->True};
DiCSimplify::wrongRepGHat2Arg="Wrong argument \"`1`\" for repGHat2: Allowed are only True and False.";
DiCSimplify::wrongUsebasisExpandGArg="Wrong argument \"`1`\" for basisExpandG: Allowed are only True and False.";
DiCSimplify::wrongArgMomSimplify="Wrong argument \"`1`\" for momSimplify: Allowed are only True and False.";
DiCSimplify::dangerousFact="The graph `1` is factorized and contains a (1,0) or (0,1) column. This may be problematic.";
diLimCSimplify[lincomb_,opts:OptionsPattern[]]:=Block[{result=lincomb},
If[ContainsNone[{True,False},{OptionValue[repGHat2]}],messageOnce[cSimplifyWarnings,DiCSimplify::wrongRepGHat2Arg,OptionValue[repGHat2]];
Return[lincomb]];
If[ContainsNone[{True,False},{OptionValue[basisExpandG]}],messageOnce[cSimplifyWarnings,DiCSimplify::wrongUsebasisExpandGArg,OptionValue[basisExpandG]];
Return[lincomb]];
If[ContainsNone[{True,False},{OptionValue[momSimplify]}],messageOnce[cSimplifyWarnings,DiCSimplify::wrongArgMomSimplify,OptionValue[momSimplify]];
Return[lincomb]];
result=result/.c[{}]->1;
result=result/.c[ab_]/;(Position[saveT[ab],{0,0}]!={}&&Dimensions[ab]!={2,1}):>diFact[ab];
result=result/.{c[x_]/;Dimensions[x]=={2,1}->0};
If[OptionValue[momSimplify],result=diMomSimplify[Expand[result]]];
result=result/.c[ab_]/;Dimensions[ab]!={2,2}:>c[saveT[Sort[saveT[ab]]]];
result=result/.c[ab_]/;OddQ[Total[ab,2]]->0;
result=result/.c[ab_]/;Dimensions[ab]=={2,2}:>(-1)^Total[ab[[All,2]]] c[{{Total[ab[[1]]],0},{Total[ab[[2]]],0}}];
result=result/.c[{
 {k_, 0},
 {0, 0}
}]/;k>2:>g[k];
result=result/.c[{
 {0, 0},
 {k_, 0}
}]/;k>2:>gBar[k];
If[OptionValue[repGHat2],result=result/.c[{
 {2, 0},
 {0, 0}
}]->gHat[2];result=result/.c[{
 {0, 0},
 {2, 0}
}]->gBarHat[2];];
result=result/.g[k_]/;OddQ[k]->0;
result=result/.gBar[k_]/;OddQ[k]->0;
result=result/.c[ab_]/;(Dimensions[ab]=={2,2}&&ab[[All,2]]=={0,0}&&ab[[1,1]]==ab[[2,1]]):>(\[Pi]/tau[2])^ab[[1,1]] e[ab[[1,1]]];
If[OptionValue[basisExpandG],result=diGSimplify[result]];
Return[Expand[result]]]
Options[DiLimCSimplify]=Options[diLimCSimplify];
DiLimCSimplify[exp_,opts:OptionsPattern[]]:=FixedPoint[diLimCSimplify[#,opts]&,exp];


diHolSubRed::usage="Expects a matrix which is checked for dihedral holomorphic subgraph reduction and returns a linear combination of c[]. Performs HSR on the first two holomorphic columns.";
Options[diHolSubRed]={divHSR->True,diDivHSR->True};
DiCSimplify::wrongDivHSRArg="Wrong argument \"`1`\" for divHSR: Allowed are only True and False.";
DiCSimplify::wrongDiDivHSRArg="Wrong argument \"`1`\" for diDivHSR: Allowed are only True and False.";
DiCSimplify::divHSRNotPossible="Encountered the divergent HSR-graph `1` but divergent HSR is deactivated.";
diHolSubRed[mat_,opts:OptionsPattern[]]:=Block[{a,apos,abMat,result=0},
If[ContainsNone[{True,False},{OptionValue[divHSR]}],messageOnce[cSimplifyWarnings,DiCSimplify::wrongDivHSRArg,OptionValue[divHSR]];Return[c[mat]]];
If[ContainsNone[{True,False},{OptionValue[diDivHSR]}],messageOnce[cSimplifyWarnings,DiCSimplify::wrongDiDivHSRArg,OptionValue[diDivHSR]];Return[c[mat]]];
If[(OptionValue[divHSR]==False||OptionValue[diDivHSR]==False)&&!CCheckConv[c[mat]],messageOnce[cSimplifyWarnings,DiCSimplify::divHSRNotPossible,c[saveT[Sort[saveT[mat]]]]];Return[c[mat]];];
If[OddQ[Total[mat,-1]],Return[0]];
apos=Flatten[Position[mat[[2]],0]];(*Positions of a
0

 columns*)
a=mat[[1,apos]];(*a values in these colmuns*)
apos=MapIndexed[If[((a[[#]]&)@@#2)<=0,Nothing,#1]&,apos];(*delete positions and values with a\[LessEqual]0*)
a=DeleteCases[a,x_/;x<=0];
If[Length[apos]<2,Return[c[mat]]];
apos=Take[apos,2];(*Select first two columns*)
a=mat[[1,apos]];
abMat=saveT[Delete[saveT[mat],List/@apos]];
If[a[[1]]==a[[2]]==1,
result=-2c[prepCol[{2,0},abMat]]-gHat[2]c[abMat]+\[Pi]/tau[2] c[prepCol[{1,-1},abMat]];
Return[result]];
result=c[Append[{a},{0,0}]]c[abMat]-Binomial[Total[a],a[[2]]]c[prepCol[{Total[a],0},abMat]]+Sum[Binomial[Total[a]-1-k,a[[1]]-k]g[k]c[prepCol[{Total[a]-k,0},abMat]],{k,4,a[[1]]}]+Sum[Binomial[Total[a]-1-k,a[[2]]-k]g[k]c[prepCol[{Total[a]-k,0},abMat]],{k,4,a[[2]]}]+Binomial[Total[a]-2,a[[1]]-1](gHat[2] c[prepCol[{Total[a]-2,0},abMat]]+\[Pi]/\!\(TraditionalForm\`tau[2]\) c[prepCol[{Total[a]-1,-1},abMat]]);Return[result]];


Options[diCSimplify]=DeleteDuplicates[Join[{useIds->True,diHSR->True},Options[diHolSubRed],Options[diLimCSimplify]]];
DiCSimplify::wrongUseIdsArg="Wrong argument \"`1`\" for useIDs: Allowed are only True and False.";
DiCSimplify::wrongdiHSRArg="Wrong argument \"`1`\" for diHSR: Allowed are only True and False.";
diCSimplify[lincomb_,opts:OptionsPattern[]]:=Block[{result=lincomb},
If[ContainsNone[{True,False},{OptionValue[useIds]}],messageOnce[cSimplifyWarnings,DiCSimplify::wrongUseIdsArg,OptionValue[useIds]];Return[lincomb]];
If[ContainsNone[{True,False},{OptionValue[diHSR]}],messageOnce[cSimplifyWarnings,DiCSimplify::wrongdiHSRArg,OptionValue[diHSR]];Return[lincomb]];
If[OptionValue[diHSR],
result=result/.{c[ab_]/;If[ab=={},False,Count[ab[[2]],0]>=2]:>diHolSubRed[ab,FilterRules[{opts}, Options[diHolSubRed]]],c[ab_]/;If[ab=={},False,Count[ab[[1]],0]>=2]:>CComplexConj[diHolSubRed[Reverse[ab],FilterRules[{opts}, Options[diHolSubRed]]]]};
];
result=DiLimCSimplify[result,FilterRules[{opts}, Options[diLimCSimplify]]];
If[OptionValue[useIds],result=result/.c[x_]:>(c[x]/.diExplicitIdentities)];
Return[Expand[result]]];
Options[DiCSimplify]=Options[diCSimplify];
DiCSimplify[exp_,opts:OptionsPattern[]]:=(If[!insideCSimplify,cSimplifyWarnings={}];FixedPoint[diCSimplify[#,opts]&,exp]);


triSort::usage="Sorts trihedral graphs into their canonical representation.";
triSort[exp_]:=exp/.c[x_,y_,z_]:>Sort[c@@(saveT[Sort[saveT[#]]]&/@{x,y,z})];


triRed::usage="Expects three matrices representing a trihedral MGF, where the two matrices have just one column and simplifies it into a dihedral MGF.";
triRed[mat1_,mat2_,mat3_]:=Block[{result,mlist={mat1,mat2,mat3},shortblocks,longblock},
shortblocks=Flatten[Position[mlist,_?(Dimensions[#]=={2,1}&)]];
If[Length[shortblocks]<2,Return[c@@mlist]];
shortblocks=shortblocks[[1;;2]];
longblock=Delete[{1,2,3},List/@shortblocks];
result=triSort[(-1)^Total[mlist[[shortblocks]],-1] c[prepCol[Flatten[{Total[mlist[[shortblocks]][[All,1]],-1],Total[mlist[[shortblocks]][[All,2]],-1]}],mlist[[longblock]][[1]]]]];
Return[result]];


triMomentumCons::usage="Expects three matrices representing a trihedral MGF. Tries to remove antiholomorphic entries of -1 by momentum conservation.";
triMomentumCons[mat1_,mat2_,mat3_]:=Block[{pos,zeros,nonzeros,result,col1,col2,mlist={mat1,mat2,mat3},newmlist},
result=c[mat1,mat2,mat3];
pos=Position[Part[#,2]&/@mlist,-1][[1]];
If[pos=={},Return[result]];
newmlist=ReplacePart[mlist,{pos[[1]],2,pos[[2]]}->0];
zeros=Position[Part[#,2]&/@mlist,x_/;x<=0];
zeros=DeleteCases[zeros,pos];
If[Position[zeros,{pos[[1]],_}]!={},Return[result]];
nonzeros=DeleteCases[Range[3],pos[[1]]];
nonzeros=Fold[DeleteCases[#1,#2[[1]]]&,nonzeros,zeros];
If[nonzeros=={},Return[result]];
If[!CCheckConv[c@@newmlist],
If[Count[Flatten[newmlist],x_/;x<0]>0||!CCheckConv[c@@{newmlist[[pos[[1]]]]}],Return[result]];
nonzeros=DeleteCases[nonzeros,_?(!CCheckConv[c@@{newmlist[[#]]}]&)];
If[nonzeros=={},Return[result]];
];
col1=pos[[1]];col2=nonzeros[[1]];result+=-Sum[c@@(MapAt[#-1&,newmlist,{col1,2,i}]),{i,1,Length[mlist[[col1,1]]]}];result+=+Sum[c@@(MapAt[#-1&,newmlist,{col2,2,i}]),{i,1,Length[mlist[[col2,1]]]}];Return[triSort[result]]];


triMomSimplify[lincomb_]:=FixedPoint[Block[{result=#},
result= result/.c[x_,y_,z_]/;Position[x[[2]],-1]!={}||Position[y[[2]],-1]!={}||Position[z[[2]],-1]!={}:>triMomentumCons[x,y,z];result= result/.(c[x_,y_,z_]/;Position[x[[1]],-1]!={}||Position[y[[1]],-1]!={}||Position[z[[1]],-1]!={}):>(triMomentumCons[Reverse[x],Reverse[y],Reverse[z]]/.{ba_c:>c@@(Reverse/@ba)});
Return[result]]&,lincomb];


TriHolMomConsId::divTriHolMomCons="Warning: You are generating the holomorphic momentum conservation identity from blocks `1` and `2` of the divergent graph `3`. Momentum conservation identities involving divergent subgraphs usually lead to inconsistencies!";
TriHolMomConsId::WrongBlockArg="The block argument `1` is not one of the admissible combinations {1,2}, {2,3} or {1,3}.";
TriHolMomConsId[c[x_List,y_List,z_List],blocks_List]:=Block[{ab={x,y,z},r=0,result=0, adBlocks={{1,2},{2,3},{1,3}}},
If[!MemberQ[adBlocks,Sort[blocks]],
Message[TriHolMomConsId::WrongBlockArg,blocks];
Return[c@@ab]
];
If[(Or@@(!CCheckConv[c[ab[[#]]]]&/@blocks))||Total[Min/@(Total/@(saveT[#])&/@ab)]<=2,Message[TriHolMomConsId::divTriHolMomCons,Sequence@@blocks,c@@ab];];
result=Sum[c@@MapAt[#-1&,ab,{blocks[[1]],1,i}],{i,1,Length[ab[[blocks[[1]],1]]]}]-Sum[c@@MapAt[#-1&,ab,{blocks[[2]],1,i}],{i,1,Length[ab[[blocks[[2]],1]]]}];Return[result==0]];

TriAHolMomConsId::divTriAHolMomCons="Warning: You are generating the antiholomorphic momentum conservation identity from blocks `1` and `2` of the divergent graph `3`. Momentum conservation identities involing divergent subgraphs usually lead to inconsistencies!";
TriAHolMomConsId::WrongBlockArg="The block argument `1` is not one of the admissible combinations {1,2}, {2,3} or {1,3}.";
TriAHolMomConsId[c[x_List,y_List,z_List],blocks_]:=Block[{ab={x,y,z},r=0,result=0, adBlocks={{1,2},{2,3},{1,3}}},
If[!MemberQ[adBlocks,Sort[blocks]],
Message[TriAHolMomConsId::WrongBlockArg,blocks];
Return[c@@ab]
];
If[(Or@@(!CCheckConv[c[ab[[#]]]]&/@blocks))||Total[Min/@(Total/@(saveT[#])&/@ab)]<=2,Message[TriAHolMomConsId::divTriAHolMomCons,Sequence@@blocks,c@@ab];];result=Sum[c@@MapAt[#-1&,ab,{blocks[[1]],2,i}],{i,1,Length[ab[[blocks[[1]],1]]]}]-Sum[c@@MapAt[#-1&,ab,{blocks[[2]],2,i}],{i,1,Length[ab[[blocks[[2]],1]]]}];Return[result==0]];


triFact::usage="Expects three matrices representing a trihedral MGF. Factorizes it if a zero column is present.";
triFact[mat1_,mat2_,mat3_]:=Block[{result=c[mat1,mat2,mat3],zerocol,col1,col2,shortColList,cc=0,n,mlist={mat1,mat2,mat3}},
zerocol=Position[saveT/@mlist,{0,0}];
If[zerocol=={},Return[result]];
mlist=MapAt[If[Length[#[[1]]]>=2,saveT[Delete[saveT[#],{zerocol[[1,2]]}]],{}]&,mlist,zerocol[[1,1]]];
zerocol=zerocol[[1,1]];
col1=Delete[Range[3],zerocol][[1]];
col2=Delete[Range[3],zerocol][[2]];
If[ContainsAny[saveT[mlist[[zerocol]]],{{1,0},{0,1}}],
messageOnce[cSimplifyWarnings,TriCSimplify::dangerousFact,triSort[c[mat1,mat2,mat3]]];
If[Count[saveT[mlist[[zerocol]]],{1,0}|{0,1}]>1,Return[c[mat1,mat2,mat3]]];
If[MemberQ[saveT[mlist[[zerocol]]],{0,1}],cc=1];(*If (0,1)-column use complex conjugated formula*)
shortColList=Delete[Range[Length[saveT[mlist[[zerocol]]]]],Position[saveT[mlist[[zerocol]]],{1,0}|{0,1}|{1,1}]];
n=Count[saveT[mlist[[zerocol]]],{1,1}];
result=-c@@mlist;
result+=(-1)^Total[mlist[[col2]],2] c[Join[mlist[[col1]],mlist[[col2]],2]](\[Pi]/tau[2])^(n+1) Sum[Product[c[{
 {mlist[[zerocol,1,j]]-cc  KroneckerDelta[i,j], 0},
 {mlist[[zerocol,2,j]]-(1-cc)KroneckerDelta[i,j], 0}
}],{j,shortColList}],{i,shortColList}]Sum[(-1)^(k+1) n!/(n-k)! e[1]^(n-k),{k,0,n}];
,
result=(-1)^Total[mlist[[col2]],2] c[Join[mlist[[col1]],mlist[[col2]],2]]Product[c[{{mlist[[zerocol,1,r]],0},{mlist[[zerocol,2,r]],0}}],{r,1,If[mlist[[zerocol]]=={},0,Length[mlist[[zerocol,1]]]]}]-c@@mlist;
];
result=result/.c[x_,y_,z_]/;x=={}||y=={}||z=={}:>c[x]c[y]c[z]/.c[{}]->1;Return[triSort[result]]];


triExplicitIdentities::usage="Explicitly known identities for trihedral MGFs";
triExplicitIdentities=If[FileExistsQ[packageDir<>"TriIds.txt"],Get[packageDir<>"TriIds.txt"],{}];
Print["Loaded "<>ToString[Length[triExplicitIdentities]]<>" identities for trihedral MGFs."];


Options[triLimCSimplify]={momSimplify->True};
TriCSimplify::wrongArgMomSimplify="Wrong argument \"`1`\" for momSimplify: Allowed are only True and False.";
TriCSimplify::dangerousFact="The graph `1` is factorized and contains a (1,0) or (0,1) column in the same block as the (0,0) column. This may be problematic.";
triLimCSimplify[exp_,opts:OptionsPattern[]]:=Block[{result=exp},
If[ContainsNone[{True,False},{OptionValue[momSimplify]}],messageOnce[cSimplifyWarnings,TriCSimplify::wrongArgMomSimplify,OptionValue[momSimplify]];
Return[exp]];
result=result/.c[x_,y_,z_]/;OddQ[Total[Flatten[{x,y,z}]]]->0;
result=result/.c[x_,y_,z_]/;MemberQ[{x,y,z},{}]:>c[x]c[y]c[z]/.c[{}]->1;
result=result/.c[x_,y_,z_]/;Count[Dimensions/@{x,y,z},{2,1}]>=2:>triRed[x,y,z];
result=result/.c[x_,y_,z_]/;MemberQ[Flatten[saveT/@{x,y,z},1],{0,0}]:>triFact[x,y,z];
If[OptionValue[momSimplify],result=triMomSimplify[result]];
result=triSort[result];
Return[Expand[result]]];
Options[TriLimCSimplify]=Options[triLimCSimplify];
TriLimCSimplify[exp_,opts:OptionsPattern[]]:=FixedPoint[triLimCSimplify[#,opts]&,exp];


triHolSubRed2pt::usage="Expects three matrices representing a trihedral MGF and tries to perform holomorphic subgraph reduction on a two-valent holomorphic subgraph.";
Options[triHolSubRed2pt]={divHSR->True,triDivHSR->True};
TriCSimplify::wrongDivHSRArg="Wrong argument \"`1`\" for divHSR: Allowed are only True and False.";
TriCSimplify::wrongTriDivHSRArg="Wrong argument \"`1`\" for triDivHSR: Allowed are only True and False.";
TriCSimplify::divHSRNotPossible="Encountered the divergent HSR-graph `1` but divergent HSR is deactivated.";
triHolSubRed2pt[m1_,m2_,m3_,opts:OptionsPattern[]]:=Block[{mlist={m1,m2,m3},zeroblock,goodblock,a1,a2,apos,avals,abMat,result=0,cdummy},
If[OddQ[Total[Flatten[mlist]]],Return[0]];
If[MemberQ[mlist,{}],Return[c@@mlist]];
If[MemberQ[Flatten[saveT/@mlist,1],{0,0}],Return[c@@mlist]];
If[Count[Dimensions/@mlist,{2,1}]>=2,Return[c@@mlist]];
If[ContainsNone[{True,False},{OptionValue[divHSR]}],messageOnce[cSimplifyWarnings,TriCSimplify::wrongDivHSRArg,OptionValue[divHSR]];Return[c[m1,m2,m3]]];
If[ContainsNone[{True,False},{OptionValue[triDivHSR]}],messageOnce[cSimplifyWarnings,TriCSimplify::wrongTriDivHSRArg,OptionValue[triDivHSR]];Return[c[m1,m2,m3]]];
If[(!OptionValue[divHSR]||!OptionValue[triDivHSR])&&!CCheckConv[c@@mlist],messageOnce[cSimplifyWarnings,TriCSimplify::divHSRNotPossible,triSort[c@@mlist]];Return[c@@mlist]];
apos=Position[#[[2]],0]&/@mlist;(*positions of a
0

 columns*)
avals=(mlist[[#,1,Flatten[apos[[#]]]]]&)/@{1,2,3};(*values of the a in those columns*)
apos=MapIndexed[(If[avals[[Sequence@@#2]]<=0,Nothing,#1]&),apos,{2}];(*Delete positions and values if a is \[LessEqual]0*)
avals=DeleteCases[avals,x_/;x<=0,{2}];
zeroblock=Flatten[Position[Length/@apos,x_/;x>=2]];(*zeroblock: blocks with two or more zeros in the second row*)
If[zeroblock=={},Return[c@@mlist]];
If[Length[zeroblock]>1&&DeleteCases[zeroblock,_?(!CCheckConv[c[mlist[[#]]]]&)]!={},(*if there is more than one zeroblock and at least one convergent one*)
zeroblock=DeleteCases[zeroblock,_?(!CCheckConv[c[mlist[[#]]]]&)][[1]];,(*select the first convergent zeroblock*)
zeroblock=zeroblock[[1]];(*else: select first zeroblock*)
];(*i.e. this selects convergent blocks if possible*)
a1=mlist[[zeroblock,1,apos[[zeroblock,1]]]]/.List->Identity;(*select first two a
0

 colmuns in the selected zeroblock*)
a2=mlist[[zeroblock,1,apos[[zeroblock,2]]]]/.List->Identity;
If[a1==a2==1,
abMat=If[Dimensions[mlist[[zeroblock]]]=={2,2},{},saveT[Delete[saveT[mlist[[zeroblock]]],{apos[[zeroblock,1]],apos[[zeroblock,2]]}]]];
cdummy=c@@MapAt[prepCol[{a,b},abMat]&,mlist,zeroblock];
result=- 2(cdummy/.{a->2,b->0})+\[Pi]/tau[2] (cdummy/.{a->1,b->-1})-gHat[2](c@@MapAt[abMat&,mlist,zeroblock]);
result=result/.c[x_,y_,z_]/;x=={}||y=={}||z=={}:>c[x]c[y]c[z]/.c[{}]->1;
Return[triSort[result]];
];
abMat=If[Dimensions[mlist[[zeroblock]]]=={2,2},{},saveT[Delete[saveT[mlist[[zeroblock]]],{apos[[zeroblock,1]],apos[[zeroblock,2]]}]]];cdummy=c@@MapAt[prepCol[{a,b},abMat]&,mlist,zeroblock];result=-Binomial[a1+a2,a1](cdummy/.{a->a1+a2,b->0});
result+=Binomial[a1+a2-2,a1-1](gHat[2](cdummy/.{a->a1+a2-2,b->0})+\[Pi]/tau[2] (cdummy/.{a->a1+a2-1,b->-1}));
result+=Sum[Binomial[a1+a2-k-1,a1-k]g[k](cdummy/.{a->a1+a2-k,b->0}),{k,4,a1}];
result+=Sum[Binomial[a1+a2-k-1,a2-k]g[k](cdummy/.{a->a1+a2-k,b->0}),{k,4,a2}];
result+=c[{
 {a1, a2},
 {0, 0}
}](c@@MapAt[abMat&,mlist,zeroblock]);
result=result/.c[x_,y_,z_]/;x=={}||y=={}||z=={}:>c[x]c[y]c[z]/.c[{}]->1;
Return[triSort[result]];
];


triHolSubRed3ptFay::usage="Expects three matrices representing a trihedral MGF and tries to preform holomorphic subgraph reduction on a three-valent holomorphic subgraph by employing Fay identities.";

Options[triHolSubRed3ptFay]={divHSR->True,triDivHSR->True};

TriCSimplify::div3ptFay="You are generating the 3pt HSR of the divergent graph `1` via Fay identities. There are known cases in which this leads to contradictions.";

triHolSubRed3ptFay[m1_,m2_,m3_,opts:OptionsPattern[]]:=Block[{mlist={m1,m2,m3},apos,result},
If[ContainsNone[{True,False},{OptionValue[divHSR]}],messageOnce[cSimplifyWarnings,TriCSimplify::wrongDivHSRArg,OptionValue[divHSR]];Return[c[m1,m2,m3]]];
If[ContainsNone[{True,False},{OptionValue[triDivHSR]}],messageOnce[cSimplifyWarnings,TriCSimplify::wrongTriDivHSRArg,OptionValue[triDivHSR]];Return[c[m1,m2,m3]]];
If[OddQ[Total[Flatten[mlist]]],Return[0]];
If[MemberQ[mlist,{}],Return[c@@mlist]];
If[MemberQ[Flatten[saveT/@mlist,1],{0,0}],Return[c@@mlist]];
If[Count[Dimensions/@mlist,{2,1}]>=2,Return[c@@mlist]];
If[Or@@(Count[#,0]==0&/@mlist[[All,2]]),Return[c[m1,m2,m3]]];(*if there is a block with no 0 in the second row, return input*)
If[(!CCheckConv[c@@mlist])&&(!OptionValue[divHSR]||!OptionValue[triDivHSR]),messageOnce[cSimplifyWarnings,TriCSimplify::divHSRNotPossible,triSort[c@@mlist]];Return[c@@mlist]];

apos=Position[mlist[[All,2]],0];
apos=If[mlist[[#[[1]],1,#[[2]]]]<0,Nothing,#]&/@apos;(*Delete a
0

 columns with a<0*)
If[!DuplicateFreeQ[First/@apos],Return[c@@mlist]];(*if a block appears twice, one can do 2pt HSR, so return the input*)
If[Length[apos]<3,Return[c@@mlist]];(*If less than three blocks remain, one cannot do 3pt HSR*)

If[!CCheckConv[c@@mlist],messageOnce[cSimplifyWarnings,TriCSimplify::div3ptFay,triSort[c@@mlist]]];
result=TriFay[c@@mlist,Delete[apos,1]][[2]];
Return[result]];


triHolSubRed3pt::usage="Expects three matrices representing a trihedral MGF and tries to preform holomorphic subgraph reduction on a three-valent holomorphic subgraph.";
Options[triHolSubRed3pt]={divHSR->True,triDivHSR->True,tri2ptHSR->True};
TriCSimplify::noConvHSROrder="No ordering of the blocks of `1` is suitable for convergent three-point HSR.";
triHolSubRed3pt[m1_,m2_,m3_,opts:OptionsPattern[]]:=Block[{mlist=(saveT[Sort[saveT[#]]]&/@{m1,m2,m3}),troubleblocks,goodblock,a,a1,a2,a3,apos,divblock,abMat,c2132,c2131,c2121,c21,c32,result=0},
If[ContainsNone[{True,False},{OptionValue[divHSR]}],messageOnce[cSimplifyWarnings,TriCSimplify::wrongDivHSRArg,OptionValue[divHSR]];Return[c[m1,m2,m3]]];
If[ContainsNone[{True,False},{OptionValue[triDivHSR]}],messageOnce[cSimplifyWarnings,TriCSimplify::wrongTriDivHSRArg,OptionValue[triDivHSR]];Return[c[m1,m2,m3]]];
If[(!OptionValue[divHSR]||!OptionValue[triDivHSR])&&!CCheckConv[c@@mlist],messageOnce[cSimplifyWarnings,TriCSimplify::divHSRNotPossible,triSort[c@@mlist]];Return[c@@mlist]];
If[OddQ[Total[Flatten[mlist]]],Return[0]];
If[MemberQ[mlist,{}],Return[c@@mlist]];
If[MemberQ[Flatten[saveT/@mlist,1],{0,0}],Return[c@@mlist]];
If[Count[Dimensions/@mlist,{2,1}]>=2,Return[c@@mlist]];
If[Or@@(Count[#,0]==0&/@mlist[[All,2]]),Return[c[m1,m2,m3]]];(*if there is a block with no 0 in the second row, return input*)

troubleblocks=If[!CCheckConv[c[m1,m2,m3]],
(ContainsAll[saveT[#],{{0,1},{1,0}}]||ContainsAll[saveT[#],{{1,1},{1,0}}])&/@mlist,(*if the MGF is divergent, the last block shouldn\[CloseCurlyQuote]t contain a 1	0
0	1

 block to avoid problems due to divergent seeds when removing the -1 and no 1	1
0	1

 block to avoid an undecomposable 1	1
0	0

 block*)
(ContainsAll[saveT[#],{{1,1},{1,0}}])&/@mlist]; (*if the MGF is convergent, the last block shouldn\[CloseCurlyQuote]t contain a 1	1
0	1

 block to avoid divergent graphs in the output*)
If[(And@@troubleblocks),
messageOnce[cSimplifyWarnings,TriCSimplify::noConvHSROrder,triSort[c@@mlist]];
If[OptionValue[divHSR]&&OptionValue[triDivHSR],goodblock=1,

Return[c[m1,m2,m3]]],
goodblock=First[Flatten[Position[troubleblocks,False]]];
];
mlist=Join[Delete[mlist,goodblock],{mlist[[goodblock]]}];(*this brings the first good block into the last block*)

apos=Position[mlist[[All,2]],0];
apos=If[mlist[[#[[1]],1,#[[2]]]]<0,Nothing,#]&/@apos;(*Delete a
0

 columns with a<0*)
If[!DuplicateFreeQ[First/@apos]&&OptionValue[tri2ptHSR],Return[c@@mlist]];(*if a block appears twice, one can do 2pt HSR, so return the input*)
apos=DeleteDuplicatesBy[apos,First];
If[Length[apos]<3,Return[c@@mlist]];(*If less than three blocks remain, one cannot do 3pt HSR*)
a=mlist[[#[[1]],1,#[[2]]]]&/@apos;

abMat=If[Length[mlist[[#[[1]]]]]==1,{},saveT[Delete[saveT[mlist[[#[[1]]]]],#[[2]]]]]&/@apos;
c2131=(c@@{abMat[[1]],prepCol[{p21,pb21},abMat[[2]]],prepCol[{p31,pb31},abMat[[3]]]})-(-1)^(p21+pb21+p31+pb31) (c@@MapAt[prepCol[{p21+p31,pb21+pb31},#]&,abMat,1]);c2132=(-1)^(p21+pb21) (c@@{prepCol[{p21,pb21},abMat[[1]]],abMat[[2]],prepCol[{p32,pb32},abMat[[3]]]})-(-1)^(p32+pb32) (c@@MapAt[prepCol[{p21+p32,pb21+pb32},#]&,abMat,2]);c2121=c@@MapAt[prepCol[{p21,pb21},#]&,abMat,2];c21=(-1)^(p21+pb21) (c@@MapAt[prepCol[{p21,pb21},#]&,abMat,1]);c32=c@@MapAt[prepCol[{p32,pb32},#]&,abMat,3];a1=a[[1]];a2=a[[2]];a3=a[[3]];
(*Subscript[L, 1]*)
result=g[Total[a]]c@@abMat;
(*Subscript[L, 2]*)result+=(-1)^(a1+a2) (-(c32/.{pb32->0,p32->a1+a2+a3}) Binomial[a1+a2+a3,a1+a2]+\!\(
\*UnderoverscriptBox[\(\[Sum]\), \(k = 4\), \(a1 + a2\)]\(\((c32 /. {pb32 -> 0, p32 -> a1 + a2 + a3 - k})\)\ Binomial[\(-1\) + a1 + a2 + a3 - k, a1 + a2 - k]\ g[k]\)\)+\!\(
\*UnderoverscriptBox[\(\[Sum]\), \(k = 4\), \(a3\)]\(\((c32 /. {pb32 -> 0, p32 -> a1 + a2 + a3 - k})\) Binomial[\(-1\) + a1 + a2 + a3 - k, a3 - k]\ g[k]\)\)+Binomial[-2+a1+a2+a3,-1+a1+a2] (\[Pi]/tau[2] (c32/.{pb32->-1,p32->a1+a2+a3-1})+(c32/.{pb32->0,p32->a1+a2+a3-2}) gHat[2]));
(*Subscript[L, 3]*)result+=(-1)^a1 (- (c21/.{pb21->0,p21->a1+a2+a3})Binomial[a1+a2+a3,a1]+\!\(
\*UnderoverscriptBox[\(\[Sum]\), \(k = 4\), \(a1\)]\(\((c21 /. {pb21 -> 0, p21 -> a1 + a2 + a3 - k})\) Binomial[\(-1\) + a1 + a2 + a3 - k, a1 - k]\ g[k]\)\)+\!\(
\*UnderoverscriptBox[\(\[Sum]\), \(k = 4\), \(a2 + a3\)]\(\((c21 /. {pb21 -> 0, p21 -> a1 + a2 + a3 - k})\) Binomial[\(-1\) + a1 + a2 + a3 - k, a2 + a3 - k]\ g[k]\)\)+Binomial[-2+a1+a2+a3,-1+a1] (\[Pi]/tau[2] (c21/.{pb21->-1,p21->a1+a2+a3-1})+(c21/.{pb21->0,p21->a1+a2+a3-2}) gHat[2]));
(*Subscript[L, 4]*)result+=(-1)^(a1+a3) (-(c2121/.{pb21->0,p21->a1+a2+a3}) Binomial[a1+a2+a3,a1+a3]+\!\(
\*UnderoverscriptBox[\(\[Sum]\), \(k = 4\), \(a2\)]\(\((c2121 /. {pb21 -> 0, p21 -> a1 + a2 + a3 - k})\)\ Binomial[\(-1\) + a1 + a2 + a3 - k, a2 - k]\ g[k]\)\)+\!\(
\*UnderoverscriptBox[\(\[Sum]\), \(k = 4\), \(a1 + a3\)]\(\((c2121 /. {pb21 -> 0, p21 -> a1 + a2 + a3 - k})\) Binomial[\(-1\) + a1 + a2 + a3 - k, a1 + a3 - k]\ g[k]\)\)+Binomial[-2+a1+a2+a3,-1+a1+a3] (\[Pi]/tau[2] (c2121/.{pb21->-1,p21->a1+a2+a3-1})+(c2121/.{pb21->0,p21->a1+a2+a3-2})gHat[2]));
(*Subscript[L, 5], but not the version in 1809.05122*)
result+=(+(-1)^(a1+1)Sum[Binomial[a1+a2-k-1,a1-k]Binomial[a3+k-1,k] (k a2+a3 a2+a1 a3-k a3)/(a3 a2) (c2131/.{pb21->0,pb31->0,p21->a1+a2-k,p31->a3+k}),{k,1,a1}]+(-1)^(a1+1) Binomial[-1+a1+a2,a2](c2131/.{pb21->0,pb31->0,p21->a1+a2,p31->a3})+(-1)^a1 Sum[Binomial[a1+a2-k-1,a2-k]Binomial[a3+k-1,k] (k a3-k a1-a1 a3-a2 a3)/(a3 a1) (-1)^k (c2132/.{pb21->0,pb32->0,p21->a1+a2-k,p32->a3+k}),{k,1,a2}]+(-1)^(a1+1) Binomial[a1+a2-1,a1](c2132/.{pb21->0,pb32->0,p21->a1+a2,p32->a3})+(-1)^(a1+1) Sum[Binomial[k+a3-m-1,l-m]Binomial[a1+a2-k-1,a1-k]Binomial[k+a3-l-1,a3-l](-1)^(m+l) (c2132/.{pb21->0,pb32->0,p21->a1+a2+a3-m,p32->m}),{k,1,a1},{l,1,a3},{m,1,l}]+(-1)^(a1+1) Sum[Binomial[k+a3-m-1,l-1]Binomial[a1+a2-k-1,a1-k]Binomial[k+a3-l-1,a3-l](-1)^l (c2131/.{pb21->0,pb31->0,p21->a1+a2+a3-m,p31->m}),{k,1,a1},{l,1,a3},{m,1,k+a3-l}]+(-1)^(a1+1) Sum[Binomial[k+a3-m-1,l-1]Binomial[a1+a2-k-1,a2-k]Binomial[k+a3-l-1,a3-l](-1)^(m+l+a3) (c2132/.{pb21->0,pb32->0,p21->a1+a2+a3-m,p32->m}),{k,1,a2},{l,1,a3},{m,1,k+a3-l}]+(-1)^(a1+1) Sum[Binomial[k+a3-m-1,l-m]Binomial[a1+a2-k-1,a2-k]Binomial[k+a3-l-1,a3-l](-1)^(a3+l) (c2131/.{pb21->0,pb31->0,p21->a1+a2+a3-m,p31->m}),{k,1,a2},{l,1,a3},{m,1,l}]);result+=(-1)^a1 Sum[Binomial[a1+a2-k-1,a1-k]Binomial[a3+k-2,a3-1](gHat[2](c2131/.{pb21->0,pb31->0,p21->a1+a2-k,p31->a3+k-2})+\[Pi]/tau[2] (c2131/.{pb21->0,pb31->-1,p21->a1+a2-k,p31->a3+k-1})),{k,1,a1}]+(-1)^a1 Sum[Binomial[a1+a2-k-1,a2-k]Binomial[a3+k-2,a3-1](-1)^k (gHat[2](c2132/.{pb21->0,pb32->0,p21->a1+a2-k,p32->a3+k-2})+\[Pi]/tau[2] (c2132/.{pb21->0,pb32->-1,p21->a1+a2-k,p32->a3+k-1})),{k,1,a2}];result+=(-1)^a1 Sum[Binomial[a1+a2-k-1,a1-k]Binomial[k+a3-l-1,k-l]g[l](c2131/.{pb21->0,pb31->0,p21->a1+a2-k,p31->a3+k-l}),{k,4,a1},{l,4,k}]+(-1)^a1 Sum[Binomial[a1+a2-k-1,a1-k]Binomial[k+a3-l-1,a3-l]g[l](c2131/.{pb21->0,pb31->0,p21->a1+a2-k,p31->a3+k-l}),{k,1,a1},{l,4,a3}]+(-1)^a1 Sum[Binomial[a1+a2-k-1,a2-k]Binomial[k+a3-l-1,k-l](-1)^k g[l](c2132/.{pb21->0,pb32->0,p21->a1+a2-k,p32->a3+k-l}),{k,4,a2},{l,4,k}]+(-1)^a1 Sum[Binomial[a1+a2-k-1,a2-k]Binomial[k+a3-l-1,a3-l](-1)^k g[l](c2132/.{pb21->0,pb32->0,p21->a1+a2-k,p32->a3+k-l}),{k,1,a2},{l,4,a3}];
result=result/.c[x_,y_,z_]/;x=={}||y=={}||z=={}:>c[x]c[y]c[z]/.c[{}]->1;
Return[triSort[result]]];


TriFay::wrongPosArg="Wrong argument for Fay positions: Expect an argument of the form {{b1,c1},{b2,c2}} where c1 is the column number in the b1 block and c2 the column number in the b2 block. The columns have to be in different blocks and should both be of the form (n,0) or (0,n) with n\[GreaterEqual]1.";
TriFay::noFayCols="No suitable columns for Fay identities were found";
TriFay[c[m1_,m2_,m3_],posarg_:{}]:=Block[{m={m1,m2,m3},mnew,n,n1,n2,col1,col2,col3,result,pos},
If[posarg=={},
pos=DeleteDuplicates[Position[m[[All,2]],0],(First[#1]==First[#2]&)];
If[Length[pos]>=2,
pos=pos[[1;;2]];,
pos=DeleteDuplicates[Position[m[[All,1]],0],(First[#1]==First[#2]&)];
If[Length[pos]>=2,
pos=pos[[1;;2]];,
Message[TriFay::noFayCols];
Return[c@@m];
];
];,
pos=posarg;
];
If[!MatchQ[pos,{{b1_,_},{b2_,_}}/;MemberQ[{1,2,3},b1]&&MemberQ[{1,2,3},b2]]||pos[[1,2]]>Length[m[[pos[[1,1]],1]]]||pos[[2,2]]>Length[m[[pos[[2,1]],1]]],
Message[TriFay::wrongPosArg];Return[c@@m];
];
col1=pos[[1,1]];
col2=pos[[2,1]];
n=(c@@(saveT/@m))[[Sequence@@(#)]]&/@pos;
If[col1==col2||!MatchQ[n,{{k_,0},{l_,0}}|{{0,k_},{0,l_}}/;k>0&&l>0],
Message[TriFay::wrongPosArg];Return[c@@m];
];
n1=Total[n[[1]]];
n2=Total[n[[2]]];
col3=6-col1-col2;
If[n[[1,1]]==0,m={Reverse[m1],Reverse[m2],Reverse[m3]}];
mnew=saveT/@Delete[saveT/@m,{pos[[1]],pos[[2]]}];
result=(c@@m==((-1)^(n1+n2) c@@MapAt[prepCol[{n1+n2,0},#]&,mnew,col3]+(-1)^n2 \!\(
\*SubsuperscriptBox[\(\[Sum]\), \(j = 0\), \(n2 - 1\)]\(Binomial[n1 - 1 + j, j] c @@ MapAt[prepCol[{n1 + j, 0}, #] &, MapAt[prepCol[{n2 - j, 0}, #] &, mnew, col3], col1]\)\)+(-1)^(n2+1) Binomial[n1+n2-1,n2]c@@MapAt[prepCol[{n1+n2,0},#]&,mnew,col1]+(-1)^n1 \!\(
\*SubsuperscriptBox[\(\[Sum]\), \(j = 0\), \(n1 - 1\)]\(Binomial[n2 - 1 + j, j] c @@ MapAt[prepCol[{n1 - j, 0}, #] &, MapAt[prepCol[{n2 + j, 0}, #] &, mnew, col2], col3]\)\)+(-1)^(n1+1) Binomial[n1+n2-1,n1]c@@MapAt[prepCol[{n1+n2,0},#]&,mnew,col2]));
If[n[[1,1]]==0,result=CComplexConj[result]];
Return[triSort[result]]];


Options[triCSimplify]=DeleteDuplicates[Join[{useIds->True,triHSR->True,tri2ptHSR->True,tri3ptHSR->True,tri3ptFayHSR->False},Options[triHolSubRed2pt],Options[triHolSubRed3pt],Options[triHolSubRed3ptFay],Options[TriLimCSimplify]]];
TriCSimplify::wrongUseIdsArg="Wrong argument \"`1`\" for useIDs: Allowed are only True and False.";
TriCSimplify::wrongTri3ptFayHSRArg="Wrong argument \"`1`\" for tri3ptFayHSR: Allowed are only True and False.";
TriCSimplify::wrongTriHSRArg="Wrong argument \"`1`\" for triHSR: Allowed are only True and False.";
TriCSimplify::wrongTri2ptHSRArg="Wrong argument \"`1`\" for tri2ptHSR: Allowed are only True and False.";
TriCSimplify::wrongTri3ptHSRArg="Wrong argument \"`1`\" for tri3ptHSR: Allowed are only True and False.";
triCSimplify[lincomb_,opts:OptionsPattern[]]:=Block[{result=lincomb},
If[ContainsNone[{True,False},{OptionValue[useIds]}],messageOnce[cSimplifyWarnings,TriCSimplify::wrongUseIdsArg,OptionValue[useIds]];Return[lincomb]];
If[ContainsNone[{True,False},{OptionValue[triHSR]}],messageOnce[cSimplifyWarnings,TriCSimplify::wrongTriHSRArg,OptionValue[triHSR]];Return[lincomb]];
If[ContainsNone[{True,False},{OptionValue[tri2ptHSR]}],messageOnce[cSimplifyWarnings,TriCSimplify::wrongTri2ptHSRArg,OptionValue[tri2ptHSR]];Return[lincomb]];
If[ContainsNone[{True,False},{OptionValue[tri3ptHSR]}],messageOnce[cSimplifyWarnings,TriCSimplify::wrongTri3ptHSRArg,OptionValue[tri3ptHSR]];Return[lincomb]];
If[ContainsNone[{True,False},{OptionValue[tri3ptFayHSR]}],messageOnce[cSimplifyWarnings,TriCSimplify::wrongTri3ptFayHSRArg,OptionValue[tri3ptHSR]];Return[lincomb]];
If[OptionValue[triHSR],
If[OptionValue[tri2ptHSR],
result=result/.c[x_,y_,z_]/;(If[x=={},False,Count[x[[2]],0]>=2]||If[y=={},False,Count[y[[2]],0]>=2]||If[z=={},False,Count[z[[2]],0]>=2]):>triHolSubRed2pt[x,y,z,FilterRules[{opts}, Options[triHolSubRed2pt]]];
result=result/.c[x_,y_,z_]/;(If[x=={},False,Count[x[[1]],0]>=2]||If[y=={},False,Count[y[[1]],0]>=2]||If[z=={},False,Count[z[[1]],0]>=2]):>CComplexConj[triHolSubRed2pt[Reverse[x],Reverse[y],Reverse[z],FilterRules[{opts}, Options[triHolSubRed2pt]]]];
];
If[OptionValue[tri3ptHSR]&&!OptionValue[tri3ptFayHSR],
result=result/.c[x_,y_,z_]/;x!={}&&y!={}&&z!={}&&Count[x[[2]],0]>=1&&Count[y[[2]],0]>=1&&Count[z[[2]],0]>=1:>triHolSubRed3pt[x,y,z,FilterRules[{opts}, Options[triHolSubRed3pt]]];
result=result/.c[x_,y_,z_]/;x!={}&&y!={}&&z!={}&&Count[x[[1]],0]>=1&&Count[y[[1]],0]>=1&&Count[z[[1]],0]>=1:>CComplexConj[triHolSubRed3pt[Reverse[x],Reverse[y],Reverse[z],FilterRules[{opts}, Options[triHolSubRed3pt]]]];
];
If[OptionValue[tri3ptHSR]&&OptionValue[tri3ptFayHSR],
result=result/.c[x_,y_,z_]/;x!={}&&y!={}&&z!={}&&Count[x[[2]],0]>=1&&Count[y[[2]],0]>=1&&Count[z[[2]],0]>=1:>triHolSubRed3ptFay[x,y,z,FilterRules[{opts}, Options[triHolSubRed3ptFay]]];
result=result/.c[x_,y_,z_]/;x!={}&&y!={}&&z!={}&&Count[x[[1]],0]>=1&&Count[y[[1]],0]>=1&&Count[z[[1]],0]>=1:>CComplexConj[triHolSubRed3ptFay[Reverse[x],Reverse[y],Reverse[z],FilterRules[{opts}, Options[triHolSubRed3ptFay]]]];
];
];
result=TriLimCSimplify[result,FilterRules[{opts},Options[TriLimCSimplify]]];
If[OptionValue[useIds],result=result/.c[x_,y_,z_]:>(c[x,y,z]/.triExplicitIdentities)];
Return[result]];
Options[TriCSimplify]=Options[triCSimplify];
TriCSimplify[exp_,opts:OptionsPattern[]]:=(If[!insideCSimplify,cSimplifyWarnings={}];FixedPoint[triCSimplify[#,opts]&,exp]);


tetS4Orbit::usage="Expects six matrices corresponding to a tetrahedral MGF and returns a list of 24 equivalent representations, corresponding to the complete \!\(\*SubscriptBox[\(S\), \(4\)]\) orbit or relabeling the vertices.";
tetS4Orbit[ab1_,ab2_,ab3_,ab4_,ab5_,ab6_]:=Block[{tetperms,p,result},
tetperms=({#[[1]]->#[[2]],#[[4]]->#[[2]],#[[3]]->#[[2]],#[[4]]->#[[3]],#[[3]]->#[[1]],#[[1]]->#[[4]]})&/@Permutations[Range[4]];
tetperms=tetperms/.{(1->2)->p[1],(2->1)->(-1)^a[1] p[1],(4->2)->p[2],(2->4)->(-1)^a[2] p[2],(3->2)->p[3],(2->3)->(-1)^a[3] p[3],(4->3)->p[4],(3->4)->(-1)^a[4] p[4],(3->1)->p[5],(1->3)->(-1)^a[5] p[5],(1->4)->p[6],(4->1)->(-1)^a[6] p[6]};
tetperms=tetperms/.{{(is:(-1)^a[_]:1)p[i_],(js:(-1)^a[_]:1)p[j_],(ks:(-1)^a[_]:1)p[k_],(ls:(-1)^a[_]:1)p[l_],(ms:(-1)^a[_]:1)p[m_],(ns:(-1)^a[_]:1)p[n_]}:>{is js ks ls ms ns,{p[i],p[j],p[k],p[l],p[m],p[n]}}}/.p->Identity;
result=((#[[1]]/.a[k_]:>Total[{{ab1,ab2,ab3,ab4,ab5,ab6}[[k]]},-1])c@@Permute[{ab1,ab2,ab3,ab4,ab5,ab6},InversePermutation[#[[2]]]]&/@tetperms);

Return[result]];


tetKiteOrbit::usage="Expects five matrices corresponding to a kite MGF and returns a list of 8 equivalent representations, corresponding to the symmetry orbit or relabeling the vertices.";
tetKiteOrbit[ab1_,ab2_,ab3_,ab4_,ab5_]:={c[ab1,ab2,ab3,ab4,ab5],c[ab1,ab2,ab4,ab3,ab5],c[ab2,ab1,ab3,ab4,ab5],c[ab2,ab1,ab4,ab3,ab5],c[ab3,ab4,ab1,ab2,ab5],c[ab3,ab4,ab2,ab1,ab5],c[ab4,ab3,ab1,ab2,ab5],c[ab4,ab3,ab2,ab1,ab5]};


tetSort::usage="Sorts four-point graphs into their canonical representation.";
tetSort[exp_]:=exp/.{c[ab1_,ab2_,ab3_,ab4_,ab5_,ab6_]:>First[Sort[tetS4Orbit@@(If[#==={},{},saveT[Sort[saveT[#]]]]&/@{ab1,ab2,ab3,ab4,ab5,ab6})]],
c[ab1_,ab2_,ab3_,ab4_,ab5_]:>First[Sort[tetKiteOrbit@@(saveT[Sort[saveT[#]]]&/@{ab1,ab2,ab3,ab4,ab5})]],
c[ab1_,ab2_,ab3_,ab4_]:>Sort[c@@(saveT[Sort[saveT[#]]]&/@{ab1,ab2,ab3,ab4})]};


(*generate conditions, under which tetrahedral MGFs vanish by symmetry, with dummy variables ab[1]...ab[6] for the six blocks*)
tetSymVanConds=Block[{sympairs,signconds,blockconds,result},
sympairs=Subsets[tetS4Orbit@@Array[ab,6],{2}];
blockconds=And@@@(MapThread[Equal,#]&/@(sympairs/.(-1)->1/.c[x__]:>List[x]));
signconds=Unequal@@@(sympairs/.c[__]->1/.ab[k_]:>Hold[Total[ab[k],2]]);
result=Inner[And,signconds,blockconds,Or];
result];


tetTopSimplify::usage="Apply topological simplifications for four-point graphs: From tetrahedral to kite, from kite to box and from box to trihedral.";
tetTopSimplify[exp_]:=Block[{result=tetSort[exp]},
result=result/.{c[{},ab2_,ab3_,ab4_,ab5_,ab6_]:>tetSort[(-1)^(Total[ab4,2]+Total[ab2,2]) c[ab2,ab3,ab5,ab6,ab4]]};
result=result/.{
c[{},ab2_,ab3_,ab4_,ab5_]:>tetSort[(-1)^Total[ab5,2] c[ab2]c[ab3,ab4,ab5]],
c[ab1_,ab2_,ab3_,ab4_,{}]:>tetSort[(-1)^(Total[ab3,2]+Total[ab4,2]) c[ab1,ab2,ab3,ab4]],
c[ab1_,ab2_,ab3_,ab4_,ab5_]/;(Length/@({ab1,ab2}[[All,1]]))=={1,1}:>tetSort[(-1)^(Total[ab3,2]+Total[ab4,2]) c[Join[ab1+ab2,ab5,2],ab3,ab4]]};
result=result/.{
c[{},ab1_,ab2_,ab3_]:>tetSort[c[ab1]c[ab2]c[ab3]],
c[ab1_,ab2_,ab3_,ab4_]/;(Length/@({ab1,ab2}[[All,1]]))=={1,1}:>tetSort[c[ab1+ab2,ab3,ab4]]
};
result=result/.c[{}]->1;
Return[result]];


Options[tetLimCSimplify]:={};
tetLimCSimplify[lincomb_,opts:OptionsPattern[]]:=Block[{result=(tetSort[lincomb])},
result=result/.c[ab1_,ab2_,ab3_,ab4_,ab5_,ab6_]/;OddQ[Total[{ab1,ab2,ab3,ab4,ab5,ab6},-1]]->0;
result=result/.c[ab1_,ab2_,ab3_,ab4_,ab5_]/;OddQ[Total[{ab1,ab2,ab3,ab4,ab5},-1]]->0;
result=result/.c[ab1_,ab2_,ab3_,ab4_]/;OddQ[Total[{ab1,ab2,ab3,ab4},-1]]->0;
result=tetTopSimplify[result];
result=result/.c[ab1_,ab2_,ab3_,ab4_,ab5_,ab6_]/;ReleaseHold[tetSymVanConds/.{ab[1]->ab1,ab[2]->ab2,ab[3]->ab3,ab[4]->ab4,ab[5]->ab5,ab[6]->ab6}]->0;
Return[Expand[tetSort[result]]]]
Options[TetLimCSimplify]=Options[tetLimCSimplify];
TetLimCSimplify[exp_,opts:OptionsPattern[]]:=FixedPoint[tetLimCSimplify[#,opts]&,exp];


Options[tetCSimplify]=Join[{},Options[TetLimCSimplify]];
tetCSimplify[lincomb_,opts:OptionsPattern[]]:=Block[{result=lincomb},
result=TetLimCSimplify[result,FilterRules[{opts},Options[TetLimCSimplify]]];
Return[result]];
Options[TetCSimplify]=Options[tetCSimplify];
TetCSimplify[exp_,opts:OptionsPattern[]]:=(If[!insideCSimplify,cSimplifyWarnings={}];FixedPoint[tetCSimplify[#,opts]&,exp]);


CSort[exp_]:=exp/.c[ab_]:>c[saveT[Sort[saveT[ab]]]]/.c[ab_]/;Dimensions[ab]=={2,2}:>(-1)^Total[ab[[All,2]]] c[{
 {ab[[1,1]]+ab[[1,2]], 0},
 {ab[[2,1]]+ab[[2,2]], 0}
}]//triSort//tetSort;


CComplexConj[exp_]:=exp/.{ba_c:>c@@(Reverse/@ba),ab_a:>-a@@ab,g[k_]:>gBar[k],gHat[2]->gBarHat[2],ab_intConst:>If[CSort[c@@(Reverse/@ab)]===c@@ab,intConst@@ab,intConstBar@@ab],gBar[k_]:>g[k],gBarHat[2]->gHat[2],intConstBar[x__]:>intConst[x],nablaE[n_,k_]:>nablaBarE[n,k],nablaBarE[n_,k_]:>nablaE[n,k],nablaEp[n_,k_]:>nablaBarEp[n,k],nablaBarE[n_,k_]:>nablaE[n,k],b[2,3]->-b[2,3],bp[2,3]->-bp[2,3]-21/2 e[2,3]-e[2] zeta[3],b[2,4]->-b[2,4]-2 e[2] e[4]+2/9 e[2,4],bp[2,4]->-bp[2,4]-20/3 e[2,4]-6 e[3] zeta[3],b[2,2,2]->-b[2,2,2]+12 e[2] e[2,2]-63/25 e[3] zeta[3],nablaB[n_,k_]:>nablaBarBBar[n,k],nablaBp[n_,k_]:>nablaBarBpBar[n,k],nablaBarBBar[n_,k_]:>nablaB[n,k],nablaBarBpBar[n_,k_]:>nablaBp[n,k]}//CSort;


cHolCR::usage="Expects a list of matrices representing an MGF and returns the holomorphic Cauchy--Riemann derivative of that MGF.";
cHolCR[mlist_]:=Block[{result},
result=Sum[Sum[mlist[[matidx,1,colidx]]c@@MapAt[(#+1)&,MapAt[(#-1)&,mlist,{matidx,2,colidx}],{matidx,1,colidx}],{colidx,1,Length[mlist[[matidx,1]]]}],{matidx,1,Length[mlist]}];
Return[result]];

cHolCR::usage="Expects a list of matrices representing an MGF and returns the antiholomorphic Cauchy--Riemann derivative of that MGF.";
cAHolCR[mlist_]:=Block[{result},
result=Sum[Sum[mlist[[matidx,2,colidx]]c@@MapAt[(#-1)&,MapAt[(#+1)&,mlist,{matidx,2,colidx}],{matidx,1,colidx}],{colidx,1,Length[mlist[[matidx,1]]]}],{matidx,1,Length[mlist]}];
Return[result]];

CHolCR::derOfDiv="Warning: You are generating the holomorphic Cauchy-Riemann derivative of the divergent expression `1`. This may be problematic.";
CHolCR::wrongDivDerArg="Wrong argument `1` for divDer: allowed are True and False";
Options[CHolCR]={divDer->True};
CHolCR[exp_,OptionsPattern[]]:=Block[{result},
If[ContainsNone[{True,False},{OptionValue[divDer]}],Message[CHolCR::wrongDivDerArg,OptionValue[divDer]];Return[exp]];
Check[Quiet[CModWeight[exp],{CModWeight::UnknownExp}],Return[Nothing]];
If[!CCheckConv[exp],Message[CHolCR::derOfDiv,exp]];
If[!OptionValue[divDer]&&!CCheckConv[exp],Return[Nothing]];
result=If[!CCheckConv[exp]&&CListHSRs[exp]!={},CSimplify[exp,useIds->False,repGHat2->False,momSimplify->False],exp];
result=CConvertFromNablaE[result];
result=result/.x_[\[Tau]]:>x/.{mgf_c:>mgf[\[Tau]],a[ab_]:>c[ab][\[Tau]]-c[Reverse[ab]][\[Tau]],g[n_]/;n>2:>c[{
 {n, 0},
 {0, 0}
}][\[Tau]],g[2]->g[2][\[Tau]],Derivative[n_][g[2]]:>Derivative[n][g[2]][\[Tau]],gHat[2]->c[{
 {2, 0},
 {0, 0}
}][\[Tau]],gBarHat[2]->gBarHat[2][\[Tau]],e[n_]:>(tau[2]/\[Pi])^n c[{
 {n, 0},
 {n, 0}
}][\[Tau]]};
result=D[result,\[Tau]];
result=result/.{D[mgf_c[\[Tau]],\[Tau]]:>cHolCR[List@@mgf],D[tau[2],\[Tau]]->0,D[gBarHat[2][\[Tau]],\[Tau]]->\[Pi]/tau[2]};
result=result/.{mgf_c[\[Tau]]:>mgf,gHat[2][\[Tau]]->gHat[2],gBarHat[2][\[Tau]]->gBarHat[2],g[2][\[Tau]]->g[2],Derivative[n_][g[2]][\[Tau]]:>Derivative[n][g[2]]};
Return[result]];

CAHolCR::derOfDiv="Warning: You are generating the antiholomorphic Cauchy-Riemann derivative of the divergent expression `1`. This may be problematic.";
CAHolCR::wrongDivDerArg="Wrong argument `1` for divDer: allowed are True and False";
Options[CAHolCR]={divDer->True};
CAHolCR[exp_,OptionsPattern[]]:=Block[{result},
If[ContainsNone[{True,False},{OptionValue[divDer]}],Message[CAHolCR::wrongDivDerArg,OptionValue[divDer]];Return[exp]];
Check[Quiet[CModWeight[exp],{CModWeight::UnknownExp}],Return[Nothing]];
If[!CCheckConv[exp],Message[CAHolCR::derOfDiv,exp]];
If[!OptionValue[divDer]&&!CCheckConv[exp],Return[Nothing]];
result=If[!CCheckConv[exp]&&CListHSRs[exp]!={},CSimplify[exp,useIds->False,repGHat2->False,momSimplify->False],exp];
result=CConvertFromNablaE[result];
result=result/.{mgf_c:>mgf[\[Tau]],a[ab_]:>c[ab][\[Tau]]-c[Reverse[ab]][\[Tau]],gBar[n_]/;n>2:>c[{
 {0, 0},
 {n, 0}
}][\[Tau]],gBar[2]->gBar[2][\[Tau]],Derivative[n_][gBar[2]]:>Derivative[n][gBar[2]][\[Tau]],gHat[2]->gHat[2][\[Tau]],gBarHat[2]->c[{
 {0, 0},
 {2, 0}
}][\[Tau]],e[n_]:>(tau[2]/\[Pi])^n c[{
 {n, 0},
 {n, 0}
}][\[Tau]]};
result=D[result,\[Tau]];
result=result/.{D[mgf_c[\[Tau]],\[Tau]]:>cAHolCR[List@@mgf],D[tau[2],\[Tau]]->0,D[gHat[2][\[Tau]],\[Tau]]->\[Pi]/tau[2]};
result=result/.{mgf_c[\[Tau]]:>mgf,gHat[2][\[Tau]]->gHat[2],gBarHat[2][\[Tau]]->gBarHat[2],gBar[2][\[Tau]]->gBar[2],Derivative[n_][gBar[2]][\[Tau]]:>Derivative[n][gBar[2]]};
Return[result]];


Options[CSimplify]=DeleteDuplicates[Join[Options[DiCSimplify],Options[TriCSimplify],Options[TetCSimplify]]];
CSimplify[exp_,opts:OptionsPattern[]]:=Block[{result},
cSimplifyWarnings={};
insideCSimplify=True;result=FixedPoint[DiCSimplify[TriCSimplify[TetCSimplify[#],FilterRules[{opts}, Options[TriCSimplify]]],FilterRules[{opts}, Options[DiCSimplify]]]&,exp];
insideCSimplify=False;
Return[result]];


CConvertToNablaE[exp_]:=Expand[CSort[exp]//.{
c[{
 {a_, 0},
 {b_, 0}
}]/;a>=b:>(\[Pi]^((a+b)/2) ((a+b)/2-1)!)/(tau[2]^a (a-1)!) nablaE[(a-b)/2,{(a+b)/2}],
c[{
 {b_, 0},
 {a_, 0}
}]/;a>=b:>(\[Pi]^((a+b)/2) ((a+b)/2-1)!)/(tau[2]^a (a-1)!) nablaBarE[(a-b)/2,{(a+b)/2}],
(*(4,4)*)
c[{
 {1, 1, 2},
 {1, 1, 2}
}]->(\[Pi]/tau[2])^4 (e[2,2]+9/10 e[4]),
(*(5,3)*)
c[{
 {1, 1, 3},
 {1, 1, 1}
}]->(2 \[Pi]^4 nablaE[1,{4}])/(5 tau[2]^5)+(\[Pi]^4 nablaE[1,{2,2}])/tau[2]^5,
c[{
 {1, 1, 1},
 {1, 1, 3}
}]->(2 \[Pi]^4 nablaBarE[1,{4}])/(5 tau[2]^5)+(\[Pi]^4 nablaBarE[1,{2,2}])/tau[2]^5,
(*(5,5)*)
c[{
 {1, 1, 3},
 {1, 1, 3}
}]->(\[Pi]/tau[2])^5 (43/35 e[5]+e[2,3]),
a[{
 {0, 1, 2, 2},
 {1, 1, 0, 3}
}]->-((\[Pi]^5 nablaBarE[1,{3}] nablaE[1,{2}])/(6 tau[2]^7))+(\[Pi]^5 nablaBarE[1,{2}] nablaE[1,{3}])/(6 tau[2]^7)+(\[Pi]^5 b[2,3])/tau[2]^5,
a[{
 {0, 2, 3},
 {3, 0, 2}
}]->-((2 \[Pi]^5 b[2,3])/tau[2]^5)+(2 \[Pi]^5 bp[2,3])/tau[2]^5+(21 \[Pi]^5 e[2,3])/(2 tau[2]^5)+(\[Pi]^5 e[2] zeta[3])/tau[2]^5,
(*(6,4)*)
c[{
 {1, 2, 3},
 {1, 0, 3}
}]->-((\[Pi]^5 nablaB[1,{2,3}])/(12 tau[2]^6))+(\[Pi]^5 nablaBp[1,{2,3}])/(12 tau[2]^6)+(\[Pi]^5 e[3] nablaE[1,{2}])/(8 tau[2]^6)-(\[Pi]^5 e[2] nablaE[1,{3}])/(8 tau[2]^6)+(7 \[Pi]^5 nablaE[1,{5}])/(40 tau[2]^6)+(7 \[Pi]^5 nablaE[1,{2,3}])/(16 tau[2]^6)+(\[Pi]^5 nablaE[1,{2}] zeta[3])/(24 tau[2]^6),
c[{
 {0, 1, 3},
 {2, 1, 3}
}]->-((\[Pi]^5 nablaBarBBar[1,{2,3}])/(12 tau[2]^6))+(\[Pi]^5 nablaBarBpBar[1,{2,3}])/(12 tau[2]^6)+(\[Pi]^5 e[3] nablaBarE[1,{2}])/(8 tau[2]^6)-(\[Pi]^5 e[2] nablaBarE[1,{3}])/(8 tau[2]^6)+(7 \[Pi]^5 nablaBarE[1,{5}])/(40 tau[2]^6)+(7 \[Pi]^5 nablaBarE[1,{2,3}])/(16 tau[2]^6)+(\[Pi]^5 nablaBarE[1,{2}] zeta[3])/(24 tau[2]^6),
c[{
 {1, 1, 4},
 {1, 1, 2}
}]->(\[Pi]^5 nablaB[1,{2,3}])/(18 tau[2]^6)-(\[Pi]^5 nablaBp[1,{2,3}])/(18 tau[2]^6)-(\[Pi]^5 e[3] nablaE[1,{2}])/(12 tau[2]^6)+(\[Pi]^5 e[2] nablaE[1,{3}])/(12 tau[2]^6)+(41 \[Pi]^5 nablaE[1,{5}])/(140 tau[2]^6)+(\[Pi]^5 nablaE[1,{2,3}])/(24 tau[2]^6)-(\[Pi]^5 nablaE[1,{2}] zeta[3])/(36 tau[2]^6),c[{
 {1, 1, 2},
 {1, 1, 4}
}]->(\[Pi]^5 nablaBarBBar[1,{2,3}])/(18 tau[2]^6)-(\[Pi]^5 nablaBarBpBar[1,{2,3}])/(18 tau[2]^6)-(\[Pi]^5 e[3] nablaBarE[1,{2}])/(12 tau[2]^6)+(\[Pi]^5 e[2] nablaBarE[1,{3}])/(12 tau[2]^6)+(41 \[Pi]^5 nablaBarE[1,{5}])/(140 tau[2]^6)+(\[Pi]^5 nablaBarE[1,{2,3}])/(24 tau[2]^6)-(\[Pi]^5 nablaBarE[1,{2}] zeta[3])/(36 tau[2]^6),c[{
 {1, 1, 1, 3},
 {0, 1, 1, 2}
}]->-((2 \[Pi]^5 nablaB[1,{2,3}])/(3 tau[2]^6))+(\[Pi]^5 nablaBp[1,{2,3}])/(6 tau[2]^6)+(\[Pi]^5 e[3] nablaE[1,{2}])/tau[2]^6-(4 \[Pi]^5 e[2] nablaE[1,{3}])/(3 tau[2]^6)-(81 \[Pi]^5 nablaE[1,{5}])/(140 tau[2]^6)-(\[Pi]^5 nablaE[1,{2,3}])/tau[2]^6+(\[Pi]^5 nablaE[1,{2}] zeta[3])/(3 tau[2]^6),c[{
 {0, 1, 1, 2},
 {1, 1, 1, 3}
}]->-((2 \[Pi]^5 nablaBarBBar[1,{2,3}])/(3 tau[2]^6))+(\[Pi]^5 nablaBarBpBar[1,{2,3}])/(6 tau[2]^6)+(\[Pi]^5 e[3] nablaBarE[1,{2}])/tau[2]^6-(4 \[Pi]^5 e[2] nablaBarE[1,{3}])/(3 tau[2]^6)-(81 \[Pi]^5 nablaBarE[1,{5}])/(140 tau[2]^6)-(\[Pi]^5 nablaBarE[1,{2,3}])/tau[2]^6+(\[Pi]^5 nablaBarE[1,{2}] zeta[3])/(3 tau[2]^6),
(*(7,3)*)
c[{
 {0, 2, 5},
 {1, 0, 2}
}]->(\[Pi]^5 nablaE[1,{2}] nablaE[1,{3}])/(6 tau[2]^7)+(31 \[Pi]^5 nablaE[2,{5}])/(420 tau[2]^7)+(\[Pi]^5 nablaE[2,{2,3}])/(4 tau[2]^7),
c[{
 {0, 1, 2},
 {2, 0, 5}
}]->(\[Pi]^5 nablaBarE[1,{2}] nablaBarE[1,{3}])/(6 tau[2]^7)+(31 \[Pi]^5 nablaBarE[2,{5}])/(420 tau[2]^7)+(\[Pi]^5 nablaBarE[2,{2,3}])/(4 tau[2]^7),c[{
 {1, 1, 5},
 {1, 1, 1}
}]->-((\[Pi]^5 nablaBp[2,{2,3}])/(126 tau[2]^7))+(\[Pi]^5 nablaE[1,{2}] nablaE[1,{3}])/(12 tau[2]^7)+(37 \[Pi]^5 nablaE[2,{5}])/(420 tau[2]^7)+(\[Pi]^5 nablaE[2,{2,3}])/(8 tau[2]^7),c[{
 {1, 1, 1},
 {1, 1, 5}
}]->-((\[Pi]^5 nablaBarBpBar[2,{2,3}])/(126 tau[2]^7))+(\[Pi]^5 nablaBarE[1,{2}] nablaBarE[1,{3}])/(12 tau[2]^7)+(37 \[Pi]^5 nablaBarE[2,{5}])/(420 tau[2]^7)+(\[Pi]^5 nablaBarE[2,{2,3}])/(8 tau[2]^7),
(*(8,2)*)
c[{
 {0, 3, 5},
 {1, 0, 1}
}]->(5 \[Pi]^5 nablaBp[3,{2,3}])/(504 tau[2]^8)-(\[Pi]^5 nablaE[1,{2}] nablaE[2,{3}])/(4 tau[2]^8)+(3 \[Pi]^5 nablaE[3,{5}])/(112 tau[2]^8),
c[{
 {0, 1, 1},
 {3, 0, 5}
}]->(5 \[Pi]^5 nablaBarBpBar[3,{2,3}])/(504 tau[2]^8)-(\[Pi]^5 nablaBarE[1,{2}] nablaBarE[2,{3}])/(4 tau[2]^8)+(3 \[Pi]^5 nablaBarE[3,{5}])/(112 tau[2]^8),
(*(6,6)*)
c[{
 {1, 2, 3},
 {1, 2, 3}
}]->(11 \[Pi]^6 e[6])/(14 tau[2]^6)-(17 \[Pi]^6 e[3,3])/(9 tau[2]^6)+(20 \[Pi]^6 ep[3,3])/(3 tau[2]^6),
c[{
 {2, 2, 2},
 {2, 2, 2}
}]->-((9 \[Pi]^6 e[6])/(7 tau[2]^6))+(20 \[Pi]^6 e[3,3])/(3 tau[2]^6)-(20 \[Pi]^6 ep[3,3])/tau[2]^6,
c[{
 {1, 1, 4},
 {1, 1, 4}
}]->(167 \[Pi]^6 e[6])/(126 tau[2]^6)+(\[Pi]^6 e[2,4])/(9 tau[2]^6)-(\[Pi]^6 e[3,3])/(9 tau[2]^6),
c[{
 {1, 1, 2, 2},
 {1, 1, 2, 2}
}]->(2 \[Pi]^6 e[3]^2)/tau[2]^6+(\[Pi]^6 e[2] e[4])/tau[2]^6-(73 \[Pi]^6 e[6])/(63 tau[2]^6)+(2 \[Pi]^6 e[2,4])/(45 tau[2]^6)-(22 \[Pi]^6 e[3,3])/(9 tau[2]^6)-(\[Pi]^6 e[2,2,2])/tau[2]^6+(80 \[Pi]^6 ep[3,3])/(3 tau[2]^6),
a[{
 {0, 2, 4},
 {5, 0, 1}
}]->-((\[Pi]^6 nablaBarE[1,{4}] nablaE[1,{2}])/(4 tau[2]^8))+(\[Pi]^6 nablaBarE[1,{2}] nablaE[1,{4}])/(4 tau[2]^8)+(\[Pi]^6 b[2,4])/tau[2]^6+(\[Pi]^6 e[2] e[4])/tau[2]^6-(\[Pi]^6 e[2,4])/(9 tau[2]^6),a[{
 {0, 1, 2, 3},
 {2, 1, 3, 0}
}]->(\[Pi]^6 nablaBarE[1,{4}] nablaE[1,{2}])/(20 tau[2]^8)-(\[Pi]^6 nablaBarE[1,{2,2}] nablaE[1,{2}])/(2 tau[2]^8)-(\[Pi]^6 nablaBarE[1,{2}] nablaE[1,{4}])/(20 tau[2]^8)+(\[Pi]^6 nablaBarE[1,{2}] nablaE[1,{2,2}])/(2 tau[2]^8)+(113 \[Pi]^6 b[2,4])/(20 tau[2]^6)+(\[Pi]^6 b[2,2,2])/(4 tau[2]^6)-(121 \[Pi]^6 bp[2,4])/(200 tau[2]^6)+(113 \[Pi]^6 e[2] e[4])/(20 tau[2]^6)-(3 \[Pi]^6 e[2] e[2,2])/(2 tau[2]^6)-(119 \[Pi]^6 e[2,4])/(45 tau[2]^6)-(3 \[Pi]^6 e[3] zeta[3])/(2 tau[2]^6),
a[{
 {0, 2, 2, 2},
 {3, 0, 1, 2}
}]->(\[Pi]^6 bp[2,4])/tau[2]^6+(10 \[Pi]^6 e[2,4])/(3 tau[2]^6)+(3 \[Pi]^6 e[3] zeta[3])/tau[2]^6,
(*(7,5)*)
c[{
 {0, 1, 6},
 {1, 4, 0}
}]->(\[Pi]^6 nablaBarE[1,{2}] nablaE[2,{4}])/(40 tau[2]^9)+(\[Pi]^6 nablaB[1,{2,4}])/(40 tau[2]^7)+(\[Pi]^6 e[2] nablaE[1,{4}])/(20 tau[2]^7)-(467 \[Pi]^6 nablaE[1,{6}])/(1260 tau[2]^7)+(\[Pi]^6 nablaE[1,{2,4}])/(90 tau[2]^7)-(\[Pi]^6 nablaE[1,{3,3}])/(18 tau[2]^7),c[{
 {0, 1, 6},
 {2, 3, 0}
}]->(\[Pi]^6 nablaBarE[1,{2}] nablaE[2,{4}])/(40 tau[2]^9)+(3 \[Pi]^6 nablaB[1,{2,4}])/(20 tau[2]^7)+(\[Pi]^6 e[2] nablaE[1,{4}])/(20 tau[2]^7)+(11 \[Pi]^6 nablaE[1,{6}])/(45 tau[2]^7)+(\[Pi]^6 nablaE[1,{2,4}])/(90 tau[2]^7)-(\[Pi]^6 nablaE[1,{3,3}])/(2 tau[2]^7)+(5 \[Pi]^6 nablaEp[1,{3,3}])/(3 tau[2]^7),c[{
 {0, 2, 5},
 {2, 3, 0}
}]->(3 \[Pi]^6 nablaB[1,{2,4}])/(8 tau[2]^7)+(125 \[Pi]^6 nablaE[1,{6}])/(84 tau[2]^7)-(5 \[Pi]^6 nablaE[1,{3,3}])/(3 tau[2]^7)+(5 \[Pi]^6 nablaEp[1,{3,3}])/tau[2]^7,c[{
 {0, 3, 4},
 {4, 0, 1}
}]->-((\[Pi]^6 nablaB[1,{2,4}])/(4 tau[2]^7))+(\[Pi]^6 e[4] nablaE[1,{2}])/tau[2]^7-(\[Pi]^6 e[2] nablaE[1,{4}])/(2 tau[2]^7)+(3 \[Pi]^6 nablaE[1,{6}])/(28 tau[2]^7)+(\[Pi]^6 nablaE[1,{2,4}])/(9 tau[2]^7)-(5 \[Pi]^6 nablaE[1,{3,3}])/(9 tau[2]^7)+(5 \[Pi]^6 nablaEp[1,{3,3}])/(3 tau[2]^7),c[{
 {1, 1, 2, 3},
 {1, 1, 2, 1}
}]->(21 \[Pi]^6 nablaB[1,{2,4}])/(40 tau[2]^7)-(\[Pi]^6 nablaB[1,{2,2,2}])/(72 tau[2]^7)+(221 \[Pi]^6 nablaBp[1,{2,4}])/(3600 tau[2]^7)+(2 \[Pi]^6 e[3] nablaE[1,{3}])/(3 tau[2]^7)+(13 \[Pi]^6 e[2] nablaE[1,{4}])/(10 tau[2]^7)+(106 \[Pi]^6 nablaE[1,{6}])/(315 tau[2]^7)+(\[Pi]^6 e[2] nablaE[1,{2,2}])/(6 tau[2]^7)+(23 \[Pi]^6 nablaE[1,{2,4}])/(90 tau[2]^7)-(19 \[Pi]^6 nablaE[1,{3,3}])/(18 tau[2]^7)-(3 \[Pi]^6 nablaE[1,{2,2,2}])/(8 tau[2]^7)+(25 \[Pi]^6 nablaEp[1,{3,3}])/(3 tau[2]^7),c[{
 {1, 2, 2, 2},
 {1, 0, 2, 2}
}]->-((21 \[Pi]^6 nablaB[1,{2,4}])/(20 tau[2]^7))+(\[Pi]^6 nablaB[1,{2,2,2}])/(36 tau[2]^7)-(221 \[Pi]^6 nablaBp[1,{2,4}])/(1800 tau[2]^7)+(\[Pi]^6 e[4] nablaE[1,{2}])/(2 tau[2]^7)+(2 \[Pi]^6 e[3] nablaE[1,{3}])/(3 tau[2]^7)-(21 \[Pi]^6 e[2] nablaE[1,{4}])/(10 tau[2]^7)-(263 \[Pi]^6 nablaE[1,{6}])/(210 tau[2]^7)-(\[Pi]^6 e[2] nablaE[1,{2,2}])/(3 tau[2]^7)-(22 \[Pi]^6 nablaE[1,{2,4}])/(45 tau[2]^7)+(8 \[Pi]^6 nablaE[1,{3,3}])/(9 tau[2]^7)+(\[Pi]^6 nablaE[1,{2,2,2}])/(4 tau[2]^7)-(10 \[Pi]^6 nablaEp[1,{3,3}])/(3 tau[2]^7),c[{
 {0, 1, 2, 4},
 {2, 1, 2, 0}
}]->(\[Pi]^6 nablaBarE[1,{3}] nablaE[2,{3}])/(36 tau[2]^9)+(\[Pi]^6 nablaBarE[1,{2}] nablaE[2,{4}])/(40 tau[2]^9)-(9 \[Pi]^6 nablaB[1,{2,4}])/(10 tau[2]^7)+(\[Pi]^6 nablaB[1,{2,2,2}])/(36 tau[2]^7)-(121 \[Pi]^6 nablaBp[1,{2,4}])/(1800 tau[2]^7)-(3 \[Pi]^6 e[2]^2 nablaE[1,{2}])/(4 tau[2]^7)+(33 \[Pi]^6 e[4] nablaE[1,{2}])/(20 tau[2]^7)+(\[Pi]^6 e[2,2] nablaE[1,{2}])/tau[2]^7+(2 \[Pi]^6 e[3] nablaE[1,{3}])/(3 tau[2]^7)+(3 \[Pi]^6 e[2] nablaE[1,{4}])/(10 tau[2]^7)-(151 \[Pi]^6 nablaE[1,{6}])/(14 tau[2]^7)+(7 \[Pi]^6 e[2] nablaE[1,{2,2}])/(6 tau[2]^7)-(9 \[Pi]^6 nablaE[1,{2,4}])/(10 tau[2]^7)+(269 \[Pi]^6 nablaE[1,{3,3}])/(18 tau[2]^7)-(\[Pi]^6 nablaE[1,{2,2,2}])/(4 tau[2]^7)-(45 \[Pi]^6 nablaEp[1,{3,3}])/tau[2]^7+(\[Pi]^6 nablaE[1,{3}] zeta[3])/(3 tau[2]^7),
(*(5,7)*)
c[{
 {0, 1, 4},
 {6, 0, 1}
}]->(\[Pi]^6 nablaBarE[2,{4}] nablaE[1,{2}])/(40 tau[2]^9)+(\[Pi]^6 nablaBarBBar[1,{2,4}])/(40 tau[2]^7)+(\[Pi]^6 e[2] nablaBarE[1,{4}])/(20 tau[2]^7)-(467 \[Pi]^6 nablaBarE[1,{6}])/(1260 tau[2]^7)+(\[Pi]^6 nablaBarE[1,{2,4}])/(90 tau[2]^7)-(\[Pi]^6 nablaBarE[1,{3,3}])/(18 tau[2]^7),c[{
 {0, 2, 3},
 {6, 0, 1}
}]->(\[Pi]^6 nablaBarE[2,{4}] nablaE[1,{2}])/(40 tau[2]^9)+(3 \[Pi]^6 nablaBarBBar[1,{2,4}])/(20 tau[2]^7)+(\[Pi]^6 e[2] nablaBarE[1,{4}])/(20 tau[2]^7)+(11 \[Pi]^6 nablaBarE[1,{6}])/(45 tau[2]^7)+(\[Pi]^6 nablaBarE[1,{2,4}])/(90 tau[2]^7)-(\[Pi]^6 nablaBarE[1,{3,3}])/(2 tau[2]^7)+(5 \[Pi]^6 nablaBarEp[1,{3,3}])/(3 tau[2]^7),c[{
 {0, 2, 3},
 {5, 0, 2}
}]->(3 \[Pi]^6 nablaBarBBar[1,{2,4}])/(8 tau[2]^7)+(125 \[Pi]^6 nablaBarE[1,{6}])/(84 tau[2]^7)-(5 \[Pi]^6 nablaBarE[1,{3,3}])/(3 tau[2]^7)+(5 \[Pi]^6 nablaBarEp[1,{3,3}])/tau[2]^7,c[{
 {0, 1, 4},
 {3, 4, 0}
}]->-((\[Pi]^6 nablaBarBBar[1,{2,4}])/(4 tau[2]^7))+(\[Pi]^6 e[4] nablaBarE[1,{2}])/tau[2]^7-(\[Pi]^6 e[2] nablaBarE[1,{4}])/(2 tau[2]^7)+(3 \[Pi]^6 nablaBarE[1,{6}])/(28 tau[2]^7)+(\[Pi]^6 nablaBarE[1,{2,4}])/(9 tau[2]^7)-(5 \[Pi]^6 nablaBarE[1,{3,3}])/(9 tau[2]^7)+(5 \[Pi]^6 nablaBarEp[1,{3,3}])/(3 tau[2]^7),c[{
 {1, 1, 1, 2},
 {1, 1, 3, 2}
}]->(21 \[Pi]^6 nablaBarBBar[1,{2,4}])/(40 tau[2]^7)-(\[Pi]^6 nablaBarBBar[1,{2,2,2}])/(72 tau[2]^7)+(221 \[Pi]^6 nablaBarBpBar[1,{2,4}])/(3600 tau[2]^7)+(2 \[Pi]^6 e[3] nablaBarE[1,{3}])/(3 tau[2]^7)+(13 \[Pi]^6 e[2] nablaBarE[1,{4}])/(10 tau[2]^7)+(106 \[Pi]^6 nablaBarE[1,{6}])/(315 tau[2]^7)+(\[Pi]^6 e[2] nablaBarE[1,{2,2}])/(6 tau[2]^7)+(23 \[Pi]^6 nablaBarE[1,{2,4}])/(90 tau[2]^7)-(19 \[Pi]^6 nablaBarE[1,{3,3}])/(18 tau[2]^7)-(3 \[Pi]^6 nablaBarE[1,{2,2,2}])/(8 tau[2]^7)+(25 \[Pi]^6 nablaBarEp[1,{3,3}])/(3 tau[2]^7),c[{
 {0, 1, 2, 2},
 {2, 1, 2, 2}
}]->-((21 \[Pi]^6 nablaBarBBar[1,{2,4}])/(20 tau[2]^7))+(\[Pi]^6 nablaBarBBar[1,{2,2,2}])/(36 tau[2]^7)-(221 \[Pi]^6 nablaBarBpBar[1,{2,4}])/(1800 tau[2]^7)+(\[Pi]^6 e[4] nablaBarE[1,{2}])/(2 tau[2]^7)+(2 \[Pi]^6 e[3] nablaBarE[1,{3}])/(3 tau[2]^7)-(21 \[Pi]^6 e[2] nablaBarE[1,{4}])/(10 tau[2]^7)-(263 \[Pi]^6 nablaBarE[1,{6}])/(210 tau[2]^7)-(\[Pi]^6 e[2] nablaBarE[1,{2,2}])/(3 tau[2]^7)-(22 \[Pi]^6 nablaBarE[1,{2,4}])/(45 tau[2]^7)+(8 \[Pi]^6 nablaBarE[1,{3,3}])/(9 tau[2]^7)+(\[Pi]^6 nablaBarE[1,{2,2,2}])/(4 tau[2]^7)-(10 \[Pi]^6 nablaBarEp[1,{3,3}])/(3 tau[2]^7),c[{
 {0, 1, 2, 2},
 {4, 1, 0, 2}
}]->(\[Pi]^6 nablaBarE[2,{4}] nablaE[1,{2}])/(40 tau[2]^9)+(\[Pi]^6 nablaBarE[2,{3}] nablaE[1,{3}])/(36 tau[2]^9)-(9 \[Pi]^6 nablaBarBBar[1,{2,4}])/(10 tau[2]^7)+(\[Pi]^6 nablaBarBBar[1,{2,2,2}])/(36 tau[2]^7)-(121 \[Pi]^6 nablaBarBpBar[1,{2,4}])/(1800 tau[2]^7)-(3 \[Pi]^6 e[2]^2 nablaBarE[1,{2}])/(4 tau[2]^7)+(33 \[Pi]^6 e[4] nablaBarE[1,{2}])/(20 tau[2]^7)+(\[Pi]^6 e[2,2] nablaBarE[1,{2}])/tau[2]^7+(2 \[Pi]^6 e[3] nablaBarE[1,{3}])/(3 tau[2]^7)+(3 \[Pi]^6 e[2] nablaBarE[1,{4}])/(10 tau[2]^7)-(151 \[Pi]^6 nablaBarE[1,{6}])/(14 tau[2]^7)+(7 \[Pi]^6 e[2] nablaBarE[1,{2,2}])/(6 tau[2]^7)-(9 \[Pi]^6 nablaBarE[1,{2,4}])/(10 tau[2]^7)+(269 \[Pi]^6 nablaBarE[1,{3,3}])/(18 tau[2]^7)-(\[Pi]^6 nablaBarE[1,{2,2,2}])/(4 tau[2]^7)-(45 \[Pi]^6 nablaBarEp[1,{3,3}])/tau[2]^7+(\[Pi]^6 nablaBarE[1,{3}] zeta[3])/(3 tau[2]^7),
(*(8,4)*)
c[{
 {0, 2, 6},
 {2, 2, 0}
}]->(\[Pi]^6 nablaE[1,{3}]^2)/(3 tau[2]^8)-(\[Pi]^6 nablaE[1,{2}] nablaE[1,{4}])/(10 tau[2]^8)+(\[Pi]^6 e[2] nablaE[2,{4}])/(10 tau[2]^8)-(11 \[Pi]^6 nablaE[2,{6}])/(36 tau[2]^8)-(\[Pi]^6 nablaE[2,{2,4}])/(45 tau[2]^8)+(5 \[Pi]^6 nablaEp[2,{3,3}])/(3 tau[2]^8),c[{
 {0, 3, 5},
 {2, 2, 0}
}]->(\[Pi]^6 nablaB[2,{2,4}])/(8 tau[2]^8)+(5 \[Pi]^6 nablaE[1,{3}]^2)/(12 tau[2]^8)-(\[Pi]^6 nablaE[1,{2}] nablaE[1,{4}])/(4 tau[2]^8)+(\[Pi]^6 e[2] nablaE[2,{4}])/(4 tau[2]^8)-(23 \[Pi]^6 nablaE[2,{6}])/(84 tau[2]^8)-(\[Pi]^6 nablaE[2,{2,4}])/(18 tau[2]^8)+(5 \[Pi]^6 nablaEp[2,{3,3}])/(2 tau[2]^8),c[{
 {0, 4, 4},
 {3, 0, 1}
}]->(\[Pi]^6 nablaB[2,{2,4}])/(12 tau[2]^8)+(5 \[Pi]^6 nablaE[1,{3}]^2)/(36 tau[2]^8)-(\[Pi]^6 nablaE[1,{2}] nablaE[1,{4}])/(6 tau[2]^8)+(\[Pi]^6 e[2] nablaE[2,{4}])/(6 tau[2]^8)-(37 \[Pi]^6 nablaE[2,{6}])/(252 tau[2]^8)-(\[Pi]^6 nablaE[2,{2,4}])/(27 tau[2]^8)+(5 \[Pi]^6 nablaEp[2,{3,3}])/(6 tau[2]^8),c[{
 {1, 2, 2, 3},
 {1, 0, 2, 1}
}]->-((251 \[Pi]^6 nablaB[2,{2,4}])/(240 tau[2]^8))+(\[Pi]^6 nablaB[2,{2,2,2}])/(144 tau[2]^8)-(69 \[Pi]^6 nablaBp[2,{2,4}])/(800 tau[2]^8)+(\[Pi]^6 e[2] nablaE[1,{2}]^2)/(24 tau[2]^8)+(19 \[Pi]^6 nablaE[1,{3}]^2)/(144 tau[2]^8)-(5 \[Pi]^6 nablaE[1,{2}] nablaE[1,{4}])/(6 tau[2]^8)-(5 \[Pi]^6 nablaE[1,{2}] nablaE[1,{2,2}])/(24 tau[2]^8)+(\[Pi]^6 e[3] nablaE[2,{3}])/(12 tau[2]^8)-(251 \[Pi]^6 e[2] nablaE[2,{4}])/(120 tau[2]^8)-(89 \[Pi]^6 nablaE[2,{6}])/(840 tau[2]^8)-(59 \[Pi]^6 nablaE[2,{2,4}])/(270 tau[2]^8)+(5 \[Pi]^6 nablaEp[2,{3,3}])/(24 tau[2]^8),c[{
 {1, 2, 2, 3},
 {1, 1, 2, 0}
}]->-((3 \[Pi]^6 nablaB[2,{2,4}])/(4 tau[2]^8))-(\[Pi]^6 nablaBp[2,{2,4}])/(18 tau[2]^8)-(\[Pi]^6 nablaE[1,{3}]^2)/(16 tau[2]^8)-(\[Pi]^6 nablaE[1,{2}] nablaE[1,{4}])/(2 tau[2]^8)-(\[Pi]^6 e[3] nablaE[2,{3}])/(12 tau[2]^8)-(3 \[Pi]^6 e[2] nablaE[2,{4}])/(2 tau[2]^8)+(8 \[Pi]^6 nablaE[2,{6}])/(63 tau[2]^8)-(\[Pi]^6 nablaE[2,{2,4}])/(9 tau[2]^8)+(5 \[Pi]^6 nablaEp[2,{3,3}])/(24 tau[2]^8),
(*(4,8)*)
c[{
 {0, 2, 2},
 {6, 0, 2}
}]->(\[Pi]^6 nablaBarE[1,{3}]^2)/(3 tau[2]^8)-(\[Pi]^6 nablaBarE[1,{2}] nablaBarE[1,{4}])/(10 tau[2]^8)+(\[Pi]^6 e[2] nablaBarE[2,{4}])/(10 tau[2]^8)-(11 \[Pi]^6 nablaBarE[2,{6}])/(36 tau[2]^8)-(\[Pi]^6 nablaBarE[2,{2,4}])/(45 tau[2]^8)+(5 \[Pi]^6 nablaBarEp[2,{3,3}])/(3 tau[2]^8),c[{
 {0, 2, 2},
 {5, 0, 3}
}]->(\[Pi]^6 nablaBarBBar[2,{2,4}])/(8 tau[2]^8)+(5 \[Pi]^6 nablaBarE[1,{3}]^2)/(12 tau[2]^8)-(\[Pi]^6 nablaBarE[1,{2}] nablaBarE[1,{4}])/(4 tau[2]^8)+(\[Pi]^6 e[2] nablaBarE[2,{4}])/(4 tau[2]^8)-(23 \[Pi]^6 nablaBarE[2,{6}])/(84 tau[2]^8)-(\[Pi]^6 nablaBarE[2,{2,4}])/(18 tau[2]^8)+(5 \[Pi]^6 nablaBarEp[2,{3,3}])/(2 tau[2]^8),c[{
 {0, 1, 3},
 {4, 4, 0}
}]->(\[Pi]^6 nablaBarBBar[2,{2,4}])/(12 tau[2]^8)+(5 \[Pi]^6 nablaBarE[1,{3}]^2)/(36 tau[2]^8)-(\[Pi]^6 nablaBarE[1,{2}] nablaBarE[1,{4}])/(6 tau[2]^8)+(\[Pi]^6 e[2] nablaBarE[2,{4}])/(6 tau[2]^8)-(37 \[Pi]^6 nablaBarE[2,{6}])/(252 tau[2]^8)-(\[Pi]^6 nablaBarE[2,{2,4}])/(27 tau[2]^8)+(5 \[Pi]^6 nablaBarEp[2,{3,3}])/(6 tau[2]^8),c[{
 {0, 1, 1, 2},
 {2, 1, 3, 2}
}]->-((251 \[Pi]^6 nablaBarBBar[2,{2,4}])/(240 tau[2]^8))+(\[Pi]^6 nablaBarBBar[2,{2,2,2}])/(144 tau[2]^8)-(69 \[Pi]^6 nablaBarBpBar[2,{2,4}])/(800 tau[2]^8)+(\[Pi]^6 e[2] nablaBarE[1,{2}]^2)/(24 tau[2]^8)+(19 \[Pi]^6 nablaBarE[1,{3}]^2)/(144 tau[2]^8)-(5 \[Pi]^6 nablaBarE[1,{2}] nablaBarE[1,{4}])/(6 tau[2]^8)-(5 \[Pi]^6 nablaBarE[1,{2}] nablaBarE[1,{2,2}])/(24 tau[2]^8)+(\[Pi]^6 e[3] nablaBarE[2,{3}])/(12 tau[2]^8)-(251 \[Pi]^6 e[2] nablaBarE[2,{4}])/(120 tau[2]^8)-(89 \[Pi]^6 nablaBarE[2,{6}])/(840 tau[2]^8)-(59 \[Pi]^6 nablaBarE[2,{2,4}])/(270 tau[2]^8)+(5 \[Pi]^6 nablaBarEp[2,{3,3}])/(24 tau[2]^8),c[{
 {0, 1, 1, 2},
 {3, 1, 2, 2}
}]->-((3 \[Pi]^6 nablaBarBBar[2,{2,4}])/(4 tau[2]^8))-(\[Pi]^6 nablaBarBpBar[2,{2,4}])/(18 tau[2]^8)-(\[Pi]^6 nablaBarE[1,{3}]^2)/(16 tau[2]^8)-(\[Pi]^6 nablaBarE[1,{2}] nablaBarE[1,{4}])/(2 tau[2]^8)-(\[Pi]^6 e[3] nablaBarE[2,{3}])/(12 tau[2]^8)-(3 \[Pi]^6 e[2] nablaBarE[2,{4}])/(2 tau[2]^8)+(8 \[Pi]^6 nablaBarE[2,{6}])/(63 tau[2]^8)-(\[Pi]^6 nablaBarE[2,{2,4}])/(9 tau[2]^8)+(5 \[Pi]^6 nablaBarEp[2,{3,3}])/(24 tau[2]^8),
(*(9,3)*)
c[{
 {0, 3, 6},
 {1, 2, 0}
}]->-((7 \[Pi]^6 nablaB[3,{2,4}])/(80 tau[2]^9))-(7 \[Pi]^6 nablaBp[3,{2,4}])/(1200 tau[2]^9)-(\[Pi]^6 nablaE[1,{3}] nablaE[2,{3}])/(12 tau[2]^9)-(7 \[Pi]^6 e[2] nablaE[3,{4}])/(40 tau[2]^9)+(79 \[Pi]^6 nablaE[3,{6}])/(5040 tau[2]^9)-(5 \[Pi]^6 nablaEp[3,{3,3}])/(12 tau[2]^9),c[{
 {0, 3, 6},
 {2, 1, 0}
}]->-((\[Pi]^6 nablaB[3,{2,4}])/(16 tau[2]^9))-(7 \[Pi]^6 nablaBp[3,{2,4}])/(2400 tau[2]^9)-(\[Pi]^6 nablaE[1,{3}] nablaE[2,{3}])/(8 tau[2]^9)-(9 \[Pi]^6 nablaE[1,{2}] nablaE[2,{4}])/(40 tau[2]^9)-(\[Pi]^6 e[2] nablaE[3,{4}])/(8 tau[2]^9)+(11 \[Pi]^6 nablaE[3,{6}])/(180 tau[2]^9)-(5 \[Pi]^6 nablaEp[3,{3,3}])/(24 tau[2]^9),c[{
 {0, 4, 5},
 {2, 1, 0}
}]->-((\[Pi]^6 nablaB[3,{2,4}])/(12 tau[2]^9))-(7 \[Pi]^6 nablaBp[3,{2,4}])/(1440 tau[2]^9)-(5 \[Pi]^6 nablaE[1,{3}] nablaE[2,{3}])/(72 tau[2]^9)-(\[Pi]^6 nablaE[1,{2}] nablaE[2,{4}])/(8 tau[2]^9)-(\[Pi]^6 e[2] nablaE[3,{4}])/(6 tau[2]^9)+(37 \[Pi]^6 nablaE[3,{6}])/(1008 tau[2]^9)-(5 \[Pi]^6 nablaEp[3,{3,3}])/(24 tau[2]^9),
(*(3,9)*)
c[{
 {0, 1, 2},
 {6, 0, 3}
}]->-((7 \[Pi]^6 nablaBarBBar[3,{2,4}])/(80 tau[2]^9))-(7 \[Pi]^6 nablaBarBpBar[3,{2,4}])/(1200 tau[2]^9)-(\[Pi]^6 nablaBarE[1,{3}] nablaBarE[2,{3}])/(12 tau[2]^9)-(7 \[Pi]^6 e[2] nablaBarE[3,{4}])/(40 tau[2]^9)+(79 \[Pi]^6 nablaBarE[3,{6}])/(5040 tau[2]^9)-(5 \[Pi]^6 nablaBarEp[3,{3,3}])/(12 tau[2]^9),c[{
 {0, 1, 2},
 {6, 3, 0}
}]->-((\[Pi]^6 nablaBarBBar[3,{2,4}])/(16 tau[2]^9))-(7 \[Pi]^6 nablaBarBpBar[3,{2,4}])/(2400 tau[2]^9)-(\[Pi]^6 nablaBarE[1,{3}] nablaBarE[2,{3}])/(8 tau[2]^9)-(9 \[Pi]^6 nablaBarE[1,{2}] nablaBarE[2,{4}])/(40 tau[2]^9)-(\[Pi]^6 e[2] nablaBarE[3,{4}])/(8 tau[2]^9)+(11 \[Pi]^6 nablaBarE[3,{6}])/(180 tau[2]^9)-(5 \[Pi]^6 nablaBarEp[3,{3,3}])/(24 tau[2]^9),c[{
 {0, 1, 2},
 {5, 4, 0}
}]->-((\[Pi]^6 nablaBarBBar[3,{2,4}])/(12 tau[2]^9))-(7 \[Pi]^6 nablaBarBpBar[3,{2,4}])/(1440 tau[2]^9)-(5 \[Pi]^6 nablaBarE[1,{3}] nablaBarE[2,{3}])/(72 tau[2]^9)-(\[Pi]^6 nablaBarE[1,{2}] nablaBarE[2,{4}])/(8 tau[2]^9)-(\[Pi]^6 e[2] nablaBarE[3,{4}])/(6 tau[2]^9)+(37 \[Pi]^6 nablaBarE[3,{6}])/(1008 tau[2]^9)-(5 \[Pi]^6 nablaBarEp[3,{3,3}])/(24 tau[2]^9),
(*(10,2)*)
c[{
 {0, 4, 6},
 {1, 1, 0}
}]->-((7 \[Pi]^6 nablaBp[4,{2,4}])/(21600 tau[2]^10))+(\[Pi]^6 nablaE[2,{3}]^2)/(72 tau[2]^10)+(7 \[Pi]^6 nablaE[1,{2}] nablaE[3,{4}])/(120 tau[2]^10)-(23 \[Pi]^6 nablaE[4,{6}])/(5040 tau[2]^10),c[{
 {0, 1, 1},
 {6, 0, 4}
}]->-((7 \[Pi]^6 nablaBarBpBar[4,{2,4}])/(21600 tau[2]^10))+(\[Pi]^6 nablaBarE[2,{3}]^2)/(72 tau[2]^10)+(7 \[Pi]^6 nablaBarE[1,{2}] nablaBarE[3,{4}])/(120 tau[2]^10)-(23 \[Pi]^6 nablaBarE[4,{6}])/(5040 tau[2]^10)
}];
CConvertFromNablaE[exp_]:=Expand[exp//.{
nablaE[k_,{n_}]:>c[{
 {n+k, 0},
 {n-k, 0}
}] (tau[2]^(n+k) (n+k-1)!)/(\[Pi]^n (n-1)!),
nablaBarE[k_,{n_}]:>c[{
 {n-k, 0},
 {n+k, 0}
}] (tau[2]^(n+k) (n+k-1)!)/(\[Pi]^n (n-1)!),
(*(4,4)*)
e[2,2]->(tau[2]/\[Pi])^4 c[{
 {1, 1, 2},
 {1, 1, 2}
}]-9/10 e[4],
(*(5,3)*)
nablaE[1,{2,2}]->tau[2]^5/\[Pi]^4 (c[{
 {1, 1, 3},
 {1, 1, 1}
}]-8/5 c[{
 {5, 0},
 {3, 0}
}]),
nablaBarE[1,{2,2}]->tau[2]^5/\[Pi]^4 (c[{
 {1, 1, 1},
 {1, 1, 3}
}]-8/5 c[{
 {3, 0},
 {5, 0}
}]),
(*(5,5)*)
e[2,3]->(tau[2]/\[Pi])^5 c[{
 {1, 1, 3},
 {1, 1, 3}
}]-43/35 e[5],
b[2,3]->(a[{
 {0, 1, 2, 2},
 {1, 1, 0, 3}
}] tau[2]^5)/\[Pi]^5+(c[{
 {2, 0},
 {4, 0}
}] c[{
 {3, 0},
 {1, 0}
}] tau[2]^5)/\[Pi]^5-(c[{
 {1, 0},
 {3, 0}
}] c[{
 {4, 0},
 {2, 0}
}] tau[2]^5)/\[Pi]^5,
bp[2,3]->(129 e[5])/20+(a[{
 {0, 2, 3},
 {3, 0, 2}
}] tau[2]^5)/(2 \[Pi]^5)+(a[{
 {0, 1, 2, 2},
 {1, 1, 0, 3}
}] tau[2]^5)/\[Pi]^5+(c[{
 {2, 0},
 {4, 0}
}] c[{
 {3, 0},
 {1, 0}
}] tau[2]^5)/\[Pi]^5-(c[{
 {1, 0},
 {3, 0}
}] c[{
 {4, 0},
 {2, 0}
}] tau[2]^5)/\[Pi]^5-(21 c[{
 {1, 1, 3},
 {1, 1, 3}
}] tau[2]^5)/(4 \[Pi]^5)-1/2 e[2] zeta[3],
(*(6,4)*)
nablaE[1,{2,3}]->-((43 c[{
 {6, 0},
 {4, 0}
}] tau[2]^6)/(7 \[Pi]^5))+(3 c[{
 {1, 1, 4},
 {1, 1, 2}
}] tau[2]^6)/\[Pi]^5+(2 c[{
 {1, 2, 3},
 {1, 0, 3}
}] tau[2]^6)/\[Pi]^5,
nablaBarE[1,{2,3}]->-((43 c[{
 {4, 0},
 {6, 0}
}] tau[2]^6)/(7 \[Pi]^5))+(2 c[{
 {0, 1, 3},
 {2, 1, 3}
}] tau[2]^6)/\[Pi]^5+(3 c[{
 {1, 1, 2},
 {1, 1, 4}
}] tau[2]^6)/\[Pi]^5,
nablaB[1,{2,3}]->(3 c[{
 {3, 0},
 {1, 0}
}] e[3] tau[2]^3)/\[Pi]^2-(13 c[{
 {4, 0},
 {2, 0}
}] e[2] tau[2]^4)/(2 \[Pi]^3)+(55 c[{
 {6, 0},
 {4, 0}
}] tau[2]^6)/(4 \[Pi]^5)-(45 c[{
 {1, 1, 4},
 {1, 1, 2}
}] tau[2]^6)/(4 \[Pi]^5)-(7 c[{
 {1, 2, 3},
 {1, 0, 3}
}] tau[2]^6)/(2 \[Pi]^5)-(2 c[{
 {1, 1, 1, 3},
 {0, 1, 1, 2}
}] tau[2]^6)/\[Pi]^5+(c[{
 {3, 0},
 {1, 0}
}] tau[2]^3 zeta[3])/\[Pi]^2,nablaBp[1,{2,3}]->-((2 c[{
 {4, 0},
 {2, 0}
}] e[2] tau[2]^4)/\[Pi]^3)+(71 c[{
 {6, 0},
 {4, 0}
}] tau[2]^6)/(2 \[Pi]^5)-(27 c[{
 {1, 1, 4},
 {1, 1, 2}
}] tau[2]^6)/\[Pi]^5-(2 c[{
 {1, 2, 3},
 {1, 0, 3}
}] tau[2]^6)/\[Pi]^5-(2 c[{
 {1, 1, 1, 3},
 {0, 1, 1, 2}
}] tau[2]^6)/\[Pi]^5,
nablaBarBBar[1,{2,3}]->(3 c[{
 {1, 0},
 {3, 0}
}] e[3] tau[2]^3)/\[Pi]^2-(13 c[{
 {2, 0},
 {4, 0}
}] e[2] tau[2]^4)/(2 \[Pi]^3)+(55 c[{
 {4, 0},
 {6, 0}
}] tau[2]^6)/(4 \[Pi]^5)-(7 c[{
 {0, 1, 3},
 {2, 1, 3}
}] tau[2]^6)/(2 \[Pi]^5)-(45 c[{
 {1, 1, 2},
 {1, 1, 4}
}] tau[2]^6)/(4 \[Pi]^5)-(2 c[{
 {0, 1, 1, 2},
 {1, 1, 1, 3}
}] tau[2]^6)/\[Pi]^5+(c[{
 {1, 0},
 {3, 0}
}] tau[2]^3 zeta[3])/\[Pi]^2,nablaBarBpBar[1,{2,3}]->-((2 c[{
 {2, 0},
 {4, 0}
}] e[2] tau[2]^4)/\[Pi]^3)+(71 c[{
 {4, 0},
 {6, 0}
}] tau[2]^6)/(2 \[Pi]^5)-(2 c[{
 {0, 1, 3},
 {2, 1, 3}
}] tau[2]^6)/\[Pi]^5-(27 c[{
 {1, 1, 2},
 {1, 1, 4}
}] tau[2]^6)/\[Pi]^5-(2 c[{
 {0, 1, 1, 2},
 {1, 1, 1, 3}
}] tau[2]^6)/\[Pi]^5,
(*(7,3)*)
nablaE[2,{2,3}]->-((4 c[{
 {3, 0},
 {1, 0}
}] c[{
 {4, 0},
 {2, 0}
}] tau[2]^7)/\[Pi]^5)-(62 c[{
 {7, 0},
 {3, 0}
}] tau[2]^7)/(7 \[Pi]^5)+(4 c[{
 {0, 2, 5},
 {1, 0, 2}
}] tau[2]^7)/\[Pi]^5,
nablaBarE[2,{2,3}]->-((4 c[{
 {1, 0},
 {3, 0}
}] c[{
 {2, 0},
 {4, 0}
}] tau[2]^7)/\[Pi]^5)-(62 c[{
 {3, 0},
 {7, 0}
}] tau[2]^7)/(7 \[Pi]^5)+(4 c[{
 {0, 1, 2},
 {2, 0, 5}
}] tau[2]^7)/\[Pi]^5,
nablaBp[2,{2,3}]->(387 c[{
 {7, 0},
 {3, 0}
}] tau[2]^7)/(2 \[Pi]^5)+(63 c[{
 {0, 2, 5},
 {1, 0, 2}
}] tau[2]^7)/\[Pi]^5-(126 c[{
 {1, 1, 5},
 {1, 1, 1}
}] tau[2]^7)/\[Pi]^5,
nablaBarBpBar[2,{2,3}]->(387 c[{
 {3, 0},
 {7, 0}
}] tau[2]^7)/(2 \[Pi]^5)+(63 c[{
 {0, 1, 2},
 {2, 0, 5}
}] tau[2]^7)/\[Pi]^5-(126 c[{
 {1, 1, 1},
 {1, 1, 5}
}] tau[2]^7)/\[Pi]^5,
(*(8,2)*)
nablaBp[3,{2,3}]->(3024 c[{
 {3, 0},
 {1, 0}
}] c[{
 {5, 0},
 {1, 0}
}] tau[2]^8)/(5 \[Pi]^5)-(567 c[{
 {8, 0},
 {2, 0}
}] tau[2]^8)/\[Pi]^5+(504 c[{
 {0, 3, 5},
 {1, 0, 1}
}] tau[2]^8)/(5 \[Pi]^5),

nablaBarBpBar[3,{2,3}]->(3024 c[{
 {1, 0},
 {3, 0}
}] c[{
 {1, 0},
 {5, 0}
}] tau[2]^8)/(5 \[Pi]^5)-(567 c[{
 {2, 0},
 {8, 0}
}] tau[2]^8)/\[Pi]^5+(504 c[{
 {0, 1, 1},
 {3, 0, 5}
}] tau[2]^8)/(5 \[Pi]^5),
(*(6,6)*)
e[3,3]->(tau[2]/\[Pi])^6 (3c[{
 {1, 2, 3},
 {1, 2, 3}
}]+c[{
 {2, 2, 2},
 {2, 2, 2}
}])-15/14 e[6],
ep[3,3]->(tau[2]/\[Pi])^6 (c[{
 {1, 2, 3},
 {1, 2, 3}
}]+17/60 c[{
 {2, 2, 2},
 {2, 2, 2}
}])-59/140 e[6],
e[2,4]->(tau[2]/\[Pi])^6 (9c[{
 {1, 1, 4},
 {1, 1, 4}
}]+3c[{
 {1, 2, 3},
 {1, 2, 3}
}]+c[{
 {2, 2, 2},
 {2, 2, 2}
}])-13e[6],
e[2,2,2]->(tau[2]/\[Pi])^6 (232/45 c[{
 {2, 2, 2},
 {2, 2, 2}
}]+292/15 c[{
 {1, 2, 3},
 {1, 2, 3}
}]+2/5 c[{
 {1, 1, 4},
 {1, 1, 4}
}]-c[{
 {1, 1, 2, 2},
 {1, 1, 2, 2}
}])+2e[3]^2+e[2]e[4]-466/45 e[6],
b[2,4]->-e[2] e[4]+1/9 e[2,4]+(nablaBarE[1,{4}] nablaE[1,{2}])/(4 tau[2]^2)-(nablaBarE[1,{2}] nablaE[1,{4}])/(4 tau[2]^2)+(a[{
 {0, 2, 4},
 {5, 0, 1}
}] tau[2]^6)/\[Pi]^6,
bp[2,4]->-(10/3) e[2,4]+(a[{
 {0, 2, 2, 2},
 {3, 0, 1, 2}
}] tau[2]^6)/\[Pi]^6-3 e[3] zeta[3],b[2,2,2]->6 e[2] e[2,2]-(117 nablaBarE[1,{4}] nablaE[1,{2}])/(20 tau[2]^2)+(2 nablaBarE[1,{2,2}] nablaE[1,{2}])/tau[2]^2+(117 nablaBarE[1,{2}] nablaE[1,{4}])/(20 tau[2]^2)-(2 nablaBarE[1,{2}] nablaE[1,{2,2}])/tau[2]^2-(113 a[{
 {0, 2, 4},
 {5, 0, 1}
}] tau[2]^6)/(5 \[Pi]^6)+(4 a[{
 {0, 1, 2, 3},
 {2, 1, 3, 0}
}] tau[2]^6)/\[Pi]^6+(121 a[{
 {0, 2, 2, 2},
 {3, 0, 1, 2}
}] tau[2]^6)/(50 \[Pi]^6)-63/50 e[3] zeta[3],
(*(7,5)*)
nablaE[1,{3,3}]->-((45 c[{
 {7, 0},
 {5, 0}
}] tau[2]^7)/(7 \[Pi]^6))-(9 c[{
 {0, 1, 6},
 {1, 4, 0}
}] tau[2]^7)/\[Pi]^6+(9 c[{
 {0, 1, 6},
 {2, 3, 0}
}] tau[2]^7)/\[Pi]^6-(3 c[{
 {0, 2, 5},
 {2, 3, 0}
}] tau[2]^7)/\[Pi]^6,nablaEp[1,{3,3}]->-((6 c[{
 {3, 0},
 {1, 0}
}] e[4] tau[2]^3)/(25 \[Pi]^2))+(12 c[{
 {5, 0},
 {3, 0}
}] e[2] tau[2]^5)/(25 \[Pi]^4)+(6 c[{
 {1, 0},
 {3, 0}
}] c[{
 {6, 0},
 {2, 0}
}] tau[2]^7)/(5 \[Pi]^6)-(2061 c[{
 {7, 0},
 {5, 0}
}] tau[2]^7)/(350 \[Pi]^6)-(18 c[{
 {0, 1, 6},
 {1, 4, 0}
}] tau[2]^7)/(5 \[Pi]^6)+(12 c[{
 {0, 1, 6},
 {2, 3, 0}
}] tau[2]^7)/(5 \[Pi]^6)-(16 c[{
 {0, 2, 5},
 {2, 3, 0}
}] tau[2]^7)/(25 \[Pi]^6)+(3 c[{
 {0, 3, 4},
 {4, 0, 1}
}] tau[2]^7)/(25 \[Pi]^6),nablaE[1,{2,2,2}]->-((118 c[{
 {3, 0},
 {1, 0}
}] e[4] tau[2]^3)/(25 \[Pi]^2))+(12 c[{
 {4, 0},
 {2, 0}
}] e[3] tau[2]^4)/\[Pi]^3+(416 c[{
 {5, 0},
 {3, 0}
}] e[2] tau[2]^5)/(25 \[Pi]^4)+(148 c[{
 {1, 0},
 {3, 0}
}] c[{
 {6, 0},
 {2, 0}
}] tau[2]^7)/(5 \[Pi]^6)-(10756 c[{
 {7, 0},
 {5, 0}
}] tau[2]^7)/(75 \[Pi]^6)-(364 c[{
 {0, 1, 6},
 {1, 4, 0}
}] tau[2]^7)/(5 \[Pi]^6)+(216 c[{
 {0, 1, 6},
 {2, 3, 0}
}] tau[2]^7)/(5 \[Pi]^6)-(764 c[{
 {0, 2, 5},
 {2, 3, 0}
}] tau[2]^7)/(75 \[Pi]^6)+(84 c[{
 {0, 3, 4},
 {4, 0, 1}
}] tau[2]^7)/(25 \[Pi]^6)-(4 c[{
 {1, 1, 2, 3},
 {1, 1, 2, 1}
}] tau[2]^7)/\[Pi]^6-(2 c[{
 {1, 2, 2, 2},
 {1, 0, 2, 2}
}] tau[2]^7)/\[Pi]^6,nablaE[1,{2,4}]->-((36 c[{
 {3, 0},
 {1, 0}
}] e[4] tau[2]^3)/(5 \[Pi]^2))-(18 c[{
 {5, 0},
 {3, 0}
}] e[2] tau[2]^5)/(5 \[Pi]^4)-(54 c[{
 {1, 0},
 {3, 0}
}] c[{
 {6, 0},
 {2, 0}
}] tau[2]^7)/\[Pi]^6+(546 c[{
 {7, 0},
 {5, 0}
}] tau[2]^7)/(5 \[Pi]^6)+(27 c[{
 {0, 1, 6},
 {1, 4, 0}
}] tau[2]^7)/\[Pi]^6+(27 c[{
 {0, 1, 6},
 {2, 3, 0}
}] tau[2]^7)/\[Pi]^6-(51 c[{
 {0, 2, 5},
 {2, 3, 0}
}] tau[2]^7)/(5 \[Pi]^6)+(18 c[{
 {0, 3, 4},
 {4, 0, 1}
}] tau[2]^7)/(5 \[Pi]^6),nablaB[1,{2,4}]->(16 c[{
 {3, 0},
 {1, 0}
}] e[4] tau[2]^3)/(5 \[Pi]^2)-(32 c[{
 {5, 0},
 {3, 0}
}] e[2] tau[2]^5)/(5 \[Pi]^4)-(16 c[{
 {1, 0},
 {3, 0}
}] c[{
 {6, 0},
 {2, 0}
}] tau[2]^7)/\[Pi]^6+(392 c[{
 {7, 0},
 {5, 0}
}] tau[2]^7)/(15 \[Pi]^6)+(8 c[{
 {0, 1, 6},
 {1, 4, 0}
}] tau[2]^7)/\[Pi]^6+(8 c[{
 {0, 1, 6},
 {2, 3, 0}
}] tau[2]^7)/\[Pi]^6-(32 c[{
 {0, 2, 5},
 {2, 3, 0}
}] tau[2]^7)/(15 \[Pi]^6)-(8 c[{
 {0, 3, 4},
 {4, 0, 1}
}] tau[2]^7)/(5 \[Pi]^6),nablaBp[1,{2,4}]->(27 c[{
 {3, 0},
 {1, 0}
}] e[2]^2 tau[2]^3)/\[Pi]^2-(1467 c[{
 {3, 0},
 {1, 0}
}] e[4] tau[2]^3)/(5 \[Pi]^2)+(108 c[{
 {4, 0},
 {2, 0}
}] e[3] tau[2]^4)/\[Pi]^3+(1854 c[{
 {5, 0},
 {3, 0}
}] e[2] tau[2]^5)/(5 \[Pi]^4)-(27 c[{
 {1, 1, 3},
 {1, 1, 1}
}] e[2] tau[2]^5)/\[Pi]^4-(18 c[{
 {2, 0},
 {4, 0}
}] c[{
 {5, 0},
 {1, 0}
}] tau[2]^7)/\[Pi]^6+(792 c[{
 {1, 0},
 {3, 0}
}] c[{
 {6, 0},
 {2, 0}
}] tau[2]^7)/\[Pi]^6-(11568 c[{
 {7, 0},
 {5, 0}
}] tau[2]^7)/(5 \[Pi]^6)-(900 c[{
 {0, 1, 6},
 {1, 4, 0}
}] tau[2]^7)/\[Pi]^6+(90 c[{
 {0, 1, 6},
 {2, 3, 0}
}] tau[2]^7)/\[Pi]^6+(588 c[{
 {0, 2, 5},
 {2, 3, 0}
}] tau[2]^7)/(5 \[Pi]^6)+(756 c[{
 {0, 3, 4},
 {4, 0, 1}
}] tau[2]^7)/(5 \[Pi]^6)-(36 c[{
 {3, 0},
 {1, 0}
}] c[{
 {1, 1, 2},
 {1, 1, 2}
}] tau[2]^7)/\[Pi]^6+(18 c[{
 {0, 1, 2, 4},
 {2, 1, 2, 0}
}] tau[2]^7)/\[Pi]^6-(36 c[{
 {1, 1, 2, 3},
 {1, 1, 2, 1}
}] tau[2]^7)/\[Pi]^6-(36 c[{
 {1, 2, 2, 2},
 {1, 0, 2, 2}
}] tau[2]^7)/\[Pi]^6-(18 c[{
 {4, 0},
 {2, 0}
}] tau[2]^4 zeta[3])/\[Pi]^3,nablaB[1,{2,2,2}]->(5967 c[{
 {3, 0},
 {1, 0}
}] e[2]^2 tau[2]^3)/(50 \[Pi]^2)-(331227 c[{
 {3, 0},
 {1, 0}
}] e[4] tau[2]^3)/(250 \[Pi]^2)+(7434 c[{
 {4, 0},
 {2, 0}
}] e[3] tau[2]^4)/(25 \[Pi]^3)+(190587 c[{
 {5, 0},
 {3, 0}
}] e[2] tau[2]^5)/(125 \[Pi]^4)-(5367 c[{
 {1, 1, 3},
 {1, 1, 1}
}] e[2] tau[2]^5)/(50 \[Pi]^4)-(1989 c[{
 {2, 0},
 {4, 0}
}] c[{
 {5, 0},
 {1, 0}
}] tau[2]^7)/(25 \[Pi]^6)+(45576 c[{
 {1, 0},
 {3, 0}
}] c[{
 {6, 0},
 {2, 0}
}] tau[2]^7)/(25 \[Pi]^6)-(782004 c[{
 {7, 0},
 {5, 0}
}] tau[2]^7)/(125 \[Pi]^6)-(13446 c[{
 {0, 1, 6},
 {1, 4, 0}
}] tau[2]^7)/(5 \[Pi]^6)+(3933 c[{
 {0, 1, 6},
 {2, 3, 0}
}] tau[2]^7)/(5 \[Pi]^6)+(46314 c[{
 {0, 2, 5},
 {2, 3, 0}
}] tau[2]^7)/(125 \[Pi]^6)+(81918 c[{
 {0, 3, 4},
 {4, 0, 1}
}] tau[2]^7)/(125 \[Pi]^6)-(3978 c[{
 {3, 0},
 {1, 0}
}] c[{
 {1, 1, 2},
 {1, 1, 2}
}] tau[2]^7)/(25 \[Pi]^6)+(1989 c[{
 {0, 1, 2, 4},
 {2, 1, 2, 0}
}] tau[2]^7)/(25 \[Pi]^6)-(3078 c[{
 {1, 1, 2, 3},
 {1, 1, 2, 1}
}] tau[2]^7)/(25 \[Pi]^6)-(2628 c[{
 {1, 2, 2, 2},
 {1, 0, 2, 2}
}] tau[2]^7)/(25 \[Pi]^6)-(1989 c[{
 {4, 0},
 {2, 0}
}] tau[2]^4 zeta[3])/(25 \[Pi]^3),
(*(5,7)*)
nablaBarE[1,{3,3}]->-((45 c[{
 {5, 0},
 {7, 0}
}] tau[2]^7)/(7 \[Pi]^6))-(9 c[{
 {0, 1, 4},
 {6, 0, 1}
}] tau[2]^7)/\[Pi]^6-(3 c[{
 {0, 2, 3},
 {5, 0, 2}
}] tau[2]^7)/\[Pi]^6+(9 c[{
 {0, 2, 3},
 {6, 0, 1}
}] tau[2]^7)/\[Pi]^6,nablaBarEp[1,{3,3}]->-((6 c[{
 {1, 0},
 {3, 0}
}] e[4] tau[2]^3)/(25 \[Pi]^2))+(12 c[{
 {3, 0},
 {5, 0}
}] e[2] tau[2]^5)/(25 \[Pi]^4)+(6 c[{
 {2, 0},
 {6, 0}
}] c[{
 {3, 0},
 {1, 0}
}] tau[2]^7)/(5 \[Pi]^6)-(2061 c[{
 {5, 0},
 {7, 0}
}] tau[2]^7)/(350 \[Pi]^6)+(3 c[{
 {0, 1, 4},
 {3, 4, 0}
}] tau[2]^7)/(25 \[Pi]^6)-(18 c[{
 {0, 1, 4},
 {6, 0, 1}
}] tau[2]^7)/(5 \[Pi]^6)-(16 c[{
 {0, 2, 3},
 {5, 0, 2}
}] tau[2]^7)/(25 \[Pi]^6)+(12 c[{
 {0, 2, 3},
 {6, 0, 1}
}] tau[2]^7)/(5 \[Pi]^6),nablaBarE[1,{2,2,2}]->-((118 c[{
 {1, 0},
 {3, 0}
}] e[4] tau[2]^3)/(25 \[Pi]^2))+(12 c[{
 {2, 0},
 {4, 0}
}] e[3] tau[2]^4)/\[Pi]^3+(416 c[{
 {3, 0},
 {5, 0}
}] e[2] tau[2]^5)/(25 \[Pi]^4)+(148 c[{
 {2, 0},
 {6, 0}
}] c[{
 {3, 0},
 {1, 0}
}] tau[2]^7)/(5 \[Pi]^6)-(10756 c[{
 {5, 0},
 {7, 0}
}] tau[2]^7)/(75 \[Pi]^6)+(84 c[{
 {0, 1, 4},
 {3, 4, 0}
}] tau[2]^7)/(25 \[Pi]^6)-(364 c[{
 {0, 1, 4},
 {6, 0, 1}
}] tau[2]^7)/(5 \[Pi]^6)-(764 c[{
 {0, 2, 3},
 {5, 0, 2}
}] tau[2]^7)/(75 \[Pi]^6)+(216 c[{
 {0, 2, 3},
 {6, 0, 1}
}] tau[2]^7)/(5 \[Pi]^6)-(2 c[{
 {0, 1, 2, 2},
 {2, 1, 2, 2}
}] tau[2]^7)/\[Pi]^6-(4 c[{
 {1, 1, 1, 2},
 {1, 1, 3, 2}
}] tau[2]^7)/\[Pi]^6,nablaBarE[1,{2,4}]->-((36 c[{
 {1, 0},
 {3, 0}
}] e[4] tau[2]^3)/(5 \[Pi]^2))-(18 c[{
 {3, 0},
 {5, 0}
}] e[2] tau[2]^5)/(5 \[Pi]^4)-(54 c[{
 {2, 0},
 {6, 0}
}] c[{
 {3, 0},
 {1, 0}
}] tau[2]^7)/\[Pi]^6+(546 c[{
 {5, 0},
 {7, 0}
}] tau[2]^7)/(5 \[Pi]^6)+(18 c[{
 {0, 1, 4},
 {3, 4, 0}
}] tau[2]^7)/(5 \[Pi]^6)+(27 c[{
 {0, 1, 4},
 {6, 0, 1}
}] tau[2]^7)/\[Pi]^6-(51 c[{
 {0, 2, 3},
 {5, 0, 2}
}] tau[2]^7)/(5 \[Pi]^6)+(27 c[{
 {0, 2, 3},
 {6, 0, 1}
}] tau[2]^7)/\[Pi]^6,nablaBarBBar[1,{2,4}]->(16 c[{
 {1, 0},
 {3, 0}
}] e[4] tau[2]^3)/(5 \[Pi]^2)-(32 c[{
 {3, 0},
 {5, 0}
}] e[2] tau[2]^5)/(5 \[Pi]^4)-(16 c[{
 {2, 0},
 {6, 0}
}] c[{
 {3, 0},
 {1, 0}
}] tau[2]^7)/\[Pi]^6+(392 c[{
 {5, 0},
 {7, 0}
}] tau[2]^7)/(15 \[Pi]^6)-(8 c[{
 {0, 1, 4},
 {3, 4, 0}
}] tau[2]^7)/(5 \[Pi]^6)+(8 c[{
 {0, 1, 4},
 {6, 0, 1}
}] tau[2]^7)/\[Pi]^6-(32 c[{
 {0, 2, 3},
 {5, 0, 2}
}] tau[2]^7)/(15 \[Pi]^6)+(8 c[{
 {0, 2, 3},
 {6, 0, 1}
}] tau[2]^7)/\[Pi]^6,nablaBarBpBar[1,{2,4}]->(27 c[{
 {1, 0},
 {3, 0}
}] e[2]^2 tau[2]^3)/\[Pi]^2-(1467 c[{
 {1, 0},
 {3, 0}
}] e[4] tau[2]^3)/(5 \[Pi]^2)+(108 c[{
 {2, 0},
 {4, 0}
}] e[3] tau[2]^4)/\[Pi]^3+(1854 c[{
 {3, 0},
 {5, 0}
}] e[2] tau[2]^5)/(5 \[Pi]^4)-(27 c[{
 {1, 1, 1},
 {1, 1, 3}
}] e[2] tau[2]^5)/\[Pi]^4+(792 c[{
 {2, 0},
 {6, 0}
}] c[{
 {3, 0},
 {1, 0}
}] tau[2]^7)/\[Pi]^6-(18 c[{
 {1, 0},
 {5, 0}
}] c[{
 {4, 0},
 {2, 0}
}] tau[2]^7)/\[Pi]^6-(11568 c[{
 {5, 0},
 {7, 0}
}] tau[2]^7)/(5 \[Pi]^6)+(756 c[{
 {0, 1, 4},
 {3, 4, 0}
}] tau[2]^7)/(5 \[Pi]^6)-(900 c[{
 {0, 1, 4},
 {6, 0, 1}
}] tau[2]^7)/\[Pi]^6+(588 c[{
 {0, 2, 3},
 {5, 0, 2}
}] tau[2]^7)/(5 \[Pi]^6)+(90 c[{
 {0, 2, 3},
 {6, 0, 1}
}] tau[2]^7)/\[Pi]^6-(36 c[{
 {1, 0},
 {3, 0}
}] c[{
 {1, 1, 2},
 {1, 1, 2}
}] tau[2]^7)/\[Pi]^6-(36 c[{
 {0, 1, 2, 2},
 {2, 1, 2, 2}
}] tau[2]^7)/\[Pi]^6+(18 c[{
 {0, 1, 2, 2},
 {4, 1, 0, 2}
}] tau[2]^7)/\[Pi]^6-(36 c[{
 {1, 1, 1, 2},
 {1, 1, 3, 2}
}] tau[2]^7)/\[Pi]^6-(18 c[{
 {2, 0},
 {4, 0}
}] tau[2]^4 zeta[3])/\[Pi]^3,nablaBarBBar[1,{2,2,2}]->(5967 c[{
 {1, 0},
 {3, 0}
}] e[2]^2 tau[2]^3)/(50 \[Pi]^2)-(331227 c[{
 {1, 0},
 {3, 0}
}] e[4] tau[2]^3)/(250 \[Pi]^2)+(7434 c[{
 {2, 0},
 {4, 0}
}] e[3] tau[2]^4)/(25 \[Pi]^3)+(190587 c[{
 {3, 0},
 {5, 0}
}] e[2] tau[2]^5)/(125 \[Pi]^4)-(5367 c[{
 {1, 1, 1},
 {1, 1, 3}
}] e[2] tau[2]^5)/(50 \[Pi]^4)+(45576 c[{
 {2, 0},
 {6, 0}
}] c[{
 {3, 0},
 {1, 0}
}] tau[2]^7)/(25 \[Pi]^6)-(1989 c[{
 {1, 0},
 {5, 0}
}] c[{
 {4, 0},
 {2, 0}
}] tau[2]^7)/(25 \[Pi]^6)-(782004 c[{
 {5, 0},
 {7, 0}
}] tau[2]^7)/(125 \[Pi]^6)+(81918 c[{
 {0, 1, 4},
 {3, 4, 0}
}] tau[2]^7)/(125 \[Pi]^6)-(13446 c[{
 {0, 1, 4},
 {6, 0, 1}
}] tau[2]^7)/(5 \[Pi]^6)+(46314 c[{
 {0, 2, 3},
 {5, 0, 2}
}] tau[2]^7)/(125 \[Pi]^6)+(3933 c[{
 {0, 2, 3},
 {6, 0, 1}
}] tau[2]^7)/(5 \[Pi]^6)-(3978 c[{
 {1, 0},
 {3, 0}
}] c[{
 {1, 1, 2},
 {1, 1, 2}
}] tau[2]^7)/(25 \[Pi]^6)-(2628 c[{
 {0, 1, 2, 2},
 {2, 1, 2, 2}
}] tau[2]^7)/(25 \[Pi]^6)+(1989 c[{
 {0, 1, 2, 2},
 {4, 1, 0, 2}
}] tau[2]^7)/(25 \[Pi]^6)-(3078 c[{
 {1, 1, 1, 2},
 {1, 1, 3, 2}
}] tau[2]^7)/(25 \[Pi]^6)-(1989 c[{
 {2, 0},
 {4, 0}
}] tau[2]^4 zeta[3])/(25 \[Pi]^3),
(*(8,4)*)
nablaEp[2,{3,3}]->-((3 c[{
 {4, 0},
 {2, 0}
}]^2 tau[2]^8)/(2 \[Pi]^6))+(9 c[{
 {8, 0},
 {4, 0}
}] tau[2]^8)/(5 \[Pi]^6)+(4 c[{
 {0, 3, 5},
 {2, 2, 0}
}] tau[2]^8)/(5 \[Pi]^6)-(6 c[{
 {0, 4, 4},
 {3, 0, 1}
}] tau[2]^8)/(5 \[Pi]^6),nablaE[2,{2,4}]->(90 c[{
 {6, 0},
 {2, 0}
}] e[2] tau[2]^6)/\[Pi]^4+(45 c[{
 {4, 0},
 {2, 0}
}]^2 tau[2]^8)/(2 \[Pi]^6)-(36 c[{
 {3, 0},
 {1, 0}
}] c[{
 {5, 0},
 {3, 0}
}] tau[2]^8)/\[Pi]^6-(885 c[{
 {8, 0},
 {4, 0}
}] tau[2]^8)/(2 \[Pi]^6)-(45 c[{
 {0, 2, 6},
 {2, 2, 0}
}] tau[2]^8)/\[Pi]^6+(60 c[{
 {0, 3, 5},
 {2, 2, 0}
}] tau[2]^8)/\[Pi]^6-(90 c[{
 {0, 4, 4},
 {3, 0, 1}
}] tau[2]^8)/\[Pi]^6,nablaB[2,{2,4}]->(10 c[{
 {4, 0},
 {2, 0}
}]^2 tau[2]^8)/\[Pi]^6-(422 c[{
 {8, 0},
 {4, 0}
}] tau[2]^8)/(3 \[Pi]^6)-(20 c[{
 {0, 2, 6},
 {2, 2, 0}
}] tau[2]^8)/\[Pi]^6+(56 c[{
 {0, 3, 5},
 {2, 2, 0}
}] tau[2]^8)/(3 \[Pi]^6)-(16 c[{
 {0, 4, 4},
 {3, 0, 1}
}] tau[2]^8)/\[Pi]^6,nablaBp[2,{2,4}]->-((18 c[{
 {5, 0},
 {1, 0}
}] e[3] tau[2]^5)/\[Pi]^3)-(720 c[{
 {6, 0},
 {2, 0}
}] e[2] tau[2]^6)/\[Pi]^4-(783 c[{
 {4, 0},
 {2, 0}
}]^2 tau[2]^8)/(4 \[Pi]^6)+(11547 c[{
 {8, 0},
 {4, 0}
}] tau[2]^8)/(4 \[Pi]^6)+(360 c[{
 {0, 2, 6},
 {2, 2, 0}
}] tau[2]^8)/\[Pi]^6-(369 c[{
 {0, 3, 5},
 {2, 2, 0}
}] tau[2]^8)/\[Pi]^6+(783 c[{
 {0, 4, 4},
 {3, 0, 1}
}] tau[2]^8)/(2 \[Pi]^6)-(18 c[{
 {1, 2, 2, 3},
 {1, 1, 2, 0}
}] tau[2]^8)/\[Pi]^6,nablaB[2,{2,2,2}]->-((9189 c[{
 {5, 0},
 {1, 0}
}] e[3] tau[2]^5)/(25 \[Pi]^3))-(24 c[{
 {3, 0},
 {1, 0}
}]^2 e[2] tau[2]^6)/\[Pi]^4-(432 c[{
 {6, 0},
 {2, 0}
}] e[2] tau[2]^6)/(5 \[Pi]^4)-(68643 c[{
 {4, 0},
 {2, 0}
}]^2 tau[2]^8)/(200 \[Pi]^6)-(1344 c[{
 {3, 0},
 {1, 0}
}] c[{
 {5, 0},
 {3, 0}
}] tau[2]^8)/(5 \[Pi]^6)+(266367 c[{
 {8, 0},
 {4, 0}
}] tau[2]^8)/(200 \[Pi]^6)+(216 c[{
 {0, 2, 6},
 {2, 2, 0}
}] tau[2]^8)/(5 \[Pi]^6)+(4611 c[{
 {0, 3, 5},
 {2, 2, 0}
}] tau[2]^8)/(50 \[Pi]^6)-(34317 c[{
 {0, 4, 4},
 {3, 0, 1}
}] tau[2]^8)/(100 \[Pi]^6)+(60 c[{
 {3, 0},
 {1, 0}
}] c[{
 {1, 1, 3},
 {1, 1, 1}
}] tau[2]^8)/\[Pi]^6+(144 c[{
 {1, 2, 2, 3},
 {1, 0, 2, 1}
}] tau[2]^8)/\[Pi]^6-(5589 c[{
 {1, 2, 2, 3},
 {1, 1, 2, 0}
}] tau[2]^8)/(25 \[Pi]^6),
(*(4,8)*)
nablaBarEp[2,{3,3}]->-((3 c[{
 {2, 0},
 {4, 0}
}]^2 tau[2]^8)/(2 \[Pi]^6))+(9 c[{
 {4, 0},
 {8, 0}
}] tau[2]^8)/(5 \[Pi]^6)-(6 c[{
 {0, 1, 3},
 {4, 4, 0}
}] tau[2]^8)/(5 \[Pi]^6)+(4 c[{
 {0, 2, 2},
 {5, 0, 3}
}] tau[2]^8)/(5 \[Pi]^6),nablaBarE[2,{2,4}]->(90 c[{
 {2, 0},
 {6, 0}
}] e[2] tau[2]^6)/\[Pi]^4+(45 c[{
 {2, 0},
 {4, 0}
}]^2 tau[2]^8)/(2 \[Pi]^6)-(36 c[{
 {1, 0},
 {3, 0}
}] c[{
 {3, 0},
 {5, 0}
}] tau[2]^8)/\[Pi]^6-(885 c[{
 {4, 0},
 {8, 0}
}] tau[2]^8)/(2 \[Pi]^6)-(90 c[{
 {0, 1, 3},
 {4, 4, 0}
}] tau[2]^8)/\[Pi]^6+(60 c[{
 {0, 2, 2},
 {5, 0, 3}
}] tau[2]^8)/\[Pi]^6-(45 c[{
 {0, 2, 2},
 {6, 0, 2}
}] tau[2]^8)/\[Pi]^6,nablaBarBBar[2,{2,4}]->(10 c[{
 {2, 0},
 {4, 0}
}]^2 tau[2]^8)/\[Pi]^6-(422 c[{
 {4, 0},
 {8, 0}
}] tau[2]^8)/(3 \[Pi]^6)-(16 c[{
 {0, 1, 3},
 {4, 4, 0}
}] tau[2]^8)/\[Pi]^6+(56 c[{
 {0, 2, 2},
 {5, 0, 3}
}] tau[2]^8)/(3 \[Pi]^6)-(20 c[{
 {0, 2, 2},
 {6, 0, 2}
}] tau[2]^8)/\[Pi]^6,nablaBarBpBar[2,{2,4}]->-((18 c[{
 {1, 0},
 {5, 0}
}] e[3] tau[2]^5)/\[Pi]^3)-(720 c[{
 {2, 0},
 {6, 0}
}] e[2] tau[2]^6)/\[Pi]^4-(783 c[{
 {2, 0},
 {4, 0}
}]^2 tau[2]^8)/(4 \[Pi]^6)+(11547 c[{
 {4, 0},
 {8, 0}
}] tau[2]^8)/(4 \[Pi]^6)+(783 c[{
 {0, 1, 3},
 {4, 4, 0}
}] tau[2]^8)/(2 \[Pi]^6)-(369 c[{
 {0, 2, 2},
 {5, 0, 3}
}] tau[2]^8)/\[Pi]^6+(360 c[{
 {0, 2, 2},
 {6, 0, 2}
}] tau[2]^8)/\[Pi]^6-(18 c[{
 {0, 1, 1, 2},
 {3, 1, 2, 2}
}] tau[2]^8)/\[Pi]^6,nablaBarBBar[2,{2,2,2}]->-((9189 c[{
 {1, 0},
 {5, 0}
}] e[3] tau[2]^5)/(25 \[Pi]^3))-(24 c[{
 {1, 0},
 {3, 0}
}]^2 e[2] tau[2]^6)/\[Pi]^4-(432 c[{
 {2, 0},
 {6, 0}
}] e[2] tau[2]^6)/(5 \[Pi]^4)-(68643 c[{
 {2, 0},
 {4, 0}
}]^2 tau[2]^8)/(200 \[Pi]^6)-(1344 c[{
 {1, 0},
 {3, 0}
}] c[{
 {3, 0},
 {5, 0}
}] tau[2]^8)/(5 \[Pi]^6)+(266367 c[{
 {4, 0},
 {8, 0}
}] tau[2]^8)/(200 \[Pi]^6)-(34317 c[{
 {0, 1, 3},
 {4, 4, 0}
}] tau[2]^8)/(100 \[Pi]^6)+(4611 c[{
 {0, 2, 2},
 {5, 0, 3}
}] tau[2]^8)/(50 \[Pi]^6)+(216 c[{
 {0, 2, 2},
 {6, 0, 2}
}] tau[2]^8)/(5 \[Pi]^6)+(60 c[{
 {1, 0},
 {3, 0}
}] c[{
 {1, 1, 1},
 {1, 1, 3}
}] tau[2]^8)/\[Pi]^6+(144 c[{
 {0, 1, 1, 2},
 {2, 1, 3, 2}
}] tau[2]^8)/\[Pi]^6-(5589 c[{
 {0, 1, 1, 2},
 {3, 1, 2, 2}
}] tau[2]^8)/(25 \[Pi]^6),
(*(9,3)*)
nablaEp[3,{3,3}]->-((12 c[{
 {4, 0},
 {2, 0}
}] c[{
 {5, 0},
 {1, 0}
}] tau[2]^9)/\[Pi]^6)+(72 c[{
 {9, 0},
 {3, 0}
}] tau[2]^9)/(5 \[Pi]^6)-(4 c[{
 {0, 3, 6},
 {1, 2, 0}
}] tau[2]^9)/\[Pi]^6-(4 c[{
 {0, 3, 6},
 {2, 1, 0}
}] tau[2]^9)/\[Pi]^6+(36 c[{
 {0, 4, 5},
 {2, 1, 0}
}] tau[2]^9)/(5 \[Pi]^6),nablaB[3,{2,4}]->-((240 c[{
 {7, 0},
 {1, 0}
}] e[2] tau[2]^7)/\[Pi]^4)-(160 c[{
 {4, 0},
 {2, 0}
}] c[{
 {5, 0},
 {1, 0}
}] tau[2]^9)/\[Pi]^6-(480 c[{
 {3, 0},
 {1, 0}
}] c[{
 {6, 0},
 {2, 0}
}] tau[2]^9)/\[Pi]^6+(2864 c[{
 {9, 0},
 {3, 0}
}] tau[2]^9)/(3 \[Pi]^6)+(80 c[{
 {0, 3, 6},
 {1, 2, 0}
}] tau[2]^9)/(3 \[Pi]^6)-(160 c[{
 {0, 3, 6},
 {2, 1, 0}
}] tau[2]^9)/(3 \[Pi]^6),nablaBp[3,{2,4}]->(19200 c[{
 {4, 0},
 {2, 0}
}] c[{
 {5, 0},
 {1, 0}
}] tau[2]^9)/(7 \[Pi]^6)+(7200 c[{
 {3, 0},
 {1, 0}
}] c[{
 {6, 0},
 {2, 0}
}] tau[2]^9)/\[Pi]^6-(101120 c[{
 {9, 0},
 {3, 0}
}] tau[2]^9)/(7 \[Pi]^6)-(2000 c[{
 {0, 3, 6},
 {1, 2, 0}
}] tau[2]^9)/(7 \[Pi]^6)+(7600 c[{
 {0, 3, 6},
 {2, 1, 0}
}] tau[2]^9)/(7 \[Pi]^6)-(3600 c[{
 {0, 4, 5},
 {2, 1, 0}
}] tau[2]^9)/(7 \[Pi]^6),
(*(3,9)*)
nablaBarEp[3,{3,3}]->-((12 c[{
 {1, 0},
 {5, 0}
}] c[{
 {2, 0},
 {4, 0}
}] tau[2]^9)/\[Pi]^6)+(72 c[{
 {3, 0},
 {9, 0}
}] tau[2]^9)/(5 \[Pi]^6)+(36 c[{
 {0, 1, 2},
 {5, 4, 0}
}] tau[2]^9)/(5 \[Pi]^6)-(4 c[{
 {0, 1, 2},
 {6, 0, 3}
}] tau[2]^9)/\[Pi]^6-(4 c[{
 {0, 1, 2},
 {6, 3, 0}
}] tau[2]^9)/\[Pi]^6,nablaBarBBar[3,{2,4}]->-((240 c[{
 {1, 0},
 {7, 0}
}] e[2] tau[2]^7)/\[Pi]^4)-(160 c[{
 {1, 0},
 {5, 0}
}] c[{
 {2, 0},
 {4, 0}
}] tau[2]^9)/\[Pi]^6-(480 c[{
 {1, 0},
 {3, 0}
}] c[{
 {2, 0},
 {6, 0}
}] tau[2]^9)/\[Pi]^6+(2864 c[{
 {3, 0},
 {9, 0}
}] tau[2]^9)/(3 \[Pi]^6)+(80 c[{
 {0, 1, 2},
 {6, 0, 3}
}] tau[2]^9)/(3 \[Pi]^6)-(160 c[{
 {0, 1, 2},
 {6, 3, 0}
}] tau[2]^9)/(3 \[Pi]^6),nablaBarBpBar[3,{2,4}]->(19200 c[{
 {1, 0},
 {5, 0}
}] c[{
 {2, 0},
 {4, 0}
}] tau[2]^9)/(7 \[Pi]^6)+(7200 c[{
 {1, 0},
 {3, 0}
}] c[{
 {2, 0},
 {6, 0}
}] tau[2]^9)/\[Pi]^6-(101120 c[{
 {3, 0},
 {9, 0}
}] tau[2]^9)/(7 \[Pi]^6)-(3600 c[{
 {0, 1, 2},
 {5, 4, 0}
}] tau[2]^9)/(7 \[Pi]^6)-(2000 c[{
 {0, 1, 2},
 {6, 0, 3}
}] tau[2]^9)/(7 \[Pi]^6)+(7600 c[{
 {0, 1, 2},
 {6, 3, 0}
}] tau[2]^9)/(7 \[Pi]^6),
(*(10,2)*)
nablaBp[4,{2,4}]->(43200 c[{
 {5, 0},
 {1, 0}
}]^2 tau[2]^10)/(7 \[Pi]^6)+(43200 c[{
 {3, 0},
 {1, 0}
}] c[{
 {7, 0},
 {1, 0}
}] tau[2]^10)/\[Pi]^6-(298080 c[{
 {10, 0},
 {2, 0}
}] tau[2]^10)/(7 \[Pi]^6)-(21600 c[{
 {0, 4, 6},
 {1, 1, 0}
}] tau[2]^10)/(7 \[Pi]^6),
nablaBarBpBar[4,{2,4}]->(43200 c[{
 {1, 0},
 {5, 0}
}]^2 tau[2]^10)/(7 \[Pi]^6)+(43200 c[{
 {1, 0},
 {3, 0}
}] c[{
 {1, 0},
 {7, 0}
}] tau[2]^10)/\[Pi]^6-(298080 c[{
 {2, 0},
 {10, 0}
}] tau[2]^10)/(7 \[Pi]^6)-(21600 c[{
 {0, 1, 1},
 {6, 0, 4}
}] tau[2]^10)/(7 \[Pi]^6)
}];


Options[CLaurentPoly]={usey->True};
CLaurentPoly::wrongUseYArg="Wrong argument \"`1`\" for usey: Allowed are only True and False.";
CLaurentPoly[exp_,opts:OptionsPattern[]]:=Block[{nabla,result},
If[ContainsNone[{True,False},{OptionValue[usey]}],Message[CLaurentPoly::wrongUseYArg,OptionValue[usey]];Return[exp]];
result=exp//.{
e[k_]/;k>1:>(-1)^(k-1) BernoulliB[2k]/(2k)! (4y)^k+(4(2k-3)!)/((k-2)!(k-1)!) zeta[2k-1](4y)^(1-k),
e[2,2]->-y^4/20250+y zeta[3]/45+5 zeta[5]/(12 y)-zeta[3]^2/(4 y^2),
e[2,3]->-4 y^5/297675+2y^2 zeta[3]/945-zeta[5]/180-(zeta[3]zeta[5])/(2y^3)+7 zeta[7]/(16y^2),
e[3,3]->2 y^6/6251175+y zeta[5]/210+zeta[7]/(16 y)-7/64 zeta[9]/y^3+9/64 zeta[5]^2/y^4,
ep[3,3]->-y^6/18753525+y zeta[5]/630+3 zeta[7]/(160 y)-7 zeta[9]/(480 y^3),
e[2,4]->-y^6/70875+y^3 zeta[3]/525+3 zeta[7]/(40y)+25 zeta[9]/(8 y^3)-135/32 zeta[3] zeta[7]/y^4,
e[2,2,2]->(4y^6)/9568125-2y^3 zeta[3]/10125+y zeta[5]/54+zeta[3]^2/90+661/1800 zeta[7]/y-5 zeta[3] zeta[5]/(12y^2)+zeta[3]^3/(6y^3),
b[2,3]->0,
bp[2,3]->y^5/14175-(y^2 zeta[3])/45+7 zeta[5]/240-zeta[3]^2/(2y)-147 zeta[7]/(64y^2)+21zeta[3] zeta[5]/(8y^3),
bp[2,4]->(2 y^6)/42525-4/315 y^3 zeta[3]-(9 zeta[3] zeta[5])/(4 y^2)-zeta[7]/(4 y)+(225 zeta[3] zeta[7])/(16 y^4)-(125 zeta[9])/(12 y^3),
b[2,4]->-((4 y^6)/637875)-zeta[7]/(180 y)-(35 zeta[3] zeta[7])/(32 y^4)+(25 zeta[9])/(72 y^3),
b[2,2,2]->-(y^6/151875)+zeta[3]^2/10-(3 zeta[3]^3)/(2 y^3)+1/18 y zeta[5]+(311 zeta[3] zeta[5])/(200 y^2),

nablaE[n_,k_]|nablaBarE[n_,k_]:>Nest[nabla,e@@k,n] ,(*all Laurent polynomials above are real*)
nablaEp[n_,k_]|nablaBarEp[n_,k_]:>Nest[nabla,ep@@k,n] ,(*all Laurent polynomials above are real*)
nablaB[n_,k_]|nablaBarBBar[n_,k_]:>Nest[nabla,b@@k,n] ,(*all Laurent polynomials above are real*)
nablaBp[n_,k_]|nablaBarBpBar[n_,k_]:>Nest[nabla,bp@@k,n] ,(*all Laurent polynomials above are real*)
a[__]->0,
g[k_]|gBar[k_]:>2Zeta[k],
gHat[2]|gBarHat[2]->2Zeta[2]-\[Pi]^2/y
};
nabla[poly_]:=D[poly/.y->y[\[Tau]],\[Tau]]/.{y'[\[Tau]]->y^2/\[Pi],y[\[Tau]]->y};(*this replaces nabla in result automatically*)
If[!OptionValue[usey],result=result/.y->\[Pi] tau[2],result=result/.tau[2]->y/\[Pi]];
Return[Expand[result]]];


cListWeight::usage="Expects a list of modular forms and returns the sum of their modular weights.";
cListWeight[list_]:=Block[{result=list},
result=Replace[result,{x_/;Element[x,Complexes]->{0,0}},{1}];
result=result/.a_^p_:>p a;
result=result/.{zeta[__]|intConst[__]|intConstBar[__]->{0,0},s[__]:>{0,0},bCoeff[_]->{0,0},tau[2]->{-1,-1},e[__]:>{0,0},ep[__]->{0,0},b[__]->{0,0},bp[__]->{0,0},g[k_]/;k>2:>{k,0},gBar[k_]/;k>2:>{0,k},gHat[2]->{2,0},gBarHat[2]->{0,2},nablaE[k_,_]:>{0,-2k},nablaBarE[k_,_]:>{-2k,0},nablaEp[k_,_]:>{0,-2k},nablaBarEp[k_,_]:>{-2k,0},nablaB[k_,_]:>{0,-2k},nablaBarBBar[k_,_]:>{-2k,0},nablaBp[k_,_]:>{0,-2k},nablaBarBpBar[k_,_]:>{-2k,0},x_c|x_a:>Total/@(Join@@@({(List@@x/.{}->Nothing)[[All,1]],(List@@x/.{}->Nothing)[[All,2]]}))};
If[!(And@@(MatchQ[#,{x_,y_}/;Element[x,Reals]&&Element[y,Reals]]&/@result)),Message[CModWeight::UnknownExp,DeleteCases[result,{x_Integer,y_Integer}]];
result=Replace[result,Except[{x_,y_}/;Element[x,Reals]&&Element[y,Reals]]->{0,0},1];];
Return[Plus@@result]];

CModWeight::WeightNotHom="The modular weight of the argument is not homogeneous, the weights `1` appear.";
CModWeight::UnknownExp="Expression(s) `1` found whose modular weight could not be determined. The returned weight assumes them to be modular invariant.";
CModWeight[exp_]:=Block[{result=Expand[exp]},
Switch[Head[result],
Times,
result=cListWeight[List@@result];
If[result=!=Null,Return[result],Null];,
Plus,
result=CModWeight/@(List@@result);
If[MemberQ[result,Null],Return[Null]];
If[!(Equal@@result),Message[CModWeight::WeightNotHom,StringReplace[StringTake[ToString[DeleteDuplicates[result]],{2,-2}],{"}, {"->"}, {"," "->""}]];Return[Null]];
Return[result[[1]]],
_,
result=cListWeight[{result}];
If[MemberQ[result,Null],Return[Null]];
Return[result]]
];


CListHSRs[exp_]:=Cases[exp,(c[ab_]/;(If[ab=={},False,Count[ab[[1]],0]>=2]||If[ab=={},False,Count[ab[[2]],0]>=2]))|
(c[x_,y_,z_]/;(If[x=={},False,Count[x[[2]],0]>=2]||If[y=={},False,Count[y[[2]],0]>=2]||If[z=={},False,Count[z[[2]],0]>=2]||If[x=={},False,Count[x[[1]],0]>=2]||If[y=={},False,Count[y[[1]],0]>=2]||If[z=={},False,Count[z[[1]],0]>=2]||(x!={}&&y!={}&&z!={}&&((Count[x[[2]],0]>=1&&Count[y[[2]],0]>=1&&Count[z[[2]],0]>=1)||(Count[x[[1]],0]>=1&&Count[y[[1]],0]>=1&&Count[z[[1]],0]>=1)))))
,{0,Infinity}];


Options[CBasis]={basis->"C"};


CBasis::wrongBasisOpt="Invalid basis option `1`. Allowed are only the strings \"C\" and \"nablaE\".";
CBasis::incorrModWeight="The sum `1` of the holomorphic and the antiholomorphic modular weight is odd.";
CBasis::tooLowWeight="The lowest convergent total modular weight is w+\!\(\*OverscriptBox[\(w\), \(_\)]\)=4.";
CBasis::noBasis="The basis you specified is not implemented.";
CBasis[w_,wbar_,OptionsPattern[]]:=Block[{result,basisDB},
If[!MemberQ[{"C","nablaE"},OptionValue[basis]],Message[CBasis::wrongBasisOpt,OptionValue[basis]];Return[{}]];
If[OddQ[w+wbar],Message[CBasis::incorrModWeight,w+wbar];Return[{}]];
If[w+wbar<4,Message[CBasis::tooLowWeight];Return[{}]];
If[OptionValue[basis]=="C",
(*w+Overscript[w, _]=4*)
basisDB[2,2]={(\[Pi]/tau[2])^2 e[2]};
basisDB[3,1]={c[{
 {3, 0},
 {1, 0}
}]};
basisDB[1,3]=CComplexConj[basisDB[3,1]];
(*w+Overscript[w, _]=6*)
basisDB[3,3]={(\[Pi]/tau[2])^3 e[3]};
basisDB[4,2]={c[{
 {4, 0},
 {2, 0}
}]};
basisDB[5,1]={c[{
 {5, 0},
 {1, 0}
}]};
basisDB[2,4]=CComplexConj[basisDB[4,2]];
basisDB[1,5]=CComplexConj[basisDB[5,1]];
(*w+Overscript[w, _]=8*)
basisDB[4,4]={c[{
 {1, 1, 2},
 {1, 1, 2}
}],(\[Pi]/tau[2])^4 e[4],c[{
 {1, 0},
 {3, 0}
}]c[{
 {3, 0},
 {1, 0}
}],(\[Pi]/tau[2])^4 e[2]^2};
basisDB[5,3]={c[{
 {1, 1, 3},
 {1, 1, 1}
}],c[{
 {5, 0},
 {3, 0}
}],(\[Pi]/tau[2])^2 e[2]c[{
 {3, 0},
 {1, 0}
}]};
basisDB[6,2]={c[{
 {6, 0},
 {2, 0}
}],c[{
 {3, 0},
 {1, 0}
}]^2};
basisDB[7,1]={c[{
 {7, 0},
 {1, 0}
}]};
basisDB[3,5]=CComplexConj[basisDB[5,3]];
basisDB[2,6]=CComplexConj[basisDB[6,2]];
basisDB[1,7]=CComplexConj[basisDB[7,1]];
(*w+Overscript[w, _]=10*)
basisDB[5,5]={c[{
 {1, 1, 3},
 {1, 1, 3}
}],(\[Pi]/tau[2])^5 e[5],c[{
 {1, 0},
 {3, 0}
}]c[{
 {4, 0},
 {2, 0}
}],a[{
 {0, 2, 3},
 {3, 0, 2}
}],(\[Pi]/tau[2])^5 e[2]e[3],c[{
 {2, 0},
 {4, 0}
}]c[{
 {3, 0},
 {1, 0}
}],a[{
 {0, 1, 2, 2},
 {1, 1, 0, 3}
}],(\[Pi]/tau[2])^5 e[2]zeta[3]};
basisDB[6,4]={c[{
 {1, 1, 4},
 {1, 1, 2}
}],c[{
 {6, 0},
 {4, 0}
}],c[{
 {1, 0},
 {3, 0}
}]c[{
 {5, 0},
 {1, 0}
}],(\[Pi]/tau[2])^2 e[2]c[{
 {4, 0},
 {2, 0}
}],c[{
 {3, 0},
 {1, 0}
}](\[Pi]/tau[2])^3 e[3],c[{
 {1, 2, 3},
 {1, 0, 3}
}],c[{
 {1, 1, 1, 3},
 {0, 1, 1, 2}
}],(\[Pi]/tau[2])^3 c[{
 {3, 0},
 {1, 0}
}]zeta[3]};
basisDB[7,3]={c[{
 {1, 1, 5},
 {1, 1, 1}
}],c[{
 {7, 0},
 {3, 0}
}],c[{
 {3, 0},
 {1, 0}
}]c[{
 {4, 0},
 {2, 0}
}],(\[Pi]/tau[2])^2 e[2]c[{
 {5, 0},
 {1, 0}
}],c[{
 {0, 2, 5},
 {1, 0, 2}
}]};
basisDB[8,2]={c[{
 {3, 0},
 {1, 0}
}]c[{
 {5, 0},
 {1, 0}
}],c[{
 {8, 0},
 {2, 0}
}],c[{
 {0, 3, 5},
 {1, 0, 1}
}]};
basisDB[9,1]={c[{
 {9, 0},
 {1, 0}
}]};
basisDB[4,6]=CComplexConj[basisDB[6,4]];
basisDB[3,7]=CComplexConj[basisDB[7,3]];
basisDB[2,8]=CComplexConj[basisDB[8,2]];
basisDB[1,9]=CComplexConj[basisDB[9,1]];
(*w+Overscript[w, _]=12*)
basisDB[6,6]={c[{
 {1, 0},
 {3, 0}
}] c[{
 {1, 1, 3},
 {1, 1, 1}
}],c[{
 {1, 0},
 {3, 0}
}] c[{
 {5, 0},
 {3, 0}
}],(\[Pi]^2 c[{
 {1, 0},
 {3, 0}
}] c[{
 {3, 0},
 {1, 0}
}] e[2])/tau[2]^2,c[{
 {1, 0},
 {5, 0}
}] c[{
 {5, 0},
 {1, 0}
}],(\[Pi]^2 c[{
 {1, 1, 2},
 {1, 1, 2}
}] e[2])/tau[2]^2,(\[Pi]^6 e[2] e[4])/tau[2]^6,(\[Pi]^6 e[2]^3)/tau[2]^6,c[{
 {2, 0},
 {4, 0}
}] c[{
 {4, 0},
 {2, 0}
}],c[{
 {3, 0},
 {1, 0}
}] c[{
 {1, 1, 1},
 {1, 1, 3}
}],c[{
 {3, 0},
 {1, 0}
}] c[{
 {3, 0},
 {5, 0}
}],(\[Pi]^6 e[3]^2)/tau[2]^6,(\[Pi]^6 e[3] zeta[3])/tau[2]^6,(\[Pi]^6 e[6])/tau[2]^6,c[{
 {1, 2, 3},
 {1, 2, 3}
}],c[{
 {2, 2, 2},
 {2, 2, 2}
}],c[{
 {1, 1, 2, 2},
 {1, 1, 2, 2}
}],c[{
 {1, 1, 4},
 {1, 1, 4}
}],a[{
 {0, 2, 4},
 {5, 0, 1}
}],a[{
 {0, 1, 2, 3},
 {2, 1, 3, 0}
}],a[{
 {0, 2, 2, 2},
 {3, 0, 1, 2}
}]};
basisDB[7,5]={c[{
 {1, 0},
 {3, 0}
}] c[{
 {3, 0},
 {1, 0}
}]^2,c[{
 {1, 0},
 {3, 0}
}] c[{
 {6, 0},
 {2, 0}
}],(\[Pi]^2 c[{
 {1, 1, 3},
 {1, 1, 1}
}] e[2])/tau[2]^2,(\[Pi]^2 c[{
 {5, 0},
 {3, 0}
}] e[2])/tau[2]^2,(\[Pi]^4 c[{
 {3, 0},
 {1, 0}
}] e[2]^2)/tau[2]^4,c[{
 {2, 0},
 {4, 0}
}] c[{
 {5, 0},
 {1, 0}
}],c[{
 {3, 0},
 {1, 0}
}] c[{
 {1, 1, 2},
 {1, 1, 2}
}],(\[Pi]^4 c[{
 {3, 0},
 {1, 0}
}] e[4])/tau[2]^4,(\[Pi]^3 c[{
 {4, 0},
 {2, 0}
}] e[3])/tau[2]^3,(\[Pi]^3 c[{
 {4, 0},
 {2, 0}
}] zeta[3])/tau[2]^3,c[{
 {7, 0},
 {5, 0}
}],c[{
 {0, 1, 6},
 {1, 4, 0}
}],c[{
 {0, 1, 6},
 {2, 3, 0}
}],c[{
 {0, 2, 5},
 {2, 3, 0}
}],c[{
 {0, 3, 4},
 {4, 0, 1}
}],c[{
 {1, 1, 2, 3},
 {1, 1, 2, 1}
}],c[{
 {1, 2, 2, 2},
 {1, 0, 2, 2}
}],c[{
 {0, 1, 2, 4},
 {2, 1, 2, 0}
}]};
basisDB[8,4]={(\[Pi]^2 c[{
 {3, 0},
 {1, 0}
}]^2 e[2])/tau[2]^2,c[{
 {1, 0},
 {3, 0}
}] c[{
 {7, 0},
 {1, 0}
}],(\[Pi]^2 c[{
 {6, 0},
 {2, 0}
}] e[2])/tau[2]^2,c[{
 {3, 0},
 {1, 0}
}] c[{
 {1, 1, 3},
 {1, 1, 1}
}],c[{
 {3, 0},
 {1, 0}
}] c[{
 {5, 0},
 {3, 0}
}],(\[Pi]^3 c[{
 {5, 0},
 {1, 0}
}] e[3])/tau[2]^3,c[{
 {4, 0},
 {2, 0}
}]^2,(\[Pi]^3 c[{
 {5, 0},
 {1, 0}
}] zeta[3])/tau[2]^3,c[{
 {8, 0},
 {4, 0}
}],c[{
 {0, 2, 6},
 {2, 2, 0}
}],c[{
 {0, 3, 5},
 {2, 2, 0}
}],c[{
 {0, 4, 4},
 {3, 0, 1}
}],c[{
 {1, 2, 2, 3},
 {1, 0, 2, 1}
}],c[{
 {1, 2, 2, 3},
 {1, 1, 2, 0}
}]};
basisDB[9,3]={c[{
 {3, 0},
 {1, 0}
}]^3,(\[Pi]^2 c[{
 {7, 0},
 {1, 0}
}] e[2])/tau[2]^2,c[{
 {3, 0},
 {1, 0}
}] c[{
 {6, 0},
 {2, 0}
}],c[{
 {4, 0},
 {2, 0}
}] c[{
 {5, 0},
 {1, 0}
}],c[{
 {9, 0},
 {3, 0}
}],c[{
 {0, 3, 6},
 {1, 2, 0}
}],c[{
 {0, 3, 6},
 {2, 1, 0}
}],c[{
 {0, 4, 5},
 {2, 1, 0}
}]};
basisDB[10,2]={c[{
 {3, 0},
 {1, 0}
}] c[{
 {7, 0},
 {1, 0}
}],c[{
 {5, 0},
 {1, 0}
}]^2,c[{
 {10, 0},
 {2, 0}
}],c[{
 {0, 4, 6},
 {1, 1, 0}
}]};
basisDB[11,1]={c[{
 {11, 0},
 {1, 0}
}]};
basisDB[5,7]=CComplexConj[basisDB[7,5]];
basisDB[4,8]=CComplexConj[basisDB[8,4]];
basisDB[3,9]=CComplexConj[basisDB[9,3]];
basisDB[2,10]=CComplexConj[basisDB[10,2]];
basisDB[1,11]=CComplexConj[basisDB[11,1]];
];
If[OptionValue[basis]=="nablaE",
(*w+Overscript[w, _]=4*)
basisDB[2,2]={e[2]};
basisDB[3,1]={nablaE[1,{2}]};
basisDB[1,3]=CComplexConj[basisDB[3,1]];
(*w+Overscript[w, _]=6*)
basisDB[3,3]={e[3]};
basisDB[4,2]={nablaE[1,{3}]};
basisDB[5,1]={nablaE[2,{3}]};
basisDB[2,4]=CComplexConj[basisDB[4,2]];
basisDB[1,5]=CComplexConj[basisDB[5,1]];
(*w+Overscript[w, _]=8*)
basisDB[4,4]={e[2,2],e[4],1/tau[2]^2 nablaE[1,{2}]nablaBarE[1,{2}],e[2]^2};
basisDB[5,3]={nablaE[1,{2,2}],nablaE[1,{4}],e[2]nablaE[1,{2}]};
basisDB[6,2]={nablaE[2,{4}],nablaE[1,{2}]^2};
basisDB[7,1]={nablaE[3,{4}]};
basisDB[3,5]=CComplexConj[basisDB[5,3]];
basisDB[2,6]=CComplexConj[basisDB[6,2]];
basisDB[1,7]=CComplexConj[basisDB[7,1]];
(*w+Overscript[w, _]=10*)
basisDB[5,5]={e[2,3],e[5],1/tau[2]^2 nablaE[1,{3}]nablaBarE[1,{2}],e[2]e[3],1/tau[2]^2 nablaBarE[1,{3}]nablaE[1,{2}],b[2,3],bp[2,3],e[2]zeta[3]};
basisDB[6,4]={nablaE[1,{2,3}],nablaE[1,{5}],1/tau[2]^2 nablaBarE[1,{2}]nablaE[2,{3}],e[2]nablaE[1,{3}],nablaE[1,{2}]e[3],nablaB[1,{2,3}],nablaBp[1,{2,3}],nablaE[1,{2}]zeta[3]};
basisDB[7,3]={nablaE[2,{2,3}],nablaE[2,{5}],nablaE[1,{2}]nablaE[1,{3}],e[2]nablaE[2,{3}],nablaBp[2,{2,3}]};
basisDB[8,2]={nablaE[1,{2}]nablaE[2,{3}],nablaE[3,{5}],nablaBp[3,{2,3}]};
basisDB[9,1]={nablaE[4,{5}]};
basisDB[4,6]=CComplexConj[basisDB[6,4]];
basisDB[3,7]=CComplexConj[basisDB[7,3]];
basisDB[2,8]=CComplexConj[basisDB[8,2]];
basisDB[1,9]=CComplexConj[basisDB[9,1]];
(*w+Overscript[w, _]=12*)
basisDB[6,6]={(nablaBarE[1,{2}] nablaE[1,{4}])/tau[2]^2,(nablaBarE[1,{2}] nablaE[1,{2,2}])/tau[2]^2,(e[2] nablaBarE[1,{2}] nablaE[1,{2}])/tau[2]^2,(nablaBarE[2,{3}] nablaE[2,{3}])/tau[2]^4,e[2] e[4],e[2] e[2,2],e[2]^3,(nablaBarE[1,{3}] nablaE[1,{3}])/tau[2]^2,(nablaBarE[1,{4}] nablaE[1,{2}])/tau[2]^2,(nablaBarE[1,{2,2}] nablaE[1,{2}])/tau[2]^2,e[3]^2,e[3] zeta[3],e[6],e[3,3],ep[3,3],e[2,4],e[2,2,2],b[2,4],b[2,2,2],bp[2,4]};
basisDB[7,5]={(nablaBarE[1,{2}] nablaE[1,{2}]^2)/tau[2]^2,(nablaBarE[1,{2}] nablaE[2,{4}])/tau[2]^2,e[2] nablaE[1,{4}],e[2] nablaE[1,{2,2}],e[2]^2 nablaE[1,{2}],(nablaBarE[1,{3}] nablaE[2,{3}])/tau[2]^2,e[4] nablaE[1,{2}],e[2,2] nablaE[1,{2}],e[3] nablaE[1,{3}],nablaE[1,{3}] zeta[3],nablaE[1,{6}],nablaB[1,{2,4}],nablaE[1,{2,4}],nablaE[1,{3,3}],nablaEp[1,{3,3}],nablaB[1,{2,2,2}],nablaBp[1,{2,4}],nablaE[1,{2,2,2}]};
basisDB[8,4]={e[2] nablaE[1,{2}]^2,(nablaBarE[1,{2}] nablaE[3,{4}])/tau[2]^2,e[2] nablaE[2,{4}],nablaE[1,{2}] nablaE[1,{4}],nablaE[1,{2}] nablaE[1,{2,2}],e[3] nablaE[2,{3}],nablaE[1,{3}]^2,nablaE[2,{3}] zeta[3],nablaE[2,{6}],nablaE[2,{2,4}],nablaEp[2,{3,3}],nablaB[2,{2,4}],nablaB[2,{2,2,2}],nablaBp[2,{2,4}]};
basisDB[9,3]={nablaE[1,{2}]^3,e[2] nablaE[3,{4}],nablaE[1,{2}] nablaE[2,{4}],nablaE[1,{3}] nablaE[2,{3}],nablaE[3,{6}],nablaB[3,{2,4}],nablaBp[3,{2,4}],nablaEp[3,{3,3}]};
basisDB[10,2]={nablaE[1,{2}] nablaE[3,{4}],nablaE[2,{3}]^2,nablaE[4,{6}],nablaBp[4,{2,4}]};
basisDB[11,1]={nablaE[5,{6}]};
basisDB[5,7]=CComplexConj[basisDB[7,5]];
basisDB[4,8]=CComplexConj[basisDB[8,4]];
basisDB[3,9]=CComplexConj[basisDB[9,3]];
basisDB[2,10]=CComplexConj[basisDB[10,2]];
basisDB[1,11]=CComplexConj[basisDB[11,1]];
];
If[Head[basisDB[w,wbar]]===basisDB,Message[CBasis::noBasis];Return[{}]];
result=basisDB[w,wbar];
Return[result]];


Options[CSieveDecomp]={CSimplifyOpts->{basisExpandG->True},verbose->False,divDer->False,basis->{},addIds->{}};


toStringOrdinal::usage="Converts integers into strings with proper English ordinals, by popular request ;)";
toStringOrdinal[i_Integer]:=ToString[i]<>(IntegerDigits[i][[-1]]/.{1/;i!=11->"st",2/;i!=12->"nd",3/;i!=13->"rd",_->"th"});


CSieveDecomp::wrongArgAddIds="The value `1` for the option addIds is invalid: addIds should be a list of replacement rules.";
CSieveDecomp::divArg="The graph `1` is divergent. Taking derivatives of divergenet graphs is experimental, proceed with care.";
CSieveDecomp::argNotDiTri="The argument `1` is not a dihedral or trihedral graph.";
CSieveDecomp::badBasis="The basis `1` is invalid. The basis should be a list of MGFs with the same modular weight as the MGF to be decomposed. Use an empty list to get the basis from CBasis automatically.";
CSieveDecomp::divBasis="The basis element `1` is divergent. Taking derivatives of divergenet graphs is experimental, proceed with care.";
CSieveDecomp::MGFHSR="The graph `1` still allows for HSR. The sieve algorithm cannot be applied to graphs with holomorphic subgraphs.";
CSieveDecomp::basisHSR="The basis element `1` still allows for HSR. The sieve algorithm cannot be applied to graphs with holomorphic subgraphs.";
CSieveDecomp::noSol="No solution was found for the `1` derivative. You can investigate this further by setting the option verbose to True.";
CSieveDecomp::holEisenCoeffNoBasis="The `1` derivative contains the undecomposed graph(s) `2` as a coefficient of a holomorphic Eisenstein series.";
CSieveDecomp::noBasis="No basis was provided and the basis could not be found via CBasis.";
CSieveDecomp::tooManySols="More than one solution found in the `1` derivative. You can investigate this further by setting the option verbose to True.";

CSieveDecomp[mgf_,OptionsPattern[]]:=Block[{result,finalbasis,bComb,buffer,n,totalDer,holEisen,holEisenCoeff,coeffBasisElems,coeffSol,nonSimpMGF,weight,derFct},
If[Head[OptionValue[addIds]]=!=List||(OptionValue[addIds]!={}&&DeleteDuplicates[Head/@OptionValue[addIds]]=!={Rule}),Message[CSieveDecomp::wrongArgAddIds,OptionValue[addIds]];Return[mgf]];
If[OddQ[Total[CModWeight[mgf]]],Return[0]];
If[!MatchQ[mgf,c[_,_,_]|c[_]],Message[CSieveDecomp::argNotDiTri,mgf];Return[mgf]];
If[!CCheckConv[mgf],Message[CSieveDecomp::divArg,mgf];If[!OptionValue[divDer],Return[mgf]];];
If[Length[CListHSRs[mgf]]>0,Message[CSieveDecomp::MGFHSR,mgf];Return[mgf]];

If[OptionValue[basis]==={},
finalbasis=Check[CBasis@@CModWeight[mgf],Message[CSieveDecomp::noBasis];Return[mgf],{CBasis::tooLowWeight,CBasis::noBasis}];,
If[Head[OptionValue[basis]]=!=List||!Equal@@(CModWeight/@Join[{mgf},OptionValue[basis]]),
Message[CSieveDecomp::badBasis,OptionValue[basis]];Return[mgf];];
finalbasis=OptionValue[basis];
];
If[!OptionValue[divDer],
Do[If[!CCheckConv[bElem],Message[CSieveDecomp::divBasis,bElem]],{bElem,finalbasis}];
If[!And@@(CCheckConv/@finalbasis),Return[mgf]];
];
Do[If[Length[CListHSRs[{bElem}]]>0,Message[CSieveDecomp::basisHSR,bElem]],{bElem,finalbasis}];
If[Length[CListHSRs[finalbasis]]>0,Return[mgf]];

weight=CModWeight[mgf];
derFct=If[weight[[1]]>=weight[[2]],CHolCR,CAHolCR];

bComb=Inner[Times,Array[bCoeff,Length[finalbasis]],finalbasis,Plus];
totalDer=mgf-bComb;
If[Catch[
Do[
If[OptionValue[verbose],Print[toStringOrdinal[n]<>" derivative:"]];
totalDer=Expand[CSimplify[Quiet[derFct[totalDer]],Sequence@@OptionValue[CSimplifyOpts]]/.OptionValue[addIds]];
If[OptionValue[verbose],Print[Expand[Simplify[totalDer]]]];

holEisen=Cases[Variables[totalDer],g[_]|gBar[_]|gHat[2]|gBarHat[2]];
If[OptionValue[verbose],Print["(Anti-)holomorphic Eisenstein series:"];Print[holEisen];];
If[Length[holEisen]==0,If[OptionValue[verbose],Print["\n"];];Continue[];];
holEisenCoeff=DeleteCases[Delete[Flatten[CoefficientList[totalDer//CSimplify,holEisen]],1],0];
If[OptionValue[verbose],Print["Coefficients that should be zero:"];Print[holEisenCoeff]];
coeffBasisElems=DeleteDuplicates[Join[Flatten[Variables/@Join[Quiet[CBasis@@@(CModWeight/@holEisenCoeff)]]],Cases[holEisenCoeff,zeta[__]|(c[ab_]/;Dimensions[ab]=={2,2})|e[_],Infinity]]];
If[OptionValue[verbose],Print["Find solution for all"];Print[coeffBasisElems]];
nonSimpMGF=Cases[holEisenCoeff/.Join[#->1&/@coeffBasisElems,{bCoeff[_]->1,zeta[__]->1,\[Pi]->1,Rational[_,_]->1}],c[__],Infinity];

If[nonSimpMGF=={},
coeffSol=Quiet[SolveAlways[And@@(#==0&/@holEisenCoeff),coeffBasisElems]];,
Message[CSieveDecomp::holEisenCoeffNoBasis,toStringOrdinal[n],nonSimpMGF];Throw["abort"];Break[]
];
If[Length[coeffSol]>1,Message[CSieveDecomp::tooManySols,toStringOrdinal[n]];Throw["abort"];Break[]];
If[coeffSol=={},Message[CSieveDecomp::noSol,toStringOrdinal[n]];Throw["abort"];Break[]];
If[OptionValue[verbose],Print["Solutions:"];Print[coeffSol]];
totalDer=Expand[totalDer/.coeffSol[[1]]];
bComb=Expand[bComb/.coeffSol[[1]]];

If[OptionValue[verbose],Print["\n"];];
,{n,Min[weight]}];
]=="abort",Return[mgf]];

result=Expand[Simplify[bComb]];
result+=If[Equal@@weight,(\[Pi]/tau[2])^weight[[1]] intConst@@mgf,0];
Return[result]];


(*vz just generates the appropriate polynomial in fz[a,i,j]*)
vz[a_,nlist_]:=Block[{as,ijs,result},
as=Flatten[Permutations/@IntegerPartitions[a,{Length[nlist]},Range[0,a]],1];
ijs=Subsequences[Append[nlist,nlist[[1]]],{2}];
result=MapThread[fz[#1,Sequence@@#2]&,{#,ijs}]&/@as;
result=(Plus@@(Times@@@result))/.fz[0,__]->1;
Return[result]];

vBarz[a_,nlist_]:=Block[{as,ijs,result},
as=Flatten[Permutations/@IntegerPartitions[a,{Length[nlist]},Range[0,a]],1];
ijs=Subsequences[Append[nlist,nlist[[1]]],{2}];
result=MapThread[fBarz[#1,Sequence@@#2]&,{#,ijs}]&/@as;
result=(Plus@@(Times@@@result))/.fBarz[0,__]->1;
Return[result]];


frule={fz[k_,i_,j_]:>{i->j,"("<>ToString[k]<>",0)"},fBarz[k_,i_,j_]:>{i->j,"(0,"<>ToString[k]<>")"},gz[i_,j_]:>{i->j,"(1,1)"},cz[a_,b_,i_,j_]:>{i->j,"("<>ToString[a]<>","<>ToString[b]<>")"}};

gdFromfn::usage="Expects an argument given as a graph-data list. This is a list of signs for the graphs, together with the graphs given as rules for the edges and edge labels as strings.";
gdFromfn[exp_]:=If[exp===0,{},Transpose[MapThread[If[#1=!=(#1/.\[Delta][_,_]->1),{#1/.\[Delta][_,_]->1,Function[edges,{edges[[1]]//.(DeleteCases[Flatten[{#1}/.Times->List],Except[\[Delta][_,_]]]/.\[Delta]->Rule),edges[[2]]}]/@#2},{#1,#2}]&,{Flatten[{Expand[exp]/.{fz[0,_,_]->1,fBarz[0,_,_]->1}}/.Plus->List]/.{fz[w_,_,_]:>(-1)^(w-1),fBarz[w_,_,_]:>-1,gz[_,_]->tau[2]/\[Pi],cz[_,_,_,_]->1},(Flatten[#,1]&/@((List/@(Flatten[{Expand[exp]/.{fz[0,_,_]->1,fBarz[0,_,_]->1}}/.Plus->List]/(Flatten[{Expand[exp]/.{fz[0,_,_]->1,fBarz[0,_,_]->1}}/.Plus->List]/.{fz[_,_,_]->1,fBarz[_,_,_]->1,gz[_,_]->1,cz[_,_,_,_]->1})))/.Times->List/.x_^k_:>Sequence@@ConstantArray[x,k]))/.{1}->{}}/.frule]]]


displayGD::usage="Expects a graph-data list and displays the resulting term with graphs.";
displayGD[graphData_,vertexLabeling_:False]:=graphData[[1]].(If[#=={},1,GraphPlot[#,Method->"HighDimensionalEmbedding",VertexLabeling->vertexLabeling,ImageSize->Medium,DirectedEdges->True,MultiedgeStyle->0.2,EdgeRenderingFunction->({Black,Arrow[#1,If[vertexLabeling==True,0.04,0.02]],Inset[Text[Style[#3,15]],(#[[Floor[Length[#]/2]]]+#[[Ceiling[(Length[#]+1)/2]]])/2&[#1],Background->White]}&),VertexRenderingFunction->(If[vertexLabeling==True,{Black,Text[Style[#2,15],#1],Background->White},Disk[#1,0.01]]&),PlotRangePadding->0.1,Frame->True]]&/@graphData[[2]]);


cmbGD::usage="Expects two graph-data lists and combines them into one, i.e. the prefactors get multiplied and the graphs integrated into each other.";
cmbGD[graphData1_,graphData2_]:={Flatten[Table[i j,{i,graphData1[[1]]},{j,graphData2[[1]]}]],Flatten[Table[Join[i,j],{i,graphData1[[2]]},{j,graphData2[[2]]}],1]};


irredGD::usage="Expects a graph-data list and sets the prefactor of one-particle reducible graphs and of graphs with one-valent vertices to zero.";
irredGD[graphData_]:={graphData[[1]]*(If[Count[(EdgeConnectivity/@ConnectedGraphComponents[#[[All,1]]/.(i_->j_):>i<->j]),1]== 0,1,0]&/@graphData[[2]]),graphData[[2]]};


simplifyGD::usage="Expects a graph-data list and simplifies it, rewriting it into an MGF if possible.";
simplifyGD[gd_]:=Block[{irred,GDgraphs,prefs,gdToWeights,weightToNo,noToWeight,gdToGraphs,del2valGDvert,discGD},
weightToNo[s_]:=If[s==={},{{}},ToExpression[StringReplace[s,{"("->"{",")"->"}"}]]];noToWeight[list_]:=StringReplace[ToString[list],{"{"->"(","}"->")"}];gdToGraphs[list_]:=Flatten[Drop[#,-1]&/@list];gdToWeights[list_]:=Flatten[Drop[#,1]&/@list];del2valGDvert[GDgraph_,vert_]:=Delete[GDgraph,Drop[#,-1]&/@Position[gdToGraphs[GDgraph],vert]];

irred=irredGD[gd];
(*remove graphs with odd total modular weight*)
irred[[1]]=MapIndexed[If[OddQ[Total[weightToNo/@gdToWeights[#1],2]],0,1]irred[[1,#2[[1]]]]&,irred[[2]]];
prefs=DeleteCases[irred[[1]],0];
GDgraphs=Delete[irred[[2]],MapIndexed[If[#1===0,#2,Nothing]&,irred[[1]]]];

Table[(*Find all 2-valent vertices and replace them*)
GDgraphs[[i]]=FixedPoint[
Block[{graph=gdToGraphs[#],vertToNo,twovalent,al,am,newedge,weights},
vertToNo[vert_]:=Position[VertexList[graph],vert]/.List->Identity;
If[graph=={},{},
twovalent=Position[VertexDegree[graph],2];
If[twovalent=={},#,
twovalent=VertexList[graph][[Flatten[twovalent][[1]]]];
al=AdjacencyList[graph,twovalent];
am=Normal[AdjacencyMatrix[graph]];
If[al==If[$VersionNumber<11,{},If[$VersionNumber==11&&$ReleaseNumber==0,{},{twovalent}]],(*check if the 2-valent vertex is disconnected*)
(*in Version 11.0, a vertex only connected to itself is adjacent to no vertices, in version 11.3, and onwards, a vertex only connected to itself is adjacent to itself*)
weights=weightToNo[gdToWeights[#][[Position[graph,twovalent][[1,1]]]]];
prefs[[i]]*=c[Transpose[{weights,{0,0}}]];
del2valGDvert[#,twovalent],
If[Length[al]==1,(*check if both edges come from the same vertex*)
weights=weightToNo[gdToWeights[#][[Flatten[Position[graph,(twovalent->Identity@@al)|(Identity@@al->twovalent)]]]]];
newedge=Identity@@al->Identity@@al;,
weights=weightToNo[gdToWeights[#][[Flatten[(Position[graph,(twovalent->al[[#]])|(al[[#]]->twovalent)])&/@{1,2}]]]];
newedge=Rule@@al;
];
If[am[[vertToNo[twovalent],vertToNo[al[[1]]]]]!=0,prefs[[i]]*=(-1)^Total[weights[[1]]];];
If[am[[vertToNo[al[[-1]]],vertToNo[twovalent]]]!=0,prefs[[i]]*=(-1)^Total[weights[[2]]];];
Join[del2valGDvert[#,twovalent],{{newedge,noToWeight[Total[weights]]}}]
]
]
]
]&,GDgraphs[[i]]];
(*Replace all one-edge loops by C[a	0
b	0

] factors*)
prefs[[i]]*=Times@@(c[Transpose[{#,{0,0}}]]&/@(weightToNo/@gdToWeights[GDgraphs[[i]]][[Flatten[Drop[#,-1]&/@Position[GDgraphs[[i]],i_->i_]]]]));
GDgraphs[[i]]=Delete[GDgraphs[[i]],Drop[#,-1]&/@Position[GDgraphs[[i]],i_->i_]];

(*split GD into disconnected components and treat them separately*)
GDgraphs[[i]]=FixedPoint[Function[graph,Block[{result=graph},
discGD=Function[vertlist,Select[graph,FreeQ[#,Alternatives@@vertlist]==False&]]/@(VertexList/@WeaklyConnectedGraphComponents[gdToGraphs[graph]]);
Function[disccomp,
(*Identify dihedral, trihedral and tetrahedral graphs*)
If[VertexCount[gdToGraphs[disccomp]]==2,
If[(Rule@@VertexList[gdToGraphs[disccomp]])=!=#[[1]],prefs[[i]]*=(-1)^Total[weightToNo[#[[2]]]];]&/@disccomp;
prefs[[i]]*=c[Transpose[weightToNo[disccomp[[All,2]]]]];
result=DeleteCases[result,Alternatives@@disccomp];
];
If[VertexCount[gdToGraphs[disccomp]]==3&&VertexConnectivity[gdToGraphs[disccomp]/.Rule->UndirectedEdge]>1,
If[!MatchQ[#[[1]],Alternatives@@((Rule@@VertexList[gdToGraphs[disccomp]][[#]])&/@{{1,2},{2,3},{3,1}})],prefs[[i]]*=(-1)^Total[weightToNo[#[[2]]]];]&/@disccomp;
prefs[[i]]*=c@@(Transpose/@(weightToNo[disccomp[[All,2]][[#[[1]]]]&/@Position[disccomp,Alternatives@@((Rule@@VertexList[gdToGraphs[disccomp]][[#]])&/@#)]]&/@({#,Reverse[#]}&/@{{1,2},{2,3},{3,1}})));
result=DeleteCases[result,Alternatives@@disccomp];
];
If[VertexCount[gdToGraphs[disccomp]]==4&&VertexConnectivity[gdToGraphs[disccomp]/.Rule->UndirectedEdge]>1,
If[!MatchQ[#[[1]],Alternatives@@((Rule@@VertexList[gdToGraphs[disccomp]][[#]])&/@{{1,2},{4,2},{3,2},{4,3},{3,1},{1,4}})],prefs[[i]]*=(-1)^Total[weightToNo[#[[2]]]];]&/@disccomp;
prefs[[i]]*=c@@(Transpose/@(weightToNo[disccomp[[All,2]][[#[[1]]]]&/@Position[disccomp,Alternatives@@((Rule@@VertexList[gdToGraphs[disccomp]][[#]])&/@#)]]&/@({#,Reverse[#]}&/@{{1,2},{4,2},{3,2},{4,3},{3,1},{1,4}})));
result=DeleteCases[result,Alternatives@@disccomp];
];
(*Factorize graphs that are linked by just one vertex*)
If[VertexConnectivity[gdToGraphs[disccomp]/.Rule->UndirectedEdge]==1 &&VertexCount[gdToGraphs[disccomp]]>2,
Block[{undirGraph=gdToGraphs[disccomp]/.Rule->UndirectedEdge,gluingVert,maxVert},
gluingVert=FindVertexCut[undirGraph]/.List->Identity;
maxVert=Max[VertexList[gdToGraphs[result]]];
MapIndexed[result=result/.{(i_->gluingVert)/;MemberQ[#1,i]:>(i->maxVert+(#2/.List->Identity)),(gluingVert->i_)/;MemberQ[#1,i]:>(maxVert+(#2/.List->Identity)->i)};&,
VertexList/@ConnectedGraphComponents[VertexDelete[undirGraph,gluingVert]]];
];];
]/@discGD;
result
]],
GDgraphs[[i]]],
{i,1,Length[GDgraphs]}];
Return[{tetLimCSimplify/@(triLimCSimplify/@(diLimCSimplify/@prefs)),GDgraphs}]];


gList[points_]:=Subsets[Range[points],{2}];

gsList::usage="Expects the number of punctures in the Koba-Nielsen factor and the order to which to expand it and returns a list of lists of point pairs for each term in the expansion.";
gsList[points_,order_]:=Flatten[Outer@@Join[{List},If[order==0,{{}},ConstantArray[If[Head[points]===List,points,gList[points]],order]],{1}],If[order>0,order-1,order]];


gdG::usage="Graph-data list for a Green function.";
gdG[i_,j_]:={{tau[2]/\[Pi]},{{{i->j,"(1,1)"}}}};


zIntegrate[GDarg_,glist_,order_]:=Block[{GD},
If[GDarg===0||order<0,Return[0],
GD=gdFromfn[GDarg];
If[order==0,displayGD[simplifyGD[GD]],
1/order! (Plus@@(Times@@(s@@@#)displayGD[simplifyGD[Fold[cmbGD][Join[{GD},gdG@@@#]]]]&/@gsList[glist,order]))]
]
];


Print["Successfully loaded the ModularGraphForms package. Have fun!"];


End[]


EndPackage[]
Protect["ModularGraphForms`*"];

